Accurate Gaunt factors for non-relativistic quadrupole bremsstrahlung

The exact result for non-relativistic quadrupole bremsstrahlung in a Coulomb field was established only recently in Pradler & Semmelrock (2020). It requires the evaluation and integration of hypergeometric functions across a wide range of parameters and arguments, which, in practice, is unfeasible. Here we provide a highly accurate tabulation of the Gaunt factor for quadrupole radiation, its thermal average in a Maxwellian plasma, and the associated cooling function over the entire kinematically relevant range. In addition, we provide a simple approximate formula for the emission cross section which works to within a few percent accuracy for all practical purposes. The results can be applied to the scattering of electrons with themselves, for which quadrupole radiation is the dominant process.

==> anc/tab1_bottom.txt <==
# Title: Accurate Gaunt factors for non-relativistic quadrupole bremsstrahlung
# Authors: Pradler J., Semmelrock L.
# Table: Interference term for quadrupole bremsstrahlung on logarithmic grid in x
# =============================================================================================================
# Byte-by-byte description of file: tab1_bottom.txt
# -------------------------------------------------------------------------------------------------------------
# Bytes     Format   Units   Label         Explanations
# -------------------------------------------------------------------------------------------------------------
# 001-008   F8.4     ---     log10(x)      [-12.0001,-0.0001] Logarithm of emitted energy fraction
# 010-021   E12.5    ---     g_int         Interference term for log10(|nu_i|) = -3.0 (1),(2)
# 023-034   E12.5    ---     g_int         Interference term for log10(|nu_i|) = -2.9 (1),(2)
# 036-047   E12.5    ---     g_int         Interference term for log10(|nu_i|) = -2.8 (1),(2)
# 049-060   E12.5    ---     g_int         Interference term for log10(|nu_i|) = -2.7 (1),(2)
# 062-073   E12.5    ---     g_int         Interference term for log10(|nu_i|) = -2.6 (1),(2)
# 075-086   E12.5    ---     g_int         Interference term for log10(|nu_i|) = -2.5 (1),(2)
# 088-099   E12.5    ---     g_int         Interference term for log10(|nu_i|) = -2.4 (1),(2)
# 101-112   E12.5    ---     g_int         Interference term for log10(|nu_i|) = -2.3 (1),(2)
# 114-125   E12.5    ---     g_int         Interference term for log10(|nu_i|) = -2.2 (1),(2)
# 127-138   E12.5    ---     g_int         Interference term for log10(|nu_i|) = -2.1 (1),(2)
# 140-151   E12.5    ---     g_int         Interference term for log10(|nu_i|) = -2.0 (1),(2)
# 153-164   E12.5    ---     g_int         Interference term for log10(|nu_i|) = -1.9 (1),(2)
# 166-177   E12.5    ---     g_int         Interference term for log10(|nu_i|) = -1.8 (1),(2)
# 179-190   E12.5    ---     g_int         Interference term for log10(|nu_i|) = -1.7 (1),(2)
# 192-203   E12.5    ---     g_int         Interference term for log10(|nu_i|) = -1.6 (1),(2)
# 205-216   E12.5    ---     g_int         Interference term for log10(|nu_i|) = -1.5 (1),(2)
# 218-229   E12.5    ---     g_int         Interference term for log10(|nu_i|) = -1.4 (1),(2)
# 231-242   E12.5    ---     g_int         Interference term for log10(|nu_i|) = -1.3 (1),(2)
# 244-255   E12.5    ---     g_int         Interference term for log10(|nu_i|) = -1.2 (1),(2)
# 257-268   E12.5    ---     g_int         Interference term for log10(|nu_i|) = -1.1 (1),(2)
# 270-281   E12.5    ---     g_int         Interference term for log10(|nu_i|) = -1.0 (1),(2)
# 283-294   E12.5    ---     g_int         Interference term for log10(|nu_i|) = -0.9 (1),(2)
# 296-307   E12.5    ---     g_int         Interference term for log10(|nu_i|) = -0.8 (1),(2)
# 309-320   E12.5    ---     g_int         Interference term for log10(|nu_i|) = -0.7 (1),(2)
# 322-333   E12.5    ---     g_int         Interference term for log10(|nu_i|) = -0.6 (1),(2)
# 335-346   E12.5    ---     g_int         Interference term for log10(|nu_i|) = -0.5 (1),(2)
# 348-359   E12.5    ---     g_int         Interference term for log10(|nu_i|) = -0.4 (1),(2)
# 361-372   E12.5    ---     g_int         Interference term for log10(|nu_i|) = -0.3 (1),(2)
# 374-385   E12.5    ---     g_int         Interference term for log10(|nu_i|) = -0.2 (1),(2)
# 387-398   E12.5    ---     g_int         Interference term for log10(|nu_i|) = -0.1 (1),(2)
# 400-411   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 0.0 (1),(2)
# 413-424   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 0.1 (1),(2)
# 426-437   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 0.2 (1),(2)
# 439-450   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 0.3 (1),(2)
# 452-463   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 0.4 (1),(2)
# 465-476   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 0.5 (1),(2)
# 478-489   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 0.6 (1),(2)
# 491-502   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 0.7 (1),(2)
# 504-515   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 0.8 (1),(2)
# 517-528   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 0.9 (1),(2)
# 530-541   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 1.0 (1),(2)
# 543-554   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 1.1 (1),(2)
# 556-567   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 1.2 (1),(2)
# 569-580   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 1.3 (1),(2)
# 582-593   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 1.4 (1),(2)
# 595-606   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 1.5 (1),(2)
# 608-619   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 1.6 (1),(2)
# 621-632   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 1.7 (1),(2)
# 634-645   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 1.8 (1),(2)
# 647-658   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 1.9 (1),(2)
# 660-671   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 2.0 (1),(2)
# 673-684   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 2.1 (1),(2)
# 686-697   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 2.2 (1),(2)
# 699-710   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 2.3 (1),(2)
# 712-723   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 2.4 (1),(2)
# 725-736   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 2.5 (1),(2)
# 738-749   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 2.6 (1),(2)
# 751-762   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 2.7 (1),(2)
# 764-775   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 2.8 (1),(2)
# 777-788   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 2.9 (1),(2)
# 790-801   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 3.0 (1),(2)
# 803-814   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 3.1 (1),(2)
# 816-827   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 3.2 (1),(2)
# 829-840   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 3.3 (1),(2)
# 842-853   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 3.4 (1),(2)
# 855-866   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 3.5 (1),(2)
# 868-879   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 3.6 (1),(2)
# 881-892   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 3.7 (1),(2)
# 894-905   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 3.8 (1),(2)
# 907-918   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 3.9 (1),(2)
# 920-931   E12.5    ---     g_int         Interference term for log10(|nu_i|) = 4.0 (1),(2)
# -------------------------------------------------------------------------------------------------------------
# Note (1): g_int as defined in Eq. (3), nu_i as defined in first unnumbered equation
# Note (2): the value of the logarithm of |nui| for each column is log10(|nui|) = -3.0 + 0.1*(column#-2)
# -------------------------------------------------------------------------------------------------------------
-12.0001	1.62950e-02	1.62950e-02	1.62950e-02	1.62950e-02	1.62949e-02	1.62948e-02	1.62947e-02	1.62944e-02	1.62940e-02	1.62934e-02	1.62924e-02	1.62908e-02	1.62884e-02	1.62844e-02	1.62782e-02	1.62683e-02	1.62527e-02	1.62279e-02	1.61889e-02	1.61272e-02	1.60301e-02	1.58779e-02	1.56408e-02	1.52749e-02	1.47191e-02	1.38941e-02	1.27119e-02	1.11037e-02	9.07183e-03	6.75207e-03	4.43273e-03	2.47029e-03	1.11652e-03	3.87212e-04	9.61785e-05	1.56928e-05	1.50854e-06	7.45000e-08	1.59076e-09	1.18183e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.9751	1.63257e-02	1.63257e-02	1.63257e-02	1.63256e-02	1.63256e-02	1.63255e-02	1.63253e-02	1.63251e-02	1.63247e-02	1.63240e-02	1.63230e-02	1.63215e-02	1.63190e-02	1.63150e-02	1.63088e-02	1.62989e-02	1.62832e-02	1.62585e-02	1.62193e-02	1.61575e-02	1.60602e-02	1.59077e-02	1.56702e-02	1.53037e-02	1.47468e-02	1.39203e-02	1.27359e-02	1.11246e-02	9.08889e-03	6.76476e-03	4.44107e-03	2.47493e-03	1.11862e-03	3.87940e-04	9.63594e-05	1.57223e-05	1.51137e-06	7.46401e-08	1.59375e-09	1.18406e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.9501	1.63564e-02	1.63564e-02	1.63563e-02	1.63563e-02	1.63562e-02	1.63561e-02	1.63560e-02	1.63557e-02	1.63553e-02	1.63547e-02	1.63537e-02	1.63521e-02	1.63496e-02	1.63457e-02	1.63394e-02	1.63295e-02	1.63138e-02	1.62890e-02	1.62498e-02	1.61879e-02	1.60904e-02	1.59376e-02	1.56996e-02	1.53324e-02	1.47745e-02	1.39464e-02	1.27598e-02	1.11455e-02	9.10597e-03	6.77748e-03	4.44942e-03	2.47958e-03	1.12072e-03	3.88670e-04	9.65404e-05	1.57518e-05	1.51422e-06	7.47803e-08	1.59674e-09	1.18629e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.9251	1.63873e-02	1.63873e-02	1.63873e-02	1.63872e-02	1.63871e-02	1.63871e-02	1.63869e-02	1.63866e-02	1.63863e-02	1.63856e-02	1.63846e-02	1.63830e-02	1.63806e-02	1.63766e-02	1.63703e-02	1.63604e-02	1.63447e-02	1.63198e-02	1.62805e-02	1.62185e-02	1.61208e-02	1.59678e-02	1.57293e-02	1.53614e-02	1.48024e-02	1.39728e-02	1.27839e-02	1.11666e-02	9.12318e-03	6.79029e-03	4.45783e-03	2.48427e-03	1.12284e-03	3.89404e-04	9.67229e-05	1.57816e-05	1.51708e-06	7.49217e-08	1.59976e-09	1.18853e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.9001	1.64183e-02	1.64182e-02	1.64182e-02	1.64182e-02	1.64181e-02	1.64180e-02	1.64179e-02	1.64176e-02	1.64172e-02	1.64166e-02	1.64156e-02	1.64140e-02	1.64115e-02	1.64075e-02	1.64013e-02	1.63913e-02	1.63756e-02	1.63506e-02	1.63113e-02	1.62491e-02	1.61513e-02	1.59979e-02	1.57590e-02	1.53904e-02	1.48304e-02	1.39992e-02	1.28081e-02	1.11877e-02	9.14042e-03	6.80312e-03	4.46625e-03	2.48897e-03	1.12496e-03	3.90140e-04	9.69057e-05	1.58114e-05	1.51994e-06	7.50633e-08	1.60278e-09	1.19078e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.8751	1.64494e-02	1.64494e-02	1.64493e-02	1.64493e-02	1.64492e-02	1.64491e-02	1.64490e-02	1.64487e-02	1.64483e-02	1.64477e-02	1.64467e-02	1.64451e-02	1.64426e-02	1.64386e-02	1.64323e-02	1.64224e-02	1.64066e-02	1.63816e-02	1.63422e-02	1.62799e-02	1.61819e-02	1.60282e-02	1.57889e-02	1.54196e-02	1.48585e-02	1.40257e-02	1.28323e-02	1.12088e-02	9.15773e-03	6.81601e-03	4.47471e-03	2.49368e-03	1.12709e-03	3.90879e-04	9.70893e-05	1.58414e-05	1.52282e-06	7.52055e-08	1.60582e-09	1.19303e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.8501	1.64805e-02	1.64805e-02	1.64805e-02	1.64804e-02	1.64804e-02	1.64803e-02	1.64801e-02	1.64799e-02	1.64794e-02	1.64788e-02	1.64778e-02	1.64762e-02	1.64737e-02	1.64697e-02	1.64634e-02	1.64535e-02	1.64376e-02	1.64126e-02	1.63731e-02	1.63107e-02	1.62125e-02	1.60586e-02	1.58188e-02	1.54488e-02	1.48866e-02	1.40522e-02	1.28566e-02	1.12301e-02	9.17507e-03	6.82891e-03	4.48318e-03	2.49840e-03	1.12923e-03	3.91619e-04	9.72731e-05	1.58714e-05	1.52571e-06	7.53479e-08	1.60886e-09	1.19529e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.8251	1.65118e-02	1.65118e-02	1.65118e-02	1.65118e-02	1.65117e-02	1.65116e-02	1.65114e-02	1.65112e-02	1.65108e-02	1.65102e-02	1.65092e-02	1.65076e-02	1.65051e-02	1.65011e-02	1.64947e-02	1.64847e-02	1.64689e-02	1.64438e-02	1.64042e-02	1.63417e-02	1.62434e-02	1.60891e-02	1.58489e-02	1.54782e-02	1.49149e-02	1.40790e-02	1.28811e-02	1.12514e-02	9.19252e-03	6.84190e-03	4.49171e-03	2.50315e-03	1.13137e-03	3.92364e-04	9.74581e-05	1.59015e-05	1.52861e-06	7.54911e-08	1.61192e-09	1.19757e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.8001	1.65433e-02	1.65433e-02	1.65432e-02	1.65432e-02	1.65431e-02	1.65430e-02	1.65429e-02	1.65426e-02	1.65422e-02	1.65416e-02	1.65406e-02	1.65390e-02	1.65365e-02	1.65325e-02	1.65261e-02	1.65161e-02	1.65003e-02	1.64752e-02	1.64355e-02	1.63728e-02	1.62743e-02	1.61198e-02	1.58790e-02	1.55076e-02	1.49433e-02	1.41058e-02	1.29056e-02	1.12728e-02	9.21002e-03	6.85492e-03	4.50026e-03	2.50792e-03	1.13353e-03	3.93111e-04	9.76436e-05	1.59318e-05	1.53152e-06	7.56349e-08	1.61499e-09	1.19985e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.7751	1.65749e-02	1.65748e-02	1.65748e-02	1.65748e-02	1.65747e-02	1.65746e-02	1.65745e-02	1.65742e-02	1.65738e-02	1.65732e-02	1.65722e-02	1.65706e-02	1.65680e-02	1.65640e-02	1.65577e-02	1.65477e-02	1.65318e-02	1.65066e-02	1.64668e-02	1.64041e-02	1.63053e-02	1.61505e-02	1.59093e-02	1.55372e-02	1.49719e-02	1.41327e-02	1.29302e-02	1.12944e-02	9.22760e-03	6.86801e-03	4.50885e-03	2.51271e-03	1.13569e-03	3.93861e-04	9.78300e-05	1.59622e-05	1.53444e-06	7.57793e-08	1.61807e-09	1.20214e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.7501	1.66066e-02	1.66065e-02	1.66065e-02	1.66065e-02	1.66064e-02	1.66063e-02	1.66062e-02	1.66059e-02	1.66055e-02	1.66049e-02	1.66038e-02	1.66022e-02	1.65997e-02	1.65957e-02	1.65894e-02	1.65793e-02	1.65634e-02	1.65382e-02	1.64983e-02	1.64355e-02	1.63365e-02	1.61814e-02	1.59398e-02	1.55669e-02	1.50005e-02	1.41597e-02	1.29550e-02	1.13160e-02	9.24525e-03	6.88114e-03	4.51747e-03	2.51751e-03	1.13786e-03	3.94614e-04	9.80171e-05	1.59928e-05	1.53738e-06	7.59242e-08	1.62117e-09	1.20444e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.7251	1.66383e-02	1.66383e-02	1.66383e-02	1.66383e-02	1.66382e-02	1.66381e-02	1.66379e-02	1.66377e-02	1.66373e-02	1.66366e-02	1.66356e-02	1.66340e-02	1.66315e-02	1.66275e-02	1.66211e-02	1.66110e-02	1.65951e-02	1.65698e-02	1.65299e-02	1.64669e-02	1.63678e-02	1.62124e-02	1.59703e-02	1.55967e-02	1.50292e-02	1.41868e-02	1.29797e-02	1.13376e-02	9.26294e-03	6.89431e-03	4.52612e-03	2.52233e-03	1.14004e-03	3.95370e-04	9.82047e-05	1.60234e-05	1.54032e-06	7.60695e-08	1.62427e-09	1.20675e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.7001	1.66703e-02	1.66703e-02	1.66703e-02	1.66702e-02	1.66702e-02	1.66700e-02	1.66699e-02	1.66696e-02	1.66692e-02	1.66686e-02	1.66676e-02	1.66660e-02	1.66634e-02	1.66594e-02	1.66530e-02	1.66429e-02	1.66270e-02	1.66016e-02	1.65617e-02	1.64986e-02	1.63992e-02	1.62435e-02	1.60009e-02	1.56267e-02	1.50581e-02	1.42141e-02	1.30047e-02	1.13594e-02	9.28074e-03	6.90756e-03	4.53481e-03	2.52717e-03	1.14223e-03	3.96129e-04	9.83933e-05	1.60541e-05	1.54328e-06	7.62156e-08	1.62739e-09	1.20906e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.6751	1.67023e-02	1.67023e-02	1.67023e-02	1.67022e-02	1.67022e-02	1.67021e-02	1.67019e-02	1.67017e-02	1.67013e-02	1.67006e-02	1.66996e-02	1.66980e-02	1.66955e-02	1.66914e-02	1.66850e-02	1.66749e-02	1.66589e-02	1.66336e-02	1.65935e-02	1.65303e-02	1.64308e-02	1.62747e-02	1.60317e-02	1.56567e-02	1.50870e-02	1.42414e-02	1.30297e-02	1.13812e-02	9.29857e-03	6.92083e-03	4.54353e-03	2.53203e-03	1.14443e-03	3.96890e-04	9.85824e-05	1.60850e-05	1.54624e-06	7.63621e-08	1.63052e-09	1.21139e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.6501	1.67345e-02	1.67345e-02	1.67345e-02	1.67344e-02	1.67344e-02	1.67343e-02	1.67341e-02	1.67339e-02	1.67335e-02	1.67328e-02	1.67318e-02	1.67302e-02	1.67276e-02	1.67236e-02	1.67172e-02	1.67071e-02	1.66910e-02	1.66656e-02	1.66255e-02	1.65621e-02	1.64624e-02	1.63061e-02	1.60626e-02	1.56869e-02	1.51161e-02	1.42688e-02	1.30548e-02	1.14032e-02	9.31649e-03	6.93417e-03	4.55228e-03	2.53691e-03	1.14663e-03	3.97655e-04	9.87724e-05	1.61160e-05	1.54922e-06	7.65092e-08	1.63366e-09	1.21372e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.6251	1.67669e-02	1.67668e-02	1.67668e-02	1.67668e-02	1.67667e-02	1.67666e-02	1.67664e-02	1.67662e-02	1.67658e-02	1.67651e-02	1.67641e-02	1.67625e-02	1.67600e-02	1.67559e-02	1.67495e-02	1.67393e-02	1.67233e-02	1.66978e-02	1.66576e-02	1.65941e-02	1.64942e-02	1.63376e-02	1.60936e-02	1.57172e-02	1.51453e-02	1.42964e-02	1.30800e-02	1.14252e-02	9.33449e-03	6.94757e-03	4.56108e-03	2.54181e-03	1.14885e-03	3.98424e-04	9.89633e-05	1.61471e-05	1.55222e-06	7.66571e-08	1.63682e-09	1.21607e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.6001	1.67993e-02	1.67992e-02	1.67992e-02	1.67992e-02	1.67991e-02	1.67990e-02	1.67989e-02	1.67986e-02	1.67982e-02	1.67975e-02	1.67965e-02	1.67949e-02	1.67924e-02	1.67883e-02	1.67819e-02	1.67717e-02	1.67556e-02	1.67301e-02	1.66898e-02	1.66262e-02	1.65261e-02	1.63692e-02	1.61247e-02	1.57476e-02	1.51746e-02	1.43240e-02	1.31053e-02	1.14473e-02	9.35253e-03	6.96099e-03	4.56989e-03	2.54673e-03	1.15107e-03	3.99194e-04	9.91545e-05	1.61783e-05	1.55521e-06	7.68052e-08	1.63998e-09	1.21841e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.5751	1.68318e-02	1.68318e-02	1.68318e-02	1.68317e-02	1.68317e-02	1.68316e-02	1.68314e-02	1.68311e-02	1.68307e-02	1.68301e-02	1.68291e-02	1.68274e-02	1.68249e-02	1.68208e-02	1.68144e-02	1.68042e-02	1.67880e-02	1.67625e-02	1.67221e-02	1.66584e-02	1.65581e-02	1.64009e-02	1.61560e-02	1.57781e-02	1.52040e-02	1.43518e-02	1.31307e-02	1.14695e-02	9.37065e-03	6.97448e-03	4.57875e-03	2.55166e-03	1.15330e-03	3.99967e-04	9.93466e-05	1.62097e-05	1.55823e-06	7.69540e-08	1.64315e-09	1.22077e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.5501	1.68645e-02	1.68645e-02	1.68644e-02	1.68644e-02	1.68643e-02	1.68642e-02	1.68641e-02	1.68638e-02	1.68634e-02	1.68628e-02	1.68617e-02	1.68601e-02	1.68575e-02	1.68535e-02	1.68470e-02	1.68368e-02	1.68206e-02	1.67950e-02	1.67546e-02	1.66908e-02	1.65903e-02	1.64327e-02	1.61873e-02	1.58087e-02	1.52335e-02	1.43797e-02	1.31562e-02	1.14917e-02	9.38885e-03	6.98802e-03	4.58764e-03	2.55661e-03	1.15554e-03	4.00744e-04	9.95395e-05	1.62412e-05	1.56126e-06	7.71034e-08	1.64635e-09	1.22315e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.5251	1.68973e-02	1.68973e-02	1.68973e-02	1.68972e-02	1.68971e-02	1.68971e-02	1.68969e-02	1.68966e-02	1.68962e-02	1.68956e-02	1.68946e-02	1.68929e-02	1.68903e-02	1.68863e-02	1.68798e-02	1.68696e-02	1.68534e-02	1.68277e-02	1.67872e-02	1.67232e-02	1.66225e-02	1.64647e-02	1.62188e-02	1.58395e-02	1.52631e-02	1.44076e-02	1.31818e-02	1.15141e-02	9.40711e-03	7.00162e-03	4.59657e-03	2.56159e-03	1.15778e-03	4.01523e-04	9.97331e-05	1.62728e-05	1.56429e-06	7.72534e-08	1.64955e-09	1.22552e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.5001	1.69303e-02	1.69302e-02	1.69302e-02	1.69302e-02	1.69301e-02	1.69300e-02	1.69298e-02	1.69296e-02	1.69292e-02	1.69285e-02	1.69275e-02	1.69259e-02	1.69233e-02	1.69192e-02	1.69127e-02	1.69025e-02	1.68862e-02	1.68605e-02	1.68199e-02	1.67558e-02	1.66550e-02	1.64968e-02	1.62505e-02	1.58704e-02	1.52929e-02	1.44357e-02	1.32075e-02	1.15365e-02	9.42546e-03	7.01527e-03	4.60553e-03	2.56658e-03	1.16004e-03	4.02306e-04	9.99277e-05	1.63045e-05	1.56734e-06	7.74041e-08	1.65277e-09	1.22792e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.4751	1.69633e-02	1.69633e-02	1.69632e-02	1.69632e-02	1.69631e-02	1.69630e-02	1.69629e-02	1.69626e-02	1.69622e-02	1.69616e-02	1.69605e-02	1.69589e-02	1.69563e-02	1.69522e-02	1.69457e-02	1.69355e-02	1.69192e-02	1.68934e-02	1.68527e-02	1.67885e-02	1.66875e-02	1.65290e-02	1.62822e-02	1.59014e-02	1.53227e-02	1.44639e-02	1.32333e-02	1.15590e-02	9.44385e-03	7.02896e-03	4.61452e-03	2.57159e-03	1.16231e-03	4.03092e-04	1.00123e-04	1.63363e-05	1.57040e-06	7.75551e-08	1.65599e-09	1.23031e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.4501	1.69965e-02	1.69965e-02	1.69965e-02	1.69964e-02	1.69964e-02	1.69963e-02	1.69961e-02	1.69958e-02	1.69954e-02	1.69948e-02	1.69937e-02	1.69921e-02	1.69895e-02	1.69854e-02	1.69789e-02	1.69686e-02	1.69523e-02	1.69265e-02	1.68857e-02	1.68214e-02	1.67201e-02	1.65614e-02	1.63141e-02	1.59325e-02	1.53527e-02	1.44922e-02	1.32592e-02	1.15817e-02	9.46234e-03	7.04272e-03	4.62355e-03	2.57663e-03	1.16458e-03	4.03881e-04	1.00319e-04	1.63683e-05	1.57348e-06	7.77070e-08	1.65923e-09	1.23273e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.4251	1.70298e-02	1.70298e-02	1.70298e-02	1.70297e-02	1.70297e-02	1.70296e-02	1.70294e-02	1.70292e-02	1.70287e-02	1.70281e-02	1.70271e-02	1.70254e-02	1.70228e-02	1.70187e-02	1.70122e-02	1.70019e-02	1.69855e-02	1.69597e-02	1.69188e-02	1.68544e-02	1.67529e-02	1.65939e-02	1.63460e-02	1.59637e-02	1.53828e-02	1.45206e-02	1.32852e-02	1.16044e-02	9.48090e-03	7.05654e-03	4.63262e-03	2.58168e-03	1.16687e-03	4.04673e-04	1.00515e-04	1.64004e-05	1.57656e-06	7.78594e-08	1.66249e-09	1.23514e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.4001	1.70633e-02	1.70632e-02	1.70632e-02	1.70632e-02	1.70631e-02	1.70630e-02	1.70629e-02	1.70626e-02	1.70622e-02	1.70615e-02	1.70605e-02	1.70589e-02	1.70562e-02	1.70521e-02	1.70456e-02	1.70353e-02	1.70189e-02	1.69930e-02	1.69521e-02	1.68875e-02	1.67858e-02	1.66264e-02	1.63781e-02	1.59951e-02	1.54130e-02	1.45491e-02	1.33113e-02	1.16272e-02	9.49951e-03	7.07039e-03	4.64171e-03	2.58675e-03	1.16916e-03	4.05467e-04	1.00713e-04	1.64326e-05	1.57966e-06	7.80122e-08	1.66575e-09	1.23757e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.3751	1.70969e-02	1.70968e-02	1.70968e-02	1.70968e-02	1.70967e-02	1.70966e-02	1.70964e-02	1.70962e-02	1.70958e-02	1.70951e-02	1.70941e-02	1.70924e-02	1.70898e-02	1.70857e-02	1.70792e-02	1.70688e-02	1.70524e-02	1.70264e-02	1.69854e-02	1.69207e-02	1.68188e-02	1.66592e-02	1.64104e-02	1.60266e-02	1.54434e-02	1.45778e-02	1.33374e-02	1.16501e-02	9.51821e-03	7.08430e-03	4.65085e-03	2.59184e-03	1.17146e-03	4.06265e-04	1.00911e-04	1.64649e-05	1.58277e-06	7.81658e-08	1.66903e-09	1.24001e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.3501	1.71306e-02	1.71306e-02	1.71305e-02	1.71305e-02	1.71304e-02	1.71303e-02	1.71302e-02	1.71299e-02	1.71295e-02	1.71288e-02	1.71278e-02	1.71261e-02	1.71235e-02	1.71194e-02	1.71128e-02	1.71025e-02	1.70860e-02	1.70600e-02	1.70189e-02	1.69541e-02	1.68520e-02	1.66920e-02	1.64427e-02	1.60582e-02	1.54738e-02	1.46065e-02	1.33638e-02	1.16730e-02	9.53698e-03	7.09827e-03	4.66002e-03	2.59695e-03	1.17377e-03	4.07066e-04	1.01110e-04	1.64974e-05	1.58589e-06	7.83199e-08	1.67232e-09	1.24245e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.3251	1.71644e-02	1.71644e-02	1.71644e-02	1.71643e-02	1.71643e-02	1.71642e-02	1.71640e-02	1.71637e-02	1.71633e-02	1.71627e-02	1.71616e-02	1.71600e-02	1.71574e-02	1.71532e-02	1.71466e-02	1.71362e-02	1.71198e-02	1.70937e-02	1.70526e-02	1.69876e-02	1.68853e-02	1.67250e-02	1.64752e-02	1.60899e-02	1.55044e-02	1.46354e-02	1.33902e-02	1.16961e-02	9.55583e-03	7.11230e-03	4.66923e-03	2.60208e-03	1.17609e-03	4.07871e-04	1.01310e-04	1.65300e-05	1.58902e-06	7.84747e-08	1.67563e-09	1.24490e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.3001	1.71984e-02	1.71984e-02	1.71984e-02	1.71984e-02	1.71983e-02	1.71982e-02	1.71980e-02	1.71978e-02	1.71973e-02	1.71967e-02	1.71956e-02	1.71940e-02	1.71914e-02	1.71872e-02	1.71806e-02	1.71702e-02	1.71537e-02	1.71276e-02	1.70864e-02	1.70213e-02	1.69188e-02	1.67581e-02	1.65079e-02	1.61218e-02	1.55351e-02	1.46644e-02	1.34167e-02	1.17193e-02	9.57476e-03	7.12639e-03	4.67848e-03	2.60724e-03	1.17842e-03	4.08679e-04	1.01511e-04	1.65627e-05	1.59217e-06	7.86302e-08	1.67895e-09	1.24737e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.2751	1.72325e-02	1.72325e-02	1.72325e-02	1.72325e-02	1.72324e-02	1.72323e-02	1.72321e-02	1.72319e-02	1.72314e-02	1.72308e-02	1.72297e-02	1.72281e-02	1.72255e-02	1.72213e-02	1.72147e-02	1.72043e-02	1.71877e-02	1.71616e-02	1.71202e-02	1.70550e-02	1.69523e-02	1.67914e-02	1.65406e-02	1.61538e-02	1.55660e-02	1.46935e-02	1.34433e-02	1.17425e-02	9.59375e-03	7.14053e-03	4.68776e-03	2.61241e-03	1.18075e-03	4.09490e-04	1.01712e-04	1.65956e-05	1.59533e-06	7.87862e-08	1.68228e-09	1.24985e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.2501	1.72668e-02	1.72668e-02	1.72668e-02	1.72667e-02	1.72667e-02	1.72665e-02	1.72664e-02	1.72661e-02	1.72657e-02	1.72650e-02	1.72640e-02	1.72623e-02	1.72597e-02	1.72555e-02	1.72489e-02	1.72384e-02	1.72219e-02	1.71957e-02	1.71543e-02	1.70889e-02	1.69860e-02	1.68247e-02	1.65735e-02	1.61859e-02	1.55969e-02	1.47227e-02	1.34700e-02	1.17659e-02	9.61282e-03	7.15472e-03	4.69708e-03	2.61760e-03	1.18310e-03	4.10303e-04	1.01914e-04	1.66286e-05	1.59850e-06	7.89427e-08	1.68562e-09	1.25233e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.2251	1.73012e-02	1.73012e-02	1.73011e-02	1.73011e-02	1.73010e-02	1.73009e-02	1.73008e-02	1.73005e-02	1.73001e-02	1.72994e-02	1.72984e-02	1.72967e-02	1.72941e-02	1.72899e-02	1.72833e-02	1.72728e-02	1.72562e-02	1.72299e-02	1.71884e-02	1.71229e-02	1.70199e-02	1.68583e-02	1.66065e-02	1.62181e-02	1.56280e-02	1.47520e-02	1.34968e-02	1.17893e-02	9.63196e-03	7.16897e-03	4.70643e-03	2.62282e-03	1.18546e-03	4.11121e-04	1.02117e-04	1.66617e-05	1.60168e-06	7.91000e-08	1.68898e-09	1.25483e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.2001	1.73357e-02	1.73357e-02	1.73357e-02	1.73357e-02	1.73356e-02	1.73355e-02	1.73353e-02	1.73350e-02	1.73346e-02	1.73340e-02	1.73329e-02	1.73312e-02	1.73286e-02	1.73244e-02	1.73178e-02	1.73073e-02	1.72907e-02	1.72643e-02	1.72227e-02	1.71571e-02	1.70538e-02	1.68919e-02	1.66396e-02	1.62505e-02	1.56592e-02	1.47815e-02	1.35238e-02	1.18128e-02	9.65120e-03	7.18329e-03	4.71583e-03	2.62805e-03	1.18782e-03	4.11941e-04	1.02321e-04	1.66950e-05	1.60488e-06	7.92579e-08	1.69235e-09	1.25734e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.1751	1.73704e-02	1.73704e-02	1.73703e-02	1.73703e-02	1.73702e-02	1.73701e-02	1.73700e-02	1.73697e-02	1.73693e-02	1.73686e-02	1.73676e-02	1.73659e-02	1.73632e-02	1.73591e-02	1.73524e-02	1.73419e-02	1.73252e-02	1.72989e-02	1.72572e-02	1.71914e-02	1.70879e-02	1.69257e-02	1.66729e-02	1.62830e-02	1.56905e-02	1.48110e-02	1.35508e-02	1.18365e-02	9.67049e-03	7.19765e-03	4.72526e-03	2.63331e-03	1.19020e-03	4.12765e-04	1.02526e-04	1.67284e-05	1.60809e-06	7.94164e-08	1.69573e-09	1.25985e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.1501	1.74052e-02	1.74052e-02	1.74052e-02	1.74051e-02	1.74050e-02	1.74049e-02	1.74048e-02	1.74045e-02	1.74041e-02	1.74034e-02	1.74024e-02	1.74007e-02	1.73980e-02	1.73938e-02	1.73872e-02	1.73766e-02	1.73599e-02	1.73335e-02	1.72918e-02	1.72259e-02	1.71222e-02	1.69596e-02	1.67063e-02	1.63156e-02	1.57219e-02	1.48407e-02	1.35780e-02	1.18602e-02	9.68987e-03	7.21207e-03	4.73473e-03	2.63858e-03	1.19258e-03	4.13592e-04	1.02731e-04	1.67619e-05	1.61131e-06	7.95755e-08	1.69913e-09	1.26237e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.1251	1.74402e-02	1.74401e-02	1.74401e-02	1.74401e-02	1.74400e-02	1.74399e-02	1.74397e-02	1.74395e-02	1.74390e-02	1.74384e-02	1.74373e-02	1.74356e-02	1.74330e-02	1.74288e-02	1.74221e-02	1.74115e-02	1.73948e-02	1.73683e-02	1.73265e-02	1.72605e-02	1.71566e-02	1.69937e-02	1.67399e-02	1.63484e-02	1.57535e-02	1.48705e-02	1.36052e-02	1.18840e-02	9.70933e-03	7.22655e-03	4.74424e-03	2.64388e-03	1.19498e-03	4.14423e-04	1.02937e-04	1.67955e-05	1.61455e-06	7.97353e-08	1.70254e-09	1.26491e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.1001	1.74752e-02	1.74752e-02	1.74752e-02	1.74751e-02	1.74751e-02	1.74750e-02	1.74748e-02	1.74745e-02	1.74741e-02	1.74734e-02	1.74724e-02	1.74707e-02	1.74680e-02	1.74638e-02	1.74571e-02	1.74465e-02	1.74298e-02	1.74033e-02	1.73613e-02	1.72952e-02	1.71911e-02	1.70278e-02	1.67736e-02	1.63812e-02	1.57852e-02	1.49004e-02	1.36326e-02	1.19079e-02	9.72885e-03	7.24109e-03	4.75378e-03	2.64920e-03	1.19738e-03	4.15256e-04	1.03144e-04	1.68293e-05	1.61779e-06	7.98957e-08	1.70597e-09	1.26745e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.0751	1.75105e-02	1.75105e-02	1.75104e-02	1.75104e-02	1.75103e-02	1.75102e-02	1.75100e-02	1.75098e-02	1.75093e-02	1.75087e-02	1.75076e-02	1.75059e-02	1.75033e-02	1.74990e-02	1.74923e-02	1.74817e-02	1.74649e-02	1.74383e-02	1.73964e-02	1.73301e-02	1.72257e-02	1.70622e-02	1.68074e-02	1.64143e-02	1.58170e-02	1.49304e-02	1.36601e-02	1.19319e-02	9.74848e-03	7.25569e-03	4.76336e-03	2.65454e-03	1.19980e-03	4.16094e-04	1.03352e-04	1.68633e-05	1.62106e-06	8.00568e-08	1.70941e-09	1.27001e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.0501	1.75458e-02	1.75458e-02	1.75458e-02	1.75457e-02	1.75457e-02	1.75456e-02	1.75454e-02	1.75451e-02	1.75447e-02	1.75440e-02	1.75430e-02	1.75413e-02	1.75386e-02	1.75344e-02	1.75277e-02	1.75170e-02	1.75002e-02	1.74736e-02	1.74315e-02	1.73651e-02	1.72605e-02	1.70966e-02	1.68413e-02	1.64474e-02	1.58489e-02	1.49606e-02	1.36877e-02	1.19560e-02	9.76816e-03	7.27034e-03	4.77298e-03	2.65990e-03	1.20222e-03	4.16934e-04	1.03561e-04	1.68973e-05	1.62433e-06	8.02185e-08	1.71286e-09	1.27257e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.0251	1.75813e-02	1.75813e-02	1.75813e-02	1.75813e-02	1.75812e-02	1.75811e-02	1.75809e-02	1.75806e-02	1.75802e-02	1.75795e-02	1.75785e-02	1.75768e-02	1.75741e-02	1.75699e-02	1.75631e-02	1.75525e-02	1.75356e-02	1.75089e-02	1.74668e-02	1.74002e-02	1.72955e-02	1.71313e-02	1.68754e-02	1.64807e-02	1.58810e-02	1.49909e-02	1.37154e-02	1.19802e-02	9.78793e-03	7.28506e-03	4.78264e-03	2.66529e-03	1.20465e-03	4.17778e-04	1.03771e-04	1.69315e-05	1.62762e-06	8.03808e-08	1.71633e-09	1.27515e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-11.0001	1.76170e-02	1.76170e-02	1.76170e-02	1.76169e-02	1.76168e-02	1.76168e-02	1.76166e-02	1.76163e-02	1.76159e-02	1.76152e-02	1.76141e-02	1.76124e-02	1.76098e-02	1.76055e-02	1.75988e-02	1.75881e-02	1.75712e-02	1.75444e-02	1.75022e-02	1.74355e-02	1.73306e-02	1.71660e-02	1.69096e-02	1.65141e-02	1.59132e-02	1.50213e-02	1.37432e-02	1.20045e-02	9.80779e-03	7.29984e-03	4.79235e-03	2.67069e-03	1.20710e-03	4.18625e-04	1.03981e-04	1.69659e-05	1.63092e-06	8.05439e-08	1.71981e-09	1.27773e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.9751	1.76528e-02	1.76528e-02	1.76528e-02	1.76527e-02	1.76527e-02	1.76525e-02	1.76524e-02	1.76521e-02	1.76517e-02	1.76510e-02	1.76499e-02	1.76482e-02	1.76455e-02	1.76413e-02	1.76345e-02	1.76238e-02	1.76069e-02	1.75801e-02	1.75378e-02	1.74709e-02	1.73658e-02	1.72009e-02	1.69440e-02	1.65477e-02	1.59456e-02	1.50518e-02	1.37712e-02	1.20289e-02	9.82772e-03	7.31467e-03	4.80209e-03	2.67612e-03	1.20955e-03	4.19476e-04	1.04192e-04	1.70003e-05	1.63423e-06	8.07076e-08	1.72330e-09	1.28033e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.9501	1.76888e-02	1.76887e-02	1.76887e-02	1.76887e-02	1.76886e-02	1.76885e-02	1.76883e-02	1.76881e-02	1.76876e-02	1.76869e-02	1.76859e-02	1.76842e-02	1.76815e-02	1.76772e-02	1.76704e-02	1.76597e-02	1.76428e-02	1.76159e-02	1.75735e-02	1.75065e-02	1.74011e-02	1.72359e-02	1.69785e-02	1.65814e-02	1.59781e-02	1.50825e-02	1.37992e-02	1.20534e-02	9.84774e-03	7.32957e-03	4.81187e-03	2.68157e-03	1.21201e-03	4.20330e-04	1.04405e-04	1.70350e-05	1.63756e-06	8.08719e-08	1.72681e-09	1.28294e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.9251	1.77249e-02	1.77248e-02	1.77248e-02	1.77248e-02	1.77247e-02	1.77246e-02	1.77244e-02	1.77242e-02	1.77237e-02	1.77230e-02	1.77220e-02	1.77203e-02	1.77176e-02	1.77133e-02	1.77065e-02	1.76958e-02	1.76788e-02	1.76519e-02	1.76093e-02	1.75422e-02	1.74366e-02	1.72711e-02	1.70132e-02	1.66152e-02	1.60107e-02	1.51132e-02	1.38274e-02	1.20780e-02	9.86783e-03	7.34452e-03	4.82168e-03	2.68704e-03	1.21449e-03	4.21188e-04	1.04618e-04	1.70697e-05	1.64090e-06	8.10370e-08	1.73034e-09	1.28555e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.9001	1.77611e-02	1.77611e-02	1.77611e-02	1.77610e-02	1.77609e-02	1.77608e-02	1.77607e-02	1.77604e-02	1.77600e-02	1.77593e-02	1.77582e-02	1.77565e-02	1.77538e-02	1.77495e-02	1.77427e-02	1.77319e-02	1.77149e-02	1.76880e-02	1.76454e-02	1.75781e-02	1.74723e-02	1.73064e-02	1.70479e-02	1.66492e-02	1.60434e-02	1.51442e-02	1.38556e-02	1.21027e-02	9.88801e-03	7.35954e-03	4.83154e-03	2.69254e-03	1.21697e-03	4.22049e-04	1.04831e-04	1.71046e-05	1.64426e-06	8.12027e-08	1.73388e-09	1.28818e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.8751	1.77975e-02	1.77975e-02	1.77974e-02	1.77974e-02	1.77973e-02	1.77972e-02	1.77971e-02	1.77968e-02	1.77964e-02	1.77957e-02	1.77946e-02	1.77929e-02	1.77902e-02	1.77859e-02	1.77791e-02	1.77683e-02	1.77512e-02	1.77242e-02	1.76815e-02	1.76141e-02	1.75081e-02	1.73419e-02	1.70829e-02	1.66833e-02	1.60763e-02	1.51752e-02	1.38840e-02	1.21275e-02	9.90827e-03	7.37462e-03	4.84144e-03	2.69805e-03	1.21947e-03	4.22914e-04	1.05046e-04	1.71397e-05	1.64763e-06	8.13691e-08	1.73743e-09	1.29083e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.8501	1.78340e-02	1.78340e-02	1.78340e-02	1.78340e-02	1.78339e-02	1.78338e-02	1.78336e-02	1.78333e-02	1.78329e-02	1.78322e-02	1.78311e-02	1.78294e-02	1.78267e-02	1.78224e-02	1.78156e-02	1.78048e-02	1.77877e-02	1.77606e-02	1.77178e-02	1.76503e-02	1.75440e-02	1.73775e-02	1.71179e-02	1.67176e-02	1.61093e-02	1.52064e-02	1.39125e-02	1.21524e-02	9.92862e-03	7.38977e-03	4.85138e-03	2.70360e-03	1.22197e-03	4.23783e-04	1.05262e-04	1.71749e-05	1.65101e-06	8.15361e-08	1.74100e-09	1.29348e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.8251	1.78707e-02	1.78707e-02	1.78707e-02	1.78706e-02	1.78706e-02	1.78705e-02	1.78703e-02	1.78700e-02	1.78696e-02	1.78689e-02	1.78678e-02	1.78661e-02	1.78634e-02	1.78591e-02	1.78522e-02	1.78414e-02	1.78242e-02	1.77971e-02	1.77543e-02	1.76866e-02	1.75801e-02	1.74132e-02	1.71532e-02	1.67520e-02	1.61424e-02	1.52376e-02	1.39411e-02	1.21774e-02	9.94904e-03	7.40497e-03	4.86136e-03	2.70916e-03	1.22448e-03	4.24654e-04	1.05479e-04	1.72102e-05	1.65441e-06	8.17039e-08	1.74458e-09	1.29613e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.8001	1.79076e-02	1.79076e-02	1.79075e-02	1.79075e-02	1.79074e-02	1.79073e-02	1.79071e-02	1.79069e-02	1.79064e-02	1.79057e-02	1.79047e-02	1.79029e-02	1.79002e-02	1.78959e-02	1.78890e-02	1.78782e-02	1.78610e-02	1.78338e-02	1.77909e-02	1.77231e-02	1.76164e-02	1.74491e-02	1.71885e-02	1.67865e-02	1.61757e-02	1.52690e-02	1.39699e-02	1.22025e-02	9.96955e-03	7.42023e-03	4.87139e-03	2.71474e-03	1.22701e-03	4.25530e-04	1.05696e-04	1.72457e-05	1.65782e-06	8.18723e-08	1.74817e-09	1.29881e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.7751	1.79446e-02	1.79445e-02	1.79445e-02	1.79445e-02	1.79444e-02	1.79443e-02	1.79441e-02	1.79439e-02	1.79434e-02	1.79427e-02	1.79416e-02	1.79399e-02	1.79372e-02	1.79329e-02	1.79260e-02	1.79151e-02	1.78979e-02	1.78707e-02	1.78276e-02	1.77597e-02	1.76528e-02	1.74852e-02	1.72240e-02	1.68212e-02	1.62091e-02	1.53006e-02	1.39988e-02	1.22277e-02	9.99015e-03	7.43556e-03	4.88145e-03	2.72035e-03	1.22954e-03	4.26409e-04	1.05914e-04	1.72813e-05	1.66124e-06	8.20415e-08	1.75179e-09	1.30150e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.7501	1.79817e-02	1.79817e-02	1.79817e-02	1.79816e-02	1.79816e-02	1.79814e-02	1.79813e-02	1.79810e-02	1.79806e-02	1.79799e-02	1.79788e-02	1.79771e-02	1.79743e-02	1.79700e-02	1.79631e-02	1.79522e-02	1.79350e-02	1.79077e-02	1.78645e-02	1.77965e-02	1.76893e-02	1.75214e-02	1.72597e-02	1.68560e-02	1.62427e-02	1.53323e-02	1.40277e-02	1.22530e-02	1.00108e-02	7.45096e-03	4.89156e-03	2.72598e-03	1.23209e-03	4.27292e-04	1.06134e-04	1.73171e-05	1.66468e-06	8.22113e-08	1.75541e-09	1.30419e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.7251	1.80190e-02	1.80190e-02	1.80190e-02	1.80189e-02	1.80189e-02	1.80188e-02	1.80186e-02	1.80183e-02	1.80179e-02	1.80172e-02	1.80161e-02	1.80143e-02	1.80116e-02	1.80073e-02	1.80004e-02	1.79894e-02	1.79722e-02	1.79448e-02	1.79016e-02	1.78334e-02	1.77260e-02	1.75577e-02	1.72955e-02	1.68910e-02	1.62764e-02	1.53641e-02	1.40568e-02	1.22784e-02	1.00316e-02	7.46642e-03	4.90171e-03	2.73164e-03	1.23464e-03	4.28178e-04	1.06354e-04	1.73530e-05	1.66814e-06	8.23819e-08	1.75905e-09	1.30689e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.7001	1.80565e-02	1.80565e-02	1.80564e-02	1.80564e-02	1.80563e-02	1.80562e-02	1.80560e-02	1.80558e-02	1.80553e-02	1.80546e-02	1.80535e-02	1.80518e-02	1.80491e-02	1.80447e-02	1.80378e-02	1.80268e-02	1.80095e-02	1.79821e-02	1.79388e-02	1.78704e-02	1.77629e-02	1.75942e-02	1.73315e-02	1.69261e-02	1.63102e-02	1.53960e-02	1.40861e-02	1.23040e-02	1.00524e-02	7.48194e-03	4.91189e-03	2.73732e-03	1.23721e-03	4.29068e-04	1.06575e-04	1.73891e-05	1.67160e-06	8.25531e-08	1.76271e-09	1.30961e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.6751	1.80941e-02	1.80941e-02	1.80940e-02	1.80940e-02	1.80939e-02	1.80938e-02	1.80936e-02	1.80934e-02	1.80929e-02	1.80922e-02	1.80911e-02	1.80894e-02	1.80866e-02	1.80823e-02	1.80754e-02	1.80644e-02	1.80470e-02	1.80196e-02	1.79762e-02	1.79077e-02	1.77999e-02	1.76309e-02	1.73676e-02	1.69614e-02	1.63442e-02	1.54281e-02	1.41154e-02	1.23296e-02	1.00734e-02	7.49752e-03	4.92213e-03	2.74302e-03	1.23979e-03	4.29962e-04	1.06797e-04	1.74253e-05	1.67509e-06	8.27251e-08	1.76638e-09	1.31235e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.6501	1.81319e-02	1.81319e-02	1.81318e-02	1.81318e-02	1.81317e-02	1.81316e-02	1.81314e-02	1.81311e-02	1.81307e-02	1.81300e-02	1.81289e-02	1.81272e-02	1.81244e-02	1.81200e-02	1.81131e-02	1.81021e-02	1.80847e-02	1.80572e-02	1.80137e-02	1.79451e-02	1.78370e-02	1.76677e-02	1.74038e-02	1.69968e-02	1.63783e-02	1.54603e-02	1.41449e-02	1.23553e-02	1.00944e-02	7.51317e-03	4.93240e-03	2.74874e-03	1.24237e-03	4.30860e-04	1.07020e-04	1.74617e-05	1.67858e-06	8.28978e-08	1.77007e-09	1.31508e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.6251	1.81698e-02	1.81698e-02	1.81697e-02	1.81697e-02	1.81696e-02	1.81695e-02	1.81694e-02	1.81691e-02	1.81686e-02	1.81679e-02	1.81668e-02	1.81651e-02	1.81623e-02	1.81579e-02	1.81510e-02	1.81400e-02	1.81225e-02	1.80950e-02	1.80514e-02	1.79826e-02	1.78744e-02	1.77046e-02	1.74402e-02	1.70323e-02	1.64126e-02	1.54926e-02	1.41745e-02	1.23812e-02	1.01155e-02	7.52889e-03	4.94272e-03	2.75450e-03	1.24497e-03	4.31761e-04	1.07244e-04	1.74982e-05	1.68210e-06	8.30712e-08	1.77377e-09	1.31783e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.6001	1.82079e-02	1.82079e-02	1.82078e-02	1.82078e-02	1.82077e-02	1.82076e-02	1.82074e-02	1.82072e-02	1.82067e-02	1.82060e-02	1.82049e-02	1.82032e-02	1.82004e-02	1.81960e-02	1.81890e-02	1.81780e-02	1.81605e-02	1.81329e-02	1.80892e-02	1.80203e-02	1.79118e-02	1.77418e-02	1.74768e-02	1.70680e-02	1.64470e-02	1.55251e-02	1.42042e-02	1.24071e-02	1.01367e-02	7.54467e-03	4.95308e-03	2.76027e-03	1.24758e-03	4.32666e-04	1.07469e-04	1.75349e-05	1.68562e-06	8.32453e-08	1.77749e-09	1.32059e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.5751	1.82461e-02	1.82461e-02	1.82461e-02	1.82460e-02	1.82460e-02	1.82459e-02	1.82457e-02	1.82454e-02	1.82450e-02	1.82443e-02	1.82432e-02	1.82414e-02	1.82386e-02	1.82342e-02	1.82272e-02	1.82162e-02	1.81987e-02	1.81710e-02	1.81272e-02	1.80581e-02	1.79494e-02	1.77790e-02	1.75135e-02	1.71039e-02	1.64815e-02	1.55577e-02	1.42340e-02	1.24332e-02	1.01580e-02	7.56052e-03	4.96349e-03	2.76607e-03	1.25020e-03	4.33575e-04	1.07694e-04	1.75717e-05	1.68916e-06	8.34202e-08	1.78122e-09	1.32337e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.5501	1.82845e-02	1.82845e-02	1.82845e-02	1.82845e-02	1.82844e-02	1.82843e-02	1.82841e-02	1.82838e-02	1.82834e-02	1.82827e-02	1.82816e-02	1.82798e-02	1.82770e-02	1.82726e-02	1.82656e-02	1.82545e-02	1.82370e-02	1.82092e-02	1.81654e-02	1.80962e-02	1.79872e-02	1.78164e-02	1.75504e-02	1.71399e-02	1.65162e-02	1.55905e-02	1.42640e-02	1.24594e-02	1.01794e-02	7.57644e-03	4.97393e-03	2.77189e-03	1.25284e-03	4.34488e-04	1.07921e-04	1.76087e-05	1.69272e-06	8.35958e-08	1.78498e-09	1.32615e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.5251	1.83231e-02	1.83231e-02	1.83231e-02	1.83230e-02	1.83230e-02	1.83228e-02	1.83227e-02	1.83224e-02	1.83219e-02	1.83212e-02	1.83201e-02	1.83184e-02	1.83156e-02	1.83112e-02	1.83041e-02	1.82930e-02	1.82755e-02	1.82477e-02	1.82037e-02	1.81343e-02	1.80252e-02	1.78540e-02	1.75874e-02	1.71761e-02	1.65511e-02	1.56234e-02	1.42941e-02	1.24856e-02	1.02009e-02	7.59242e-03	4.98443e-03	2.77774e-03	1.25548e-03	4.35404e-04	1.08149e-04	1.76459e-05	1.69629e-06	8.37722e-08	1.78874e-09	1.32896e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.5001	1.83618e-02	1.83618e-02	1.83618e-02	1.83618e-02	1.83617e-02	1.83616e-02	1.83614e-02	1.83611e-02	1.83607e-02	1.83600e-02	1.83589e-02	1.83571e-02	1.83543e-02	1.83499e-02	1.83428e-02	1.83317e-02	1.83141e-02	1.82862e-02	1.82422e-02	1.81727e-02	1.80633e-02	1.78918e-02	1.76246e-02	1.72124e-02	1.65860e-02	1.56564e-02	1.43243e-02	1.25121e-02	1.02225e-02	7.60847e-03	4.99496e-03	2.78361e-03	1.25813e-03	4.36325e-04	1.08377e-04	1.76832e-05	1.69987e-06	8.39492e-08	1.79252e-09	1.33176e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.4751	1.84008e-02	1.84007e-02	1.84007e-02	1.84007e-02	1.84006e-02	1.84005e-02	1.84003e-02	1.84000e-02	1.83996e-02	1.83989e-02	1.83978e-02	1.83960e-02	1.83932e-02	1.83887e-02	1.83817e-02	1.83705e-02	1.83529e-02	1.83250e-02	1.82808e-02	1.82112e-02	1.81016e-02	1.79297e-02	1.76619e-02	1.72488e-02	1.66212e-02	1.56896e-02	1.43546e-02	1.25386e-02	1.02441e-02	7.62459e-03	5.00555e-03	2.78951e-03	1.26080e-03	4.37249e-04	1.08607e-04	1.77206e-05	1.70348e-06	8.41271e-08	1.79632e-09	1.33459e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.4501	1.84398e-02	1.84398e-02	1.84398e-02	1.84397e-02	1.84396e-02	1.84395e-02	1.84394e-02	1.84391e-02	1.84386e-02	1.84379e-02	1.84368e-02	1.84350e-02	1.84322e-02	1.84278e-02	1.84207e-02	1.84095e-02	1.83919e-02	1.83639e-02	1.83196e-02	1.82498e-02	1.81400e-02	1.79677e-02	1.76994e-02	1.72854e-02	1.66565e-02	1.57229e-02	1.43851e-02	1.25652e-02	1.02659e-02	7.64077e-03	5.01617e-03	2.79543e-03	1.26348e-03	4.38177e-04	1.08837e-04	1.77582e-05	1.70709e-06	8.43057e-08	1.80013e-09	1.33742e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.4251	1.84790e-02	1.84790e-02	1.84790e-02	1.84790e-02	1.84789e-02	1.84788e-02	1.84786e-02	1.84783e-02	1.84779e-02	1.84772e-02	1.84760e-02	1.84743e-02	1.84714e-02	1.84670e-02	1.84599e-02	1.84487e-02	1.84310e-02	1.84029e-02	1.83586e-02	1.82887e-02	1.81786e-02	1.80060e-02	1.77371e-02	1.73222e-02	1.66919e-02	1.57563e-02	1.44157e-02	1.25919e-02	1.02877e-02	7.65703e-03	5.02684e-03	2.80138e-03	1.26616e-03	4.39109e-04	1.09069e-04	1.77960e-05	1.71072e-06	8.44850e-08	1.80396e-09	1.34026e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.4001	1.85184e-02	1.85184e-02	1.85184e-02	1.85183e-02	1.85183e-02	1.85182e-02	1.85180e-02	1.85177e-02	1.85173e-02	1.85165e-02	1.85154e-02	1.85136e-02	1.85108e-02	1.85064e-02	1.84993e-02	1.84880e-02	1.84703e-02	1.84422e-02	1.83978e-02	1.83277e-02	1.82173e-02	1.80444e-02	1.77749e-02	1.73592e-02	1.67275e-02	1.57899e-02	1.44464e-02	1.26187e-02	1.03096e-02	7.67336e-03	5.03756e-03	2.80735e-03	1.26886e-03	4.40046e-04	1.09302e-04	1.78340e-05	1.71437e-06	8.46652e-08	1.80781e-09	1.34313e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.3751	1.85580e-02	1.85580e-02	1.85580e-02	1.85579e-02	1.85578e-02	1.85577e-02	1.85575e-02	1.85573e-02	1.85568e-02	1.85561e-02	1.85550e-02	1.85532e-02	1.85504e-02	1.85459e-02	1.85388e-02	1.85275e-02	1.85097e-02	1.84816e-02	1.84371e-02	1.83668e-02	1.82563e-02	1.80829e-02	1.78129e-02	1.73962e-02	1.67632e-02	1.58236e-02	1.44773e-02	1.26457e-02	1.03317e-02	7.68975e-03	5.04832e-03	2.81335e-03	1.27157e-03	4.40986e-04	1.09535e-04	1.78721e-05	1.71803e-06	8.48461e-08	1.81167e-09	1.34599e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.3501	1.85977e-02	1.85977e-02	1.85977e-02	1.85977e-02	1.85976e-02	1.85975e-02	1.85973e-02	1.85970e-02	1.85965e-02	1.85958e-02	1.85947e-02	1.85929e-02	1.85901e-02	1.85856e-02	1.85785e-02	1.85672e-02	1.85494e-02	1.85212e-02	1.84765e-02	1.84061e-02	1.82953e-02	1.81216e-02	1.78510e-02	1.74335e-02	1.67991e-02	1.58575e-02	1.45083e-02	1.26728e-02	1.03538e-02	7.70621e-03	5.05913e-03	2.81937e-03	1.27430e-03	4.41930e-04	1.09770e-04	1.79103e-05	1.72171e-06	8.50277e-08	1.81555e-09	1.34887e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.3251	1.86376e-02	1.86376e-02	1.86376e-02	1.86375e-02	1.86375e-02	1.86374e-02	1.86372e-02	1.86369e-02	1.86365e-02	1.86357e-02	1.86346e-02	1.86328e-02	1.86300e-02	1.86255e-02	1.86183e-02	1.86070e-02	1.85892e-02	1.85609e-02	1.85162e-02	1.84456e-02	1.83346e-02	1.81605e-02	1.78893e-02	1.74709e-02	1.68352e-02	1.58916e-02	1.45394e-02	1.27000e-02	1.03760e-02	7.72275e-03	5.06999e-03	2.82542e-03	1.27703e-03	4.42878e-04	1.10005e-04	1.79488e-05	1.72541e-06	8.52102e-08	1.81945e-09	1.35177e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.3001	1.86777e-02	1.86777e-02	1.86777e-02	1.86776e-02	1.86776e-02	1.86775e-02	1.86773e-02	1.86770e-02	1.86765e-02	1.86758e-02	1.86747e-02	1.86729e-02	1.86700e-02	1.86655e-02	1.86584e-02	1.86471e-02	1.86292e-02	1.86008e-02	1.85560e-02	1.84853e-02	1.83740e-02	1.81996e-02	1.79278e-02	1.75085e-02	1.68714e-02	1.59257e-02	1.45707e-02	1.27273e-02	1.03983e-02	7.73936e-03	5.08089e-03	2.83149e-03	1.27978e-03	4.43831e-04	1.10242e-04	1.79874e-05	1.72912e-06	8.53934e-08	1.82336e-09	1.35468e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.2751	1.87180e-02	1.87180e-02	1.87179e-02	1.87179e-02	1.87178e-02	1.87177e-02	1.87175e-02	1.87172e-02	1.87168e-02	1.87161e-02	1.87149e-02	1.87131e-02	1.87103e-02	1.87058e-02	1.86986e-02	1.86872e-02	1.86693e-02	1.86409e-02	1.85960e-02	1.85251e-02	1.84136e-02	1.82388e-02	1.79664e-02	1.75462e-02	1.69077e-02	1.59600e-02	1.46021e-02	1.27547e-02	1.04207e-02	7.75603e-03	5.09184e-03	2.83760e-03	1.28254e-03	4.44787e-04	1.10479e-04	1.80261e-05	1.73284e-06	8.55774e-08	1.82729e-09	1.35760e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.2501	1.87584e-02	1.87584e-02	1.87584e-02	1.87583e-02	1.87582e-02	1.87581e-02	1.87579e-02	1.87577e-02	1.87572e-02	1.87565e-02	1.87553e-02	1.87535e-02	1.87507e-02	1.87461e-02	1.87390e-02	1.87276e-02	1.87096e-02	1.86811e-02	1.86362e-02	1.85651e-02	1.84534e-02	1.82782e-02	1.80052e-02	1.75841e-02	1.69442e-02	1.59945e-02	1.46336e-02	1.27823e-02	1.04432e-02	7.77278e-03	5.10284e-03	2.84373e-03	1.28531e-03	4.45748e-04	1.10718e-04	1.80651e-05	1.73659e-06	8.57623e-08	1.83123e-09	1.36053e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.2251	1.87990e-02	1.87990e-02	1.87989e-02	1.87989e-02	1.87988e-02	1.87987e-02	1.87985e-02	1.87982e-02	1.87978e-02	1.87971e-02	1.87959e-02	1.87941e-02	1.87913e-02	1.87867e-02	1.87795e-02	1.87681e-02	1.87501e-02	1.87216e-02	1.86765e-02	1.86053e-02	1.84933e-02	1.83177e-02	1.80442e-02	1.76221e-02	1.69809e-02	1.60291e-02	1.46653e-02	1.28099e-02	1.04658e-02	7.78961e-03	5.11388e-03	2.84988e-03	1.28809e-03	4.46712e-04	1.10957e-04	1.81042e-05	1.74034e-06	8.59479e-08	1.83520e-09	1.36347e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.2001	1.88398e-02	1.88397e-02	1.88397e-02	1.88397e-02	1.88396e-02	1.88395e-02	1.88393e-02	1.88390e-02	1.88386e-02	1.88378e-02	1.88367e-02	1.88349e-02	1.88320e-02	1.88275e-02	1.88203e-02	1.88088e-02	1.87908e-02	1.87622e-02	1.87170e-02	1.86457e-02	1.85334e-02	1.83575e-02	1.80833e-02	1.76604e-02	1.70177e-02	1.60639e-02	1.46971e-02	1.28377e-02	1.04885e-02	7.80650e-03	5.12497e-03	2.85606e-03	1.29088e-03	4.47681e-04	1.11198e-04	1.81434e-05	1.74412e-06	8.61343e-08	1.83918e-09	1.36643e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.1751	1.88807e-02	1.88807e-02	1.88807e-02	1.88806e-02	1.88806e-02	1.88804e-02	1.88803e-02	1.88800e-02	1.88795e-02	1.88788e-02	1.88776e-02	1.88758e-02	1.88729e-02	1.88684e-02	1.88612e-02	1.88497e-02	1.88316e-02	1.88030e-02	1.87577e-02	1.86862e-02	1.85737e-02	1.83974e-02	1.81226e-02	1.76987e-02	1.70547e-02	1.60988e-02	1.47291e-02	1.28656e-02	1.05113e-02	7.82347e-03	5.13611e-03	2.86227e-03	1.29369e-03	4.48654e-04	1.11440e-04	1.81829e-05	1.74791e-06	8.63215e-08	1.84318e-09	1.36940e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.1501	1.89219e-02	1.89218e-02	1.89218e-02	1.89218e-02	1.89217e-02	1.89216e-02	1.89214e-02	1.89211e-02	1.89206e-02	1.89199e-02	1.89188e-02	1.89169e-02	1.89141e-02	1.89095e-02	1.89023e-02	1.88908e-02	1.88726e-02	1.88439e-02	1.87985e-02	1.87269e-02	1.86142e-02	1.84374e-02	1.81621e-02	1.77373e-02	1.70919e-02	1.61339e-02	1.47612e-02	1.28936e-02	1.05342e-02	7.84052e-03	5.14730e-03	2.86850e-03	1.29650e-03	4.49632e-04	1.11683e-04	1.82225e-05	1.75172e-06	8.65096e-08	1.84719e-09	1.37238e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.1251	1.89632e-02	1.89632e-02	1.89631e-02	1.89631e-02	1.89630e-02	1.89629e-02	1.89627e-02	1.89624e-02	1.89620e-02	1.89612e-02	1.89601e-02	1.89582e-02	1.89554e-02	1.89508e-02	1.89435e-02	1.89320e-02	1.89138e-02	1.88851e-02	1.88396e-02	1.87678e-02	1.86548e-02	1.84777e-02	1.82017e-02	1.77760e-02	1.71292e-02	1.61691e-02	1.47934e-02	1.29218e-02	1.05572e-02	7.85763e-03	5.15854e-03	2.87477e-03	1.29933e-03	4.50613e-04	1.11927e-04	1.82623e-05	1.75554e-06	8.66984e-08	1.85122e-09	1.37538e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.1001	1.90047e-02	1.90046e-02	1.90046e-02	1.90046e-02	1.90045e-02	1.90044e-02	1.90042e-02	1.90039e-02	1.90034e-02	1.90027e-02	1.90016e-02	1.89997e-02	1.89968e-02	1.89922e-02	1.89850e-02	1.89735e-02	1.89552e-02	1.89264e-02	1.88808e-02	1.88089e-02	1.86956e-02	1.85181e-02	1.82416e-02	1.78149e-02	1.71667e-02	1.62045e-02	1.48257e-02	1.29501e-02	1.05803e-02	7.87483e-03	5.16983e-03	2.88106e-03	1.30218e-03	4.51600e-04	1.12171e-04	1.83022e-05	1.75938e-06	8.68881e-08	1.85527e-09	1.37839e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.0751	1.90463e-02	1.90463e-02	1.90463e-02	1.90462e-02	1.90462e-02	1.90460e-02	1.90459e-02	1.90456e-02	1.90451e-02	1.90444e-02	1.90432e-02	1.90414e-02	1.90385e-02	1.90339e-02	1.90266e-02	1.90151e-02	1.89968e-02	1.89679e-02	1.89222e-02	1.88501e-02	1.87366e-02	1.85587e-02	1.82816e-02	1.78540e-02	1.72043e-02	1.62400e-02	1.48582e-02	1.29785e-02	1.06035e-02	7.89209e-03	5.18116e-03	2.88738e-03	1.30503e-03	4.52590e-04	1.12417e-04	1.83423e-05	1.76324e-06	8.70787e-08	1.85934e-09	1.38141e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.0501	1.90882e-02	1.90882e-02	1.90881e-02	1.90881e-02	1.90880e-02	1.90879e-02	1.90877e-02	1.90874e-02	1.90870e-02	1.90862e-02	1.90851e-02	1.90832e-02	1.90803e-02	1.90757e-02	1.90684e-02	1.90569e-02	1.90385e-02	1.90096e-02	1.89638e-02	1.88915e-02	1.87778e-02	1.85995e-02	1.83217e-02	1.78932e-02	1.72421e-02	1.62757e-02	1.48909e-02	1.30070e-02	1.06268e-02	7.90944e-03	5.19255e-03	2.89372e-03	1.30790e-03	4.53584e-04	1.12664e-04	1.83827e-05	1.76712e-06	8.72700e-08	1.86343e-09	1.38445e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.0251	1.91302e-02	1.91302e-02	1.91302e-02	1.91301e-02	1.91301e-02	1.91299e-02	1.91298e-02	1.91295e-02	1.91290e-02	1.91283e-02	1.91271e-02	1.91253e-02	1.91224e-02	1.91177e-02	1.91104e-02	1.90988e-02	1.90805e-02	1.90514e-02	1.90055e-02	1.89331e-02	1.88192e-02	1.86405e-02	1.83621e-02	1.79326e-02	1.72801e-02	1.63116e-02	1.49237e-02	1.30356e-02	1.06502e-02	7.92686e-03	5.20399e-03	2.90009e-03	1.31078e-03	4.54583e-04	1.12913e-04	1.84231e-05	1.77101e-06	8.74622e-08	1.86753e-09	1.38750e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-10.0001	1.91725e-02	1.91724e-02	1.91724e-02	1.91724e-02	1.91723e-02	1.91722e-02	1.91720e-02	1.91717e-02	1.91712e-02	1.91705e-02	1.91693e-02	1.91675e-02	1.91646e-02	1.91599e-02	1.91526e-02	1.91410e-02	1.91226e-02	1.90935e-02	1.90475e-02	1.89749e-02	1.88607e-02	1.86816e-02	1.84026e-02	1.79722e-02	1.73183e-02	1.63476e-02	1.49566e-02	1.30644e-02	1.06737e-02	7.94436e-03	5.21547e-03	2.90649e-03	1.31368e-03	4.55587e-04	1.13162e-04	1.84638e-05	1.77492e-06	8.76553e-08	1.87166e-09	1.39056e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.9751	1.92149e-02	1.92148e-02	1.92148e-02	1.92148e-02	1.92147e-02	1.92146e-02	1.92144e-02	1.92141e-02	1.92136e-02	1.92129e-02	1.92117e-02	1.92099e-02	1.92070e-02	1.92023e-02	1.91950e-02	1.91833e-02	1.91649e-02	1.91357e-02	1.90896e-02	1.90169e-02	1.89024e-02	1.87229e-02	1.84433e-02	1.80120e-02	1.73566e-02	1.63837e-02	1.49897e-02	1.30933e-02	1.06973e-02	7.96193e-03	5.22701e-03	2.91292e-03	1.31658e-03	4.56595e-04	1.13412e-04	1.85047e-05	1.77884e-06	8.78492e-08	1.87580e-09	1.39364e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.9501	1.92575e-02	1.92574e-02	1.92574e-02	1.92574e-02	1.92573e-02	1.92572e-02	1.92570e-02	1.92567e-02	1.92562e-02	1.92555e-02	1.92543e-02	1.92525e-02	1.92495e-02	1.92449e-02	1.92375e-02	1.92259e-02	1.92074e-02	1.91782e-02	1.91320e-02	1.90591e-02	1.89443e-02	1.87645e-02	1.84842e-02	1.80519e-02	1.73950e-02	1.64200e-02	1.50230e-02	1.31223e-02	1.07211e-02	7.97958e-03	5.23860e-03	2.91938e-03	1.31950e-03	4.57607e-04	1.13664e-04	1.85457e-05	1.78279e-06	8.80440e-08	1.87995e-09	1.39673e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.9251	1.93003e-02	1.93002e-02	1.93002e-02	1.93002e-02	1.93001e-02	1.93000e-02	1.92998e-02	1.92995e-02	1.92990e-02	1.92983e-02	1.92971e-02	1.92953e-02	1.92923e-02	1.92877e-02	1.92803e-02	1.92686e-02	1.92501e-02	1.92208e-02	1.91745e-02	1.91014e-02	1.89864e-02	1.88062e-02	1.85253e-02	1.80920e-02	1.74337e-02	1.64565e-02	1.50563e-02	1.31515e-02	1.07449e-02	7.99731e-03	5.25024e-03	2.92587e-03	1.32243e-03	4.58624e-04	1.13916e-04	1.85869e-05	1.78675e-06	8.82396e-08	1.88413e-09	1.39983e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.9001	1.93432e-02	1.93432e-02	1.93432e-02	1.93431e-02	1.93431e-02	1.93430e-02	1.93428e-02	1.93425e-02	1.93420e-02	1.93413e-02	1.93401e-02	1.93382e-02	1.93353e-02	1.93306e-02	1.93232e-02	1.93115e-02	1.92929e-02	1.92636e-02	1.92172e-02	1.91440e-02	1.90287e-02	1.88480e-02	1.85666e-02	1.81323e-02	1.74725e-02	1.64932e-02	1.50899e-02	1.31808e-02	1.07688e-02	8.01512e-03	5.26193e-03	2.93239e-03	1.32538e-03	4.59645e-04	1.14170e-04	1.86283e-05	1.79073e-06	8.84361e-08	1.88833e-09	1.40295e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.8751	1.93864e-02	1.93864e-02	1.93864e-02	1.93863e-02	1.93862e-02	1.93861e-02	1.93859e-02	1.93856e-02	1.93852e-02	1.93844e-02	1.93833e-02	1.93814e-02	1.93784e-02	1.93737e-02	1.93663e-02	1.93546e-02	1.93360e-02	1.93066e-02	1.92601e-02	1.91867e-02	1.90712e-02	1.88901e-02	1.86080e-02	1.81728e-02	1.75115e-02	1.65300e-02	1.51236e-02	1.32102e-02	1.07929e-02	8.03301e-03	5.27368e-03	2.93893e-03	1.32834e-03	4.60671e-04	1.14425e-04	1.86699e-05	1.79472e-06	8.86335e-08	1.89254e-09	1.40609e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.8501	1.94298e-02	1.94298e-02	1.94297e-02	1.94297e-02	1.94296e-02	1.94295e-02	1.94293e-02	1.94290e-02	1.94285e-02	1.94278e-02	1.94266e-02	1.94247e-02	1.94218e-02	1.94171e-02	1.94097e-02	1.93979e-02	1.93793e-02	1.93498e-02	1.93032e-02	1.92296e-02	1.91138e-02	1.89324e-02	1.86496e-02	1.82134e-02	1.75507e-02	1.65670e-02	1.51574e-02	1.32397e-02	1.08170e-02	8.05098e-03	5.28547e-03	2.94551e-03	1.33131e-03	4.61702e-04	1.14681e-04	1.87116e-05	1.79874e-06	8.88318e-08	1.89678e-09	1.40923e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.8251	1.94733e-02	1.94733e-02	1.94733e-02	1.94732e-02	1.94732e-02	1.94730e-02	1.94729e-02	1.94726e-02	1.94721e-02	1.94713e-02	1.94702e-02	1.94683e-02	1.94653e-02	1.94606e-02	1.94532e-02	1.94414e-02	1.94227e-02	1.93931e-02	1.93464e-02	1.92727e-02	1.91567e-02	1.89748e-02	1.86914e-02	1.82543e-02	1.75900e-02	1.66041e-02	1.51914e-02	1.32694e-02	1.08413e-02	8.06903e-03	5.29732e-03	2.95211e-03	1.33429e-03	4.62737e-04	1.14938e-04	1.87536e-05	1.80277e-06	8.90309e-08	1.90103e-09	1.41239e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.8001	1.95171e-02	1.95171e-02	1.95171e-02	1.95170e-02	1.95169e-02	1.95168e-02	1.95166e-02	1.95163e-02	1.95159e-02	1.95151e-02	1.95139e-02	1.95120e-02	1.95091e-02	1.95044e-02	1.94969e-02	1.94851e-02	1.94663e-02	1.94367e-02	1.93899e-02	1.93160e-02	1.91997e-02	1.90174e-02	1.87334e-02	1.82953e-02	1.76296e-02	1.66414e-02	1.52255e-02	1.32993e-02	1.08656e-02	8.08716e-03	5.30923e-03	2.95874e-03	1.33729e-03	4.63776e-04	1.15196e-04	1.87957e-05	1.80682e-06	8.92310e-08	1.90530e-09	1.41556e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.7751	1.95610e-02	1.95610e-02	1.95610e-02	1.95610e-02	1.95609e-02	1.95608e-02	1.95606e-02	1.95603e-02	1.95598e-02	1.95591e-02	1.95579e-02	1.95560e-02	1.95530e-02	1.95483e-02	1.95408e-02	1.95289e-02	1.95102e-02	1.94805e-02	1.94336e-02	1.93595e-02	1.92430e-02	1.90603e-02	1.87756e-02	1.83365e-02	1.76693e-02	1.66789e-02	1.52598e-02	1.33292e-02	1.08901e-02	8.10537e-03	5.32118e-03	2.96540e-03	1.34030e-03	4.64821e-04	1.15455e-04	1.88381e-05	1.81089e-06	8.94319e-08	1.90959e-09	1.41875e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.7501	1.96052e-02	1.96052e-02	1.96051e-02	1.96051e-02	1.96050e-02	1.96049e-02	1.96047e-02	1.96044e-02	1.96039e-02	1.96032e-02	1.96020e-02	1.96001e-02	1.95971e-02	1.95924e-02	1.95849e-02	1.95730e-02	1.95542e-02	1.95245e-02	1.94774e-02	1.94032e-02	1.92864e-02	1.91033e-02	1.88180e-02	1.83779e-02	1.77091e-02	1.67165e-02	1.52942e-02	1.33593e-02	1.09147e-02	8.12367e-03	5.33319e-03	2.97210e-03	1.34333e-03	4.65870e-04	1.15716e-04	1.88806e-05	1.81498e-06	8.96338e-08	1.91390e-09	1.42195e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.7251	1.96495e-02	1.96495e-02	1.96495e-02	1.96495e-02	1.96494e-02	1.96493e-02	1.96491e-02	1.96488e-02	1.96483e-02	1.96475e-02	1.96463e-02	1.96445e-02	1.96415e-02	1.96367e-02	1.96292e-02	1.96173e-02	1.95984e-02	1.95686e-02	1.95215e-02	1.94471e-02	1.93300e-02	1.91465e-02	1.88606e-02	1.84195e-02	1.77492e-02	1.67544e-02	1.53288e-02	1.33895e-02	1.09394e-02	8.14205e-03	5.34526e-03	2.97882e-03	1.34637e-03	4.66924e-04	1.15978e-04	1.89233e-05	1.81909e-06	8.98366e-08	1.91823e-09	1.42517e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.7001	1.96941e-02	1.96941e-02	1.96941e-02	1.96940e-02	1.96939e-02	1.96938e-02	1.96936e-02	1.96933e-02	1.96929e-02	1.96921e-02	1.96909e-02	1.96890e-02	1.96860e-02	1.96813e-02	1.96737e-02	1.96618e-02	1.96429e-02	1.96130e-02	1.95658e-02	1.94912e-02	1.93739e-02	1.91899e-02	1.89033e-02	1.84612e-02	1.77894e-02	1.67924e-02	1.53636e-02	1.34199e-02	1.09642e-02	8.16051e-03	5.35738e-03	2.98558e-03	1.34942e-03	4.67983e-04	1.16241e-04	1.89662e-05	1.82321e-06	9.00402e-08	1.92258e-09	1.42840e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.6751	1.97389e-02	1.97388e-02	1.97388e-02	1.97388e-02	1.97387e-02	1.97386e-02	1.97384e-02	1.97381e-02	1.97376e-02	1.97368e-02	1.97357e-02	1.97338e-02	1.97307e-02	1.97260e-02	1.97184e-02	1.97065e-02	1.96875e-02	1.96576e-02	1.96102e-02	1.95355e-02	1.94179e-02	1.92335e-02	1.89463e-02	1.85032e-02	1.78299e-02	1.68305e-02	1.53985e-02	1.34504e-02	1.09891e-02	8.17905e-03	5.36955e-03	2.99236e-03	1.35249e-03	4.69046e-04	1.16505e-04	1.90093e-05	1.82735e-06	9.02449e-08	1.92695e-09	1.43165e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.6501	1.97838e-02	1.97838e-02	1.97838e-02	1.97837e-02	1.97836e-02	1.97835e-02	1.97833e-02	1.97830e-02	1.97826e-02	1.97818e-02	1.97806e-02	1.97787e-02	1.97757e-02	1.97709e-02	1.97633e-02	1.97514e-02	1.97324e-02	1.97023e-02	1.96549e-02	1.95800e-02	1.94621e-02	1.92773e-02	1.89895e-02	1.85453e-02	1.78705e-02	1.68688e-02	1.54336e-02	1.34810e-02	1.10141e-02	8.19768e-03	5.38178e-03	2.99918e-03	1.35556e-03	4.70114e-04	1.16770e-04	1.90526e-05	1.83152e-06	9.04504e-08	1.93134e-09	1.43491e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.6251	1.98290e-02	1.98290e-02	1.98289e-02	1.98289e-02	1.98288e-02	1.98287e-02	1.98285e-02	1.98282e-02	1.98277e-02	1.98270e-02	1.98257e-02	1.98239e-02	1.98208e-02	1.98160e-02	1.98084e-02	1.97964e-02	1.97774e-02	1.97473e-02	1.96998e-02	1.96247e-02	1.95066e-02	1.93214e-02	1.90328e-02	1.85877e-02	1.79113e-02	1.69074e-02	1.54688e-02	1.35118e-02	1.10393e-02	8.21640e-03	5.39407e-03	3.00602e-03	1.35866e-03	4.71188e-04	1.17037e-04	1.90961e-05	1.83570e-06	9.06569e-08	1.93575e-09	1.43818e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.6001	1.98743e-02	1.98743e-02	1.98743e-02	1.98743e-02	1.98742e-02	1.98741e-02	1.98739e-02	1.98736e-02	1.98731e-02	1.98723e-02	1.98711e-02	1.98692e-02	1.98662e-02	1.98614e-02	1.98538e-02	1.98417e-02	1.98227e-02	1.97925e-02	1.97448e-02	1.96696e-02	1.95512e-02	1.93656e-02	1.90763e-02	1.86302e-02	1.79523e-02	1.69460e-02	1.55042e-02	1.35427e-02	1.10645e-02	8.23520e-03	5.40641e-03	3.01290e-03	1.36177e-03	4.72266e-04	1.17305e-04	1.91398e-05	1.83990e-06	9.08643e-08	1.94018e-09	1.44147e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.5751	1.99199e-02	1.99199e-02	1.99199e-02	1.99198e-02	1.99198e-02	1.99196e-02	1.99194e-02	1.99191e-02	1.99187e-02	1.99179e-02	1.99167e-02	1.99148e-02	1.99117e-02	1.99069e-02	1.98993e-02	1.98872e-02	1.98681e-02	1.98379e-02	1.97901e-02	1.97147e-02	1.95960e-02	1.94100e-02	1.91201e-02	1.86729e-02	1.79934e-02	1.69849e-02	1.55398e-02	1.35738e-02	1.10899e-02	8.25408e-03	5.41881e-03	3.01981e-03	1.36489e-03	4.73349e-04	1.17574e-04	1.91837e-05	1.84412e-06	9.10727e-08	1.94463e-09	1.44479e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.5501	1.99657e-02	1.99657e-02	1.99657e-02	1.99656e-02	1.99655e-02	1.99654e-02	1.99652e-02	1.99649e-02	1.99645e-02	1.99637e-02	1.99625e-02	1.99606e-02	1.99575e-02	1.99527e-02	1.99450e-02	1.99330e-02	1.99138e-02	1.98835e-02	1.98356e-02	1.97600e-02	1.96411e-02	1.94546e-02	1.91640e-02	1.87158e-02	1.80348e-02	1.70239e-02	1.55755e-02	1.36049e-02	1.11154e-02	8.27306e-03	5.43127e-03	3.02675e-03	1.36803e-03	4.74437e-04	1.17844e-04	1.92278e-05	1.84836e-06	9.12821e-08	1.94910e-09	1.44811e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.5251	2.00117e-02	2.00117e-02	2.00117e-02	2.00116e-02	2.00115e-02	2.00114e-02	2.00112e-02	2.00109e-02	2.00104e-02	2.00097e-02	2.00085e-02	2.00065e-02	2.00035e-02	1.99987e-02	1.99910e-02	1.99789e-02	1.99597e-02	1.99293e-02	1.98813e-02	1.98056e-02	1.96863e-02	1.94994e-02	1.92082e-02	1.87589e-02	1.80764e-02	1.70632e-02	1.56114e-02	1.36363e-02	1.11410e-02	8.29212e-03	5.44378e-03	3.03373e-03	1.37118e-03	4.75530e-04	1.18115e-04	1.92721e-05	1.85261e-06	9.14924e-08	1.95359e-09	1.45145e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.5001	2.00579e-02	2.00579e-02	2.00579e-02	2.00578e-02	2.00578e-02	2.00576e-02	2.00575e-02	2.00571e-02	2.00566e-02	2.00559e-02	2.00547e-02	2.00527e-02	2.00497e-02	2.00448e-02	2.00372e-02	2.00250e-02	2.00058e-02	1.99753e-02	1.99272e-02	1.98513e-02	1.97318e-02	1.95444e-02	1.92526e-02	1.88023e-02	1.81181e-02	1.71026e-02	1.56474e-02	1.36678e-02	1.11667e-02	8.31127e-03	5.45635e-03	3.04073e-03	1.37435e-03	4.76628e-04	1.18388e-04	1.93166e-05	1.85689e-06	9.17037e-08	1.95810e-09	1.45479e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.4751	2.01044e-02	2.01043e-02	2.01043e-02	2.01043e-02	2.01042e-02	2.01041e-02	2.01039e-02	2.01036e-02	2.01031e-02	2.01023e-02	2.01011e-02	2.00991e-02	2.00961e-02	2.00912e-02	2.00835e-02	2.00714e-02	2.00521e-02	2.00216e-02	1.99733e-02	1.98972e-02	1.97775e-02	1.95897e-02	1.92971e-02	1.88458e-02	1.81600e-02	1.71422e-02	1.56836e-02	1.36994e-02	1.11926e-02	8.33050e-03	5.46898e-03	3.04777e-03	1.37753e-03	4.77731e-04	1.18662e-04	1.93613e-05	1.86119e-06	9.19159e-08	1.96263e-09	1.45816e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.4501	2.01510e-02	2.01510e-02	2.01510e-02	2.01509e-02	2.01508e-02	2.01507e-02	2.01505e-02	2.01502e-02	2.01497e-02	2.01489e-02	2.01477e-02	2.01458e-02	2.01427e-02	2.01378e-02	2.01301e-02	2.01179e-02	2.00986e-02	2.00680e-02	2.00197e-02	1.99434e-02	1.98233e-02	1.96351e-02	1.93419e-02	1.88895e-02	1.82022e-02	1.71819e-02	1.57200e-02	1.37312e-02	1.12185e-02	8.34983e-03	5.48167e-03	3.05484e-03	1.38072e-03	4.78840e-04	1.18937e-04	1.94062e-05	1.86551e-06	9.21292e-08	1.96718e-09	1.46155e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.4251	2.01979e-02	2.01978e-02	2.01978e-02	2.01978e-02	2.01977e-02	2.01976e-02	2.01974e-02	2.01971e-02	2.01966e-02	2.01958e-02	2.01946e-02	2.01926e-02	2.01896e-02	2.01847e-02	2.01769e-02	2.01647e-02	2.01453e-02	2.01147e-02	2.00662e-02	1.99898e-02	1.98694e-02	1.96808e-02	1.93869e-02	1.89334e-02	1.82445e-02	1.72219e-02	1.57566e-02	1.37631e-02	1.12446e-02	8.36925e-03	5.49441e-03	3.06194e-03	1.38393e-03	4.79953e-04	1.19214e-04	1.94513e-05	1.86985e-06	9.23434e-08	1.97176e-09	1.46495e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.4001	2.02449e-02	2.02449e-02	2.02449e-02	2.02448e-02	2.02448e-02	2.02446e-02	2.02444e-02	2.02441e-02	2.02436e-02	2.02429e-02	2.02416e-02	2.02397e-02	2.02366e-02	2.02317e-02	2.02240e-02	2.02117e-02	2.01923e-02	2.01616e-02	2.01130e-02	2.00364e-02	1.99157e-02	1.97266e-02	1.94320e-02	1.89776e-02	1.82870e-02	1.72620e-02	1.57933e-02	1.37952e-02	1.12708e-02	8.38875e-03	5.50722e-03	3.06908e-03	1.38716e-03	4.81072e-04	1.19492e-04	1.94967e-05	1.87420e-06	9.25586e-08	1.97635e-09	1.46835e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.3751	2.02922e-02	2.02922e-02	2.02922e-02	2.02921e-02	2.02921e-02	2.02919e-02	2.02917e-02	2.02914e-02	2.02909e-02	2.02902e-02	2.02889e-02	2.02870e-02	2.02839e-02	2.02790e-02	2.02712e-02	2.02589e-02	2.02395e-02	2.02087e-02	2.01600e-02	2.00832e-02	1.99623e-02	1.97727e-02	1.94775e-02	1.90219e-02	1.83297e-02	1.73024e-02	1.58302e-02	1.38274e-02	1.12972e-02	8.40835e-03	5.52009e-03	3.07625e-03	1.39040e-03	4.82196e-04	1.19771e-04	1.95422e-05	1.87858e-06	9.27749e-08	1.98097e-09	1.47179e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.3501	2.03398e-02	2.03397e-02	2.03397e-02	2.03397e-02	2.03396e-02	2.03394e-02	2.03393e-02	2.03390e-02	2.03385e-02	2.03377e-02	2.03364e-02	2.03345e-02	2.03314e-02	2.03265e-02	2.03187e-02	2.03064e-02	2.02869e-02	2.02560e-02	2.02072e-02	2.01302e-02	2.00090e-02	1.98190e-02	1.95231e-02	1.90664e-02	1.83727e-02	1.73429e-02	1.58673e-02	1.38598e-02	1.13236e-02	8.42804e-03	5.53301e-03	3.08346e-03	1.39366e-03	4.83325e-04	1.20052e-04	1.95880e-05	1.88298e-06	9.29921e-08	1.98561e-09	1.47524e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.3251	2.03875e-02	2.03875e-02	2.03874e-02	2.03874e-02	2.03873e-02	2.03872e-02	2.03870e-02	2.03867e-02	2.03862e-02	2.03854e-02	2.03842e-02	2.03822e-02	2.03791e-02	2.03742e-02	2.03664e-02	2.03540e-02	2.03345e-02	2.03035e-02	2.02546e-02	2.01775e-02	2.00560e-02	1.98656e-02	1.95689e-02	1.91112e-02	1.84158e-02	1.73836e-02	1.59045e-02	1.38923e-02	1.13502e-02	8.44782e-03	5.54600e-03	3.09069e-03	1.39693e-03	4.84459e-04	1.20333e-04	1.96339e-05	1.88740e-06	9.32104e-08	1.99027e-09	1.47869e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.3001	2.04355e-02	2.04354e-02	2.04354e-02	2.04354e-02	2.04353e-02	2.04352e-02	2.04350e-02	2.04346e-02	2.04342e-02	2.04334e-02	2.04321e-02	2.04302e-02	2.04270e-02	2.04221e-02	2.04143e-02	2.04019e-02	2.03823e-02	2.03513e-02	2.03023e-02	2.02249e-02	2.01032e-02	1.99123e-02	1.96149e-02	1.91562e-02	1.84591e-02	1.74245e-02	1.59419e-02	1.39250e-02	1.13769e-02	8.46770e-03	5.55905e-03	3.09796e-03	1.40022e-03	4.85599e-04	1.20617e-04	1.96801e-05	1.89184e-06	9.34297e-08	1.99495e-09	1.48218e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.2751	2.04836e-02	2.04836e-02	2.04836e-02	2.04835e-02	2.04835e-02	2.04834e-02	2.04831e-02	2.04828e-02	2.04823e-02	2.04816e-02	2.04803e-02	2.04783e-02	2.04752e-02	2.04703e-02	2.04624e-02	2.04500e-02	2.04304e-02	2.03993e-02	2.03502e-02	2.02726e-02	2.01506e-02	1.99593e-02	1.96612e-02	1.92013e-02	1.85026e-02	1.74656e-02	1.59795e-02	1.39579e-02	1.14037e-02	8.48767e-03	5.57216e-03	3.10527e-03	1.40352e-03	4.86744e-04	1.20901e-04	1.97265e-05	1.89630e-06	9.36500e-08	1.99966e-09	1.48567e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.2501	2.05321e-02	2.05320e-02	2.05320e-02	2.05320e-02	2.05319e-02	2.05318e-02	2.05316e-02	2.05313e-02	2.05308e-02	2.05300e-02	2.05287e-02	2.05268e-02	2.05236e-02	2.05187e-02	2.05108e-02	2.04984e-02	2.04787e-02	2.04475e-02	2.03983e-02	2.03205e-02	2.01982e-02	2.00064e-02	1.97077e-02	1.92467e-02	1.85464e-02	1.75069e-02	1.60173e-02	1.39909e-02	1.14307e-02	8.50773e-03	5.58533e-03	3.11261e-03	1.40683e-03	4.87895e-04	1.21187e-04	1.97732e-05	1.90079e-06	9.38714e-08	2.00438e-09	1.48919e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.2251	2.05807e-02	2.05807e-02	2.05807e-02	2.05806e-02	2.05805e-02	2.05804e-02	2.05802e-02	2.05799e-02	2.05794e-02	2.05786e-02	2.05774e-02	2.05754e-02	2.05723e-02	2.05673e-02	2.05594e-02	2.05469e-02	2.05272e-02	2.04960e-02	2.04466e-02	2.03687e-02	2.02461e-02	2.00538e-02	1.97544e-02	1.92923e-02	1.85903e-02	1.75483e-02	1.60553e-02	1.40240e-02	1.14578e-02	8.52789e-03	5.59856e-03	3.11999e-03	1.41017e-03	4.89051e-04	1.21474e-04	1.98200e-05	1.90529e-06	9.40938e-08	2.00913e-09	1.49272e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.2001	2.06296e-02	2.06296e-02	2.06295e-02	2.06295e-02	2.06294e-02	2.06293e-02	2.06291e-02	2.06288e-02	2.06283e-02	2.06275e-02	2.06262e-02	2.06243e-02	2.06211e-02	2.06161e-02	2.06082e-02	2.05957e-02	2.05759e-02	2.05446e-02	2.04952e-02	2.04171e-02	2.02942e-02	2.01015e-02	1.98013e-02	1.93381e-02	1.86345e-02	1.75900e-02	1.60934e-02	1.40573e-02	1.14850e-02	8.54815e-03	5.61186e-03	3.12740e-03	1.41352e-03	4.90212e-04	1.21762e-04	1.98671e-05	1.90982e-06	9.43173e-08	2.01391e-09	1.49627e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.1751	2.06787e-02	2.06787e-02	2.06787e-02	2.06786e-02	2.06785e-02	2.06784e-02	2.06782e-02	2.06779e-02	2.06774e-02	2.06766e-02	2.06753e-02	2.06734e-02	2.06702e-02	2.06652e-02	2.06573e-02	2.06448e-02	2.06249e-02	2.05936e-02	2.05439e-02	2.04657e-02	2.03425e-02	2.01493e-02	1.98484e-02	1.93842e-02	1.86788e-02	1.76319e-02	1.61317e-02	1.40908e-02	1.15123e-02	8.56850e-03	5.62522e-03	3.13484e-03	1.41688e-03	4.91379e-04	1.22052e-04	1.99144e-05	1.91436e-06	9.45418e-08	2.01870e-09	1.49983e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.1501	2.07281e-02	2.07281e-02	2.07280e-02	2.07280e-02	2.07279e-02	2.07278e-02	2.07276e-02	2.07272e-02	2.07267e-02	2.07259e-02	2.07247e-02	2.07227e-02	2.07195e-02	2.07145e-02	2.07066e-02	2.06940e-02	2.06742e-02	2.06427e-02	2.05930e-02	2.05145e-02	2.03910e-02	2.01974e-02	1.98958e-02	1.94304e-02	1.87234e-02	1.76740e-02	1.61702e-02	1.41244e-02	1.15398e-02	8.58894e-03	5.63865e-03	3.14232e-03	1.42026e-03	4.92552e-04	1.22343e-04	1.99619e-05	1.91893e-06	9.47675e-08	2.02352e-09	1.50340e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.1251	2.07777e-02	2.07776e-02	2.07776e-02	2.07775e-02	2.07775e-02	2.07773e-02	2.07771e-02	2.07768e-02	2.07763e-02	2.07755e-02	2.07743e-02	2.07723e-02	2.07691e-02	2.07641e-02	2.07561e-02	2.07435e-02	2.07236e-02	2.06921e-02	2.06422e-02	2.05636e-02	2.04398e-02	2.02457e-02	1.99434e-02	1.94769e-02	1.87682e-02	1.77162e-02	1.62089e-02	1.41582e-02	1.15674e-02	8.60949e-03	5.65213e-03	3.14984e-03	1.42366e-03	4.93730e-04	1.22636e-04	2.00097e-05	1.92352e-06	9.49941e-08	2.02836e-09	1.50701e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.1001	2.08275e-02	2.08275e-02	2.08274e-02	2.08274e-02	2.08273e-02	2.08272e-02	2.08270e-02	2.08266e-02	2.08261e-02	2.08253e-02	2.08241e-02	2.08221e-02	2.08189e-02	2.08139e-02	2.08059e-02	2.07933e-02	2.07733e-02	2.07417e-02	2.06917e-02	2.06129e-02	2.04888e-02	2.02943e-02	1.99912e-02	1.95236e-02	1.88132e-02	1.77587e-02	1.62477e-02	1.41922e-02	1.15951e-02	8.63013e-03	5.66569e-03	3.15739e-03	1.42708e-03	4.94914e-04	1.22930e-04	2.00577e-05	1.92813e-06	9.52219e-08	2.03322e-09	1.51062e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.0751	2.08775e-02	2.08775e-02	2.08775e-02	2.08774e-02	2.08773e-02	2.08772e-02	2.08770e-02	2.08767e-02	2.08762e-02	2.08754e-02	2.08741e-02	2.08721e-02	2.08689e-02	2.08639e-02	2.08559e-02	2.08433e-02	2.08232e-02	2.07915e-02	2.07415e-02	2.06624e-02	2.05381e-02	2.03431e-02	2.00392e-02	1.95705e-02	1.88584e-02	1.78014e-02	1.62868e-02	1.42263e-02	1.16230e-02	8.65088e-03	5.67930e-03	3.16498e-03	1.43051e-03	4.96104e-04	1.23226e-04	2.01059e-05	1.93277e-06	9.54508e-08	2.03811e-09	1.51425e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.0501	2.09278e-02	2.09278e-02	2.09278e-02	2.09277e-02	2.09276e-02	2.09275e-02	2.09273e-02	2.09270e-02	2.09265e-02	2.09257e-02	2.09244e-02	2.09224e-02	2.09192e-02	2.09142e-02	2.09062e-02	2.08935e-02	2.08734e-02	2.08416e-02	2.07914e-02	2.07122e-02	2.05875e-02	2.03921e-02	2.00875e-02	1.96177e-02	1.89039e-02	1.78443e-02	1.63260e-02	1.42606e-02	1.16510e-02	8.67172e-03	5.69299e-03	3.17261e-03	1.43395e-03	4.97299e-04	1.23523e-04	2.01543e-05	1.93742e-06	9.56808e-08	2.04302e-09	1.51790e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.0251	2.09784e-02	2.09784e-02	2.09783e-02	2.09783e-02	2.09782e-02	2.09781e-02	2.09779e-02	2.09776e-02	2.09770e-02	2.09762e-02	2.09750e-02	2.09730e-02	2.09697e-02	2.09647e-02	2.09567e-02	2.09439e-02	2.09238e-02	2.08920e-02	2.08417e-02	2.07623e-02	2.06373e-02	2.04413e-02	2.01360e-02	1.96651e-02	1.89495e-02	1.78874e-02	1.63655e-02	1.42950e-02	1.16791e-02	8.69267e-03	5.70674e-03	3.18027e-03	1.43742e-03	4.98500e-04	1.23821e-04	2.02030e-05	1.94210e-06	9.59119e-08	2.04795e-09	1.52157e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-9.0001	2.10292e-02	2.10291e-02	2.10291e-02	2.10291e-02	2.10290e-02	2.10289e-02	2.10287e-02	2.10283e-02	2.10278e-02	2.10270e-02	2.10257e-02	2.10237e-02	2.10205e-02	2.10154e-02	2.10074e-02	2.09947e-02	2.09745e-02	2.09426e-02	2.08921e-02	2.08125e-02	2.06872e-02	2.04908e-02	2.01848e-02	1.97127e-02	1.89954e-02	1.79307e-02	1.64051e-02	1.43296e-02	1.17074e-02	8.71371e-03	5.72056e-03	3.18797e-03	1.44090e-03	4.99707e-04	1.24121e-04	2.02519e-05	1.94681e-06	9.61441e-08	2.05291e-09	1.52524e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.9751	2.10802e-02	2.10802e-02	2.10802e-02	2.10801e-02	2.10800e-02	2.10799e-02	2.10797e-02	2.10794e-02	2.10789e-02	2.10781e-02	2.10768e-02	2.10747e-02	2.10715e-02	2.10664e-02	2.10584e-02	2.10456e-02	2.10254e-02	2.09934e-02	2.09428e-02	2.08630e-02	2.07374e-02	2.05405e-02	2.02338e-02	1.97605e-02	1.90415e-02	1.79742e-02	1.64449e-02	1.43644e-02	1.17358e-02	8.73486e-03	5.73444e-03	3.19571e-03	1.44439e-03	5.00920e-04	1.24422e-04	2.03011e-05	1.95153e-06	9.63774e-08	2.05789e-09	1.52895e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.9501	2.11315e-02	2.11315e-02	2.11314e-02	2.11314e-02	2.11313e-02	2.11312e-02	2.11310e-02	2.11307e-02	2.11301e-02	2.11293e-02	2.11280e-02	2.11260e-02	2.11228e-02	2.11177e-02	2.11096e-02	2.10968e-02	2.10765e-02	2.10445e-02	2.09938e-02	2.09138e-02	2.07879e-02	2.05905e-02	2.02830e-02	1.98086e-02	1.90878e-02	1.80180e-02	1.64849e-02	1.43993e-02	1.17644e-02	8.75611e-03	5.74839e-03	3.20348e-03	1.44791e-03	5.02139e-04	1.24725e-04	2.03504e-05	1.95628e-06	9.66119e-08	2.06290e-09	1.53267e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.9251	2.11830e-02	2.11830e-02	2.11830e-02	2.11829e-02	2.11828e-02	2.11827e-02	2.11825e-02	2.11822e-02	2.11817e-02	2.11809e-02	2.11796e-02	2.11775e-02	2.11743e-02	2.11692e-02	2.11611e-02	2.11483e-02	2.11279e-02	2.10958e-02	2.10450e-02	2.09648e-02	2.08386e-02	2.06407e-02	2.03325e-02	1.98569e-02	1.91344e-02	1.80619e-02	1.65251e-02	1.44344e-02	1.17931e-02	8.77746e-03	5.76241e-03	3.21129e-03	1.45144e-03	5.03363e-04	1.25029e-04	2.04001e-05	1.96105e-06	9.68475e-08	2.06793e-09	1.53641e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.9001	2.12348e-02	2.12348e-02	2.12348e-02	2.12347e-02	2.12346e-02	2.12345e-02	2.12343e-02	2.12340e-02	2.12335e-02	2.12326e-02	2.12314e-02	2.12293e-02	2.12261e-02	2.12209e-02	2.12128e-02	2.12000e-02	2.11796e-02	2.11474e-02	2.10964e-02	2.10161e-02	2.08895e-02	2.06912e-02	2.03822e-02	1.99055e-02	1.91812e-02	1.81060e-02	1.65655e-02	1.44697e-02	1.18219e-02	8.79892e-03	5.77650e-03	3.21914e-03	1.45499e-03	5.04594e-04	1.25335e-04	2.04499e-05	1.96584e-06	9.70843e-08	2.07299e-09	1.54017e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.8751	2.12869e-02	2.12868e-02	2.12868e-02	2.12868e-02	2.12867e-02	2.12865e-02	2.12863e-02	2.12860e-02	2.12855e-02	2.12847e-02	2.12834e-02	2.12813e-02	2.12781e-02	2.12730e-02	2.12648e-02	2.12519e-02	2.12315e-02	2.11992e-02	2.11481e-02	2.10676e-02	2.09407e-02	2.07419e-02	2.04321e-02	1.99542e-02	1.92282e-02	1.81504e-02	1.66061e-02	1.45052e-02	1.18509e-02	8.82049e-03	5.79065e-03	3.22703e-03	1.45855e-03	5.05830e-04	1.25642e-04	2.05001e-05	1.97066e-06	9.73222e-08	2.07807e-09	1.54394e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.8501	2.13392e-02	2.13391e-02	2.13391e-02	2.13390e-02	2.13390e-02	2.13388e-02	2.13386e-02	2.13383e-02	2.13378e-02	2.13370e-02	2.13357e-02	2.13336e-02	2.13304e-02	2.13252e-02	2.13171e-02	2.13041e-02	2.12837e-02	2.12513e-02	2.12001e-02	2.11193e-02	2.09922e-02	2.07929e-02	2.04823e-02	2.00033e-02	1.92754e-02	1.81950e-02	1.66469e-02	1.45408e-02	1.18800e-02	8.84216e-03	5.80488e-03	3.23496e-03	1.46214e-03	5.07073e-04	1.25950e-04	2.05504e-05	1.97550e-06	9.75613e-08	2.08317e-09	1.54774e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.8251	2.13917e-02	2.13917e-02	2.13917e-02	2.13916e-02	2.13915e-02	2.13914e-02	2.13912e-02	2.13909e-02	2.13903e-02	2.13895e-02	2.13882e-02	2.13862e-02	2.13829e-02	2.13777e-02	2.13696e-02	2.13566e-02	2.13361e-02	2.13036e-02	2.12523e-02	2.11713e-02	2.10439e-02	2.08441e-02	2.05328e-02	2.00525e-02	1.93229e-02	1.82398e-02	1.66879e-02	1.45766e-02	1.19092e-02	8.86393e-03	5.81918e-03	3.24293e-03	1.46574e-03	5.08322e-04	1.26261e-04	2.06010e-05	1.98037e-06	9.78016e-08	2.08830e-09	1.55155e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.8001	2.14445e-02	2.14445e-02	2.14445e-02	2.14444e-02	2.14443e-02	2.14442e-02	2.14440e-02	2.14437e-02	2.14432e-02	2.14423e-02	2.14410e-02	2.14390e-02	2.14357e-02	2.14305e-02	2.14223e-02	2.14093e-02	2.13888e-02	2.13562e-02	2.13048e-02	2.12236e-02	2.10958e-02	2.08955e-02	2.05835e-02	2.01020e-02	1.93706e-02	1.82849e-02	1.67291e-02	1.46126e-02	1.19387e-02	8.88582e-03	5.83354e-03	3.25093e-03	1.46936e-03	5.09577e-04	1.26572e-04	2.06519e-05	1.98526e-06	9.80430e-08	2.09346e-09	1.55538e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.7751	2.14976e-02	2.14976e-02	2.14975e-02	2.14975e-02	2.14974e-02	2.14973e-02	2.14971e-02	2.14967e-02	2.14962e-02	2.14954e-02	2.14941e-02	2.14920e-02	2.14888e-02	2.14836e-02	2.14753e-02	2.14623e-02	2.14417e-02	2.14091e-02	2.13575e-02	2.12761e-02	2.11480e-02	2.09472e-02	2.06344e-02	2.01518e-02	1.94185e-02	1.83301e-02	1.67705e-02	1.46488e-02	1.19682e-02	8.90781e-03	5.84798e-03	3.25898e-03	1.47299e-03	5.10838e-04	1.26886e-04	2.07030e-05	1.99017e-06	9.82857e-08	2.09864e-09	1.55923e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.7501	2.15509e-02	2.15509e-02	2.15509e-02	2.15508e-02	2.15508e-02	2.15506e-02	2.15504e-02	2.15501e-02	2.15496e-02	2.15487e-02	2.15474e-02	2.15454e-02	2.15421e-02	2.15369e-02	2.15286e-02	2.15156e-02	2.14949e-02	2.14622e-02	2.14105e-02	2.13289e-02	2.12005e-02	2.09992e-02	2.06856e-02	2.02018e-02	1.94667e-02	1.83756e-02	1.68121e-02	1.46851e-02	1.19979e-02	8.92991e-03	5.86249e-03	3.26707e-03	1.47665e-03	5.12106e-04	1.27200e-04	2.07544e-05	1.99511e-06	9.85296e-08	2.10385e-09	1.56310e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.7251	2.16045e-02	2.16045e-02	2.16045e-02	2.16044e-02	2.16044e-02	2.16042e-02	2.16040e-02	2.16037e-02	2.16032e-02	2.16023e-02	2.16010e-02	2.15989e-02	2.15957e-02	2.15904e-02	2.15822e-02	2.15691e-02	2.15484e-02	2.15156e-02	2.14637e-02	2.13820e-02	2.12532e-02	2.10514e-02	2.07371e-02	2.02521e-02	1.95151e-02	1.84213e-02	1.68539e-02	1.47217e-02	1.20277e-02	8.95212e-03	5.87707e-03	3.27519e-03	1.48032e-03	5.13379e-04	1.27517e-04	2.08060e-05	2.00007e-06	9.87746e-08	2.10908e-09	1.56698e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.7001	2.16584e-02	2.16584e-02	2.16584e-02	2.16583e-02	2.16582e-02	2.16581e-02	2.16579e-02	2.16576e-02	2.16570e-02	2.16562e-02	2.16549e-02	2.16528e-02	2.16495e-02	2.16443e-02	2.16360e-02	2.16229e-02	2.16021e-02	2.15692e-02	2.15173e-02	2.14353e-02	2.13062e-02	2.11039e-02	2.07888e-02	2.03025e-02	1.95638e-02	1.84672e-02	1.68960e-02	1.47584e-02	1.20577e-02	8.97444e-03	5.89173e-03	3.28336e-03	1.48401e-03	5.14659e-04	1.27835e-04	2.08579e-05	2.00506e-06	9.90209e-08	2.11434e-09	1.57089e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.6751	2.17126e-02	2.17125e-02	2.17125e-02	2.17125e-02	2.17124e-02	2.17122e-02	2.17120e-02	2.17117e-02	2.17112e-02	2.17103e-02	2.17090e-02	2.17069e-02	2.17036e-02	2.16984e-02	2.16901e-02	2.16769e-02	2.16561e-02	2.16231e-02	2.15711e-02	2.14889e-02	2.13595e-02	2.11567e-02	2.08407e-02	2.03533e-02	1.96127e-02	1.85134e-02	1.69382e-02	1.47953e-02	1.20879e-02	8.99688e-03	5.90645e-03	3.29157e-03	1.48772e-03	5.15946e-04	1.28154e-04	2.09100e-05	2.01007e-06	9.92685e-08	2.11963e-09	1.57482e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.6501	2.17670e-02	2.17669e-02	2.17669e-02	2.17669e-02	2.17668e-02	2.17666e-02	2.17664e-02	2.17661e-02	2.17656e-02	2.17647e-02	2.17634e-02	2.17613e-02	2.17580e-02	2.17528e-02	2.17444e-02	2.17312e-02	2.17104e-02	2.16773e-02	2.16251e-02	2.15427e-02	2.14130e-02	2.12097e-02	2.08930e-02	2.04043e-02	1.96618e-02	1.85598e-02	1.69806e-02	1.48323e-02	1.21182e-02	9.01942e-03	5.92126e-03	3.29982e-03	1.49145e-03	5.17239e-04	1.28475e-04	2.09624e-05	2.01511e-06	9.95172e-08	2.12494e-09	1.57878e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.6251	2.18217e-02	2.18216e-02	2.18216e-02	2.18215e-02	2.18215e-02	2.18213e-02	2.18211e-02	2.18208e-02	2.18203e-02	2.18194e-02	2.18181e-02	2.18160e-02	2.18127e-02	2.18074e-02	2.17991e-02	2.17858e-02	2.17649e-02	2.17318e-02	2.16794e-02	2.15968e-02	2.14668e-02	2.12630e-02	2.09455e-02	2.04556e-02	1.97112e-02	1.86064e-02	1.70233e-02	1.48696e-02	1.21486e-02	9.04208e-03	5.93613e-03	3.30811e-03	1.49519e-03	5.18538e-04	1.28798e-04	2.10151e-05	2.02017e-06	9.97673e-08	2.13027e-09	1.58274e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.6001	2.18766e-02	2.18766e-02	2.18766e-02	2.18765e-02	2.18764e-02	2.18763e-02	2.18761e-02	2.18757e-02	2.18752e-02	2.18744e-02	2.18731e-02	2.18709e-02	2.18676e-02	2.18623e-02	2.18540e-02	2.18407e-02	2.18197e-02	2.17865e-02	2.17340e-02	2.16512e-02	2.15209e-02	2.13166e-02	2.09982e-02	2.05071e-02	1.97609e-02	1.86533e-02	1.70662e-02	1.49071e-02	1.21792e-02	9.06486e-03	5.95108e-03	3.31644e-03	1.49896e-03	5.19845e-04	1.29123e-04	2.10680e-05	2.02526e-06	1.00019e-07	2.13564e-09	1.58672e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.5751	2.19318e-02	2.19318e-02	2.19318e-02	2.19317e-02	2.19317e-02	2.19315e-02	2.19313e-02	2.19310e-02	2.19305e-02	2.19296e-02	2.19283e-02	2.19262e-02	2.19228e-02	2.19175e-02	2.19091e-02	2.18959e-02	2.18748e-02	2.18415e-02	2.17889e-02	2.17059e-02	2.15752e-02	2.13704e-02	2.10512e-02	2.05589e-02	1.98108e-02	1.87004e-02	1.71093e-02	1.49447e-02	1.22100e-02	9.08775e-03	5.96611e-03	3.32481e-03	1.50275e-03	5.21157e-04	1.29449e-04	2.11212e-05	2.03037e-06	1.00271e-07	2.14103e-09	1.59074e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.5501	2.19874e-02	2.19873e-02	2.19873e-02	2.19873e-02	2.19872e-02	2.19870e-02	2.19868e-02	2.19865e-02	2.19860e-02	2.19851e-02	2.19838e-02	2.19817e-02	2.19783e-02	2.19730e-02	2.19646e-02	2.19513e-02	2.19302e-02	2.18968e-02	2.18441e-02	2.17609e-02	2.16298e-02	2.14245e-02	2.11045e-02	2.06109e-02	1.98609e-02	1.87477e-02	1.71526e-02	1.49825e-02	1.22409e-02	9.11075e-03	5.98121e-03	3.33323e-03	1.50655e-03	5.22476e-04	1.29776e-04	2.11747e-05	2.03551e-06	1.00525e-07	2.14645e-09	1.59476e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.5251	2.20432e-02	2.20432e-02	2.20431e-02	2.20431e-02	2.20430e-02	2.20428e-02	2.20426e-02	2.20423e-02	2.20418e-02	2.20409e-02	2.20396e-02	2.20375e-02	2.20341e-02	2.20288e-02	2.20203e-02	2.20070e-02	2.19858e-02	2.19524e-02	2.18995e-02	2.18161e-02	2.16847e-02	2.14788e-02	2.11581e-02	2.06632e-02	1.99113e-02	1.87953e-02	1.71961e-02	1.50206e-02	1.22719e-02	9.13387e-03	5.99639e-03	3.34169e-03	1.51037e-03	5.23802e-04	1.30106e-04	2.12284e-05	2.04068e-06	1.00780e-07	2.15190e-09	1.59882e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.5001	2.20993e-02	2.20992e-02	2.20992e-02	2.20991e-02	2.20991e-02	2.20989e-02	2.20987e-02	2.20984e-02	2.20978e-02	2.20970e-02	2.20957e-02	2.20935e-02	2.20902e-02	2.20848e-02	2.20764e-02	2.20630e-02	2.20418e-02	2.20082e-02	2.19552e-02	2.18716e-02	2.17399e-02	2.15335e-02	2.12119e-02	2.07158e-02	1.99620e-02	1.88431e-02	1.72399e-02	1.50588e-02	1.23032e-02	9.15711e-03	6.01165e-03	3.35019e-03	1.51422e-03	5.25135e-04	1.30437e-04	2.12824e-05	2.04587e-06	1.01036e-07	2.15737e-09	1.60288e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.4751	2.21556e-02	2.21556e-02	2.21556e-02	2.21555e-02	2.21554e-02	2.21553e-02	2.21551e-02	2.21547e-02	2.21542e-02	2.21534e-02	2.21520e-02	2.21499e-02	2.21465e-02	2.21411e-02	2.21327e-02	2.21193e-02	2.20980e-02	2.20644e-02	2.20112e-02	2.19274e-02	2.17954e-02	2.15884e-02	2.12660e-02	2.07686e-02	2.00129e-02	1.88912e-02	1.72838e-02	1.50972e-02	1.23345e-02	9.18047e-03	6.02698e-03	3.35874e-03	1.51808e-03	5.26475e-04	1.30769e-04	2.13367e-05	2.05109e-06	1.01294e-07	2.16288e-09	1.60697e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.4501	2.22123e-02	2.22123e-02	2.22122e-02	2.22122e-02	2.22121e-02	2.22120e-02	2.22117e-02	2.22114e-02	2.22109e-02	2.22100e-02	2.22087e-02	2.22065e-02	2.22031e-02	2.21978e-02	2.21893e-02	2.21758e-02	2.21545e-02	2.21208e-02	2.20675e-02	2.19834e-02	2.18511e-02	2.16436e-02	2.13204e-02	2.08217e-02	2.00641e-02	1.89395e-02	1.73281e-02	1.51358e-02	1.23661e-02	9.20395e-03	6.04239e-03	3.36733e-03	1.52196e-03	5.27821e-04	1.31104e-04	2.13913e-05	2.05633e-06	1.01553e-07	2.16841e-09	1.61108e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.4251	2.22692e-02	2.22692e-02	2.22692e-02	2.22691e-02	2.22690e-02	2.22689e-02	2.22687e-02	2.22683e-02	2.22678e-02	2.22670e-02	2.22656e-02	2.22635e-02	2.22601e-02	2.22547e-02	2.22462e-02	2.22327e-02	2.22113e-02	2.21775e-02	2.21241e-02	2.20398e-02	2.19071e-02	2.16991e-02	2.13751e-02	2.08751e-02	2.01155e-02	1.89880e-02	1.73725e-02	1.51746e-02	1.23978e-02	9.22754e-03	6.05789e-03	3.37596e-03	1.52586e-03	5.29174e-04	1.31440e-04	2.14461e-05	2.06161e-06	1.01814e-07	2.17397e-09	1.61522e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.4001	2.23265e-02	2.23265e-02	2.23264e-02	2.23264e-02	2.23263e-02	2.23261e-02	2.23259e-02	2.23256e-02	2.23250e-02	2.23242e-02	2.23228e-02	2.23207e-02	2.23173e-02	2.23119e-02	2.23033e-02	2.22898e-02	2.22684e-02	2.22345e-02	2.21810e-02	2.20965e-02	2.19634e-02	2.17549e-02	2.14300e-02	2.09288e-02	2.01672e-02	1.90369e-02	1.74171e-02	1.52136e-02	1.24297e-02	9.25126e-03	6.07346e-03	3.38464e-03	1.52979e-03	5.30534e-04	1.31778e-04	2.15013e-05	2.06690e-06	1.02075e-07	2.17956e-09	1.61937e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.3751	2.23840e-02	2.23840e-02	2.23839e-02	2.23839e-02	2.23838e-02	2.23837e-02	2.23835e-02	2.23831e-02	2.23826e-02	2.23817e-02	2.23804e-02	2.23782e-02	2.23748e-02	2.23694e-02	2.23608e-02	2.23473e-02	2.23258e-02	2.22918e-02	2.22381e-02	2.21534e-02	2.20200e-02	2.18110e-02	2.14852e-02	2.09827e-02	2.02192e-02	1.90859e-02	1.74620e-02	1.52528e-02	1.24617e-02	9.27510e-03	6.08911e-03	3.39336e-03	1.53373e-03	5.31902e-04	1.32117e-04	2.15567e-05	2.07223e-06	1.02338e-07	2.18517e-09	1.62354e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.3501	2.24418e-02	2.24418e-02	2.24418e-02	2.24417e-02	2.24416e-02	2.24415e-02	2.24413e-02	2.24410e-02	2.24404e-02	2.24395e-02	2.24382e-02	2.24360e-02	2.24326e-02	2.24272e-02	2.24186e-02	2.24050e-02	2.23835e-02	2.23494e-02	2.22956e-02	2.22106e-02	2.20769e-02	2.18673e-02	2.15407e-02	2.10369e-02	2.02714e-02	1.91352e-02	1.75071e-02	1.52922e-02	1.24939e-02	9.29907e-03	6.10484e-03	3.40213e-03	1.53769e-03	5.33276e-04	1.32459e-04	2.16124e-05	2.07759e-06	1.02603e-07	2.19082e-09	1.62773e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.3251	2.25000e-02	2.25000e-02	2.24999e-02	2.24999e-02	2.24998e-02	2.24996e-02	2.24994e-02	2.24991e-02	2.24985e-02	2.24977e-02	2.24963e-02	2.24942e-02	2.24907e-02	2.24853e-02	2.24767e-02	2.24630e-02	2.24415e-02	2.24073e-02	2.23533e-02	2.22682e-02	2.21341e-02	2.19240e-02	2.15965e-02	2.10914e-02	2.03240e-02	1.91848e-02	1.75525e-02	1.53318e-02	1.25262e-02	9.32316e-03	6.12066e-03	3.41094e-03	1.54167e-03	5.34657e-04	1.32802e-04	2.16683e-05	2.08297e-06	1.02869e-07	2.19650e-09	1.63196e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.3001	2.25584e-02	2.25584e-02	2.25584e-02	2.25583e-02	2.25582e-02	2.25581e-02	2.25579e-02	2.25575e-02	2.25570e-02	2.25561e-02	2.25547e-02	2.25526e-02	2.25491e-02	2.25437e-02	2.25351e-02	2.25214e-02	2.24997e-02	2.24655e-02	2.24114e-02	2.23260e-02	2.21916e-02	2.19809e-02	2.16526e-02	2.11462e-02	2.03767e-02	1.92346e-02	1.75981e-02	1.53717e-02	1.25588e-02	9.34737e-03	6.13655e-03	3.41980e-03	1.54568e-03	5.36046e-04	1.33147e-04	2.17246e-05	2.08838e-06	1.03136e-07	2.20220e-09	1.63620e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.2751	2.26171e-02	2.26171e-02	2.26171e-02	2.26170e-02	2.26170e-02	2.26168e-02	2.26166e-02	2.26163e-02	2.26157e-02	2.26148e-02	2.26135e-02	2.26113e-02	2.26078e-02	2.26024e-02	2.25937e-02	2.25800e-02	2.25583e-02	2.25240e-02	2.24698e-02	2.23841e-02	2.22494e-02	2.20381e-02	2.17090e-02	2.12013e-02	2.04298e-02	1.92847e-02	1.76439e-02	1.54117e-02	1.25915e-02	9.37171e-03	6.15253e-03	3.42870e-03	1.54970e-03	5.37442e-04	1.33493e-04	2.17812e-05	2.09381e-06	1.03404e-07	2.20793e-09	1.64046e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.2501	2.26762e-02	2.26762e-02	2.26761e-02	2.26761e-02	2.26760e-02	2.26759e-02	2.26756e-02	2.26753e-02	2.26748e-02	2.26739e-02	2.26725e-02	2.26703e-02	2.26669e-02	2.26614e-02	2.26527e-02	2.26390e-02	2.26172e-02	2.25828e-02	2.25284e-02	2.24426e-02	2.23075e-02	2.20957e-02	2.17657e-02	2.12566e-02	2.04831e-02	1.93350e-02	1.76899e-02	1.54519e-02	1.26243e-02	9.39618e-03	6.16859e-03	3.43765e-03	1.55375e-03	5.38845e-04	1.33842e-04	2.18381e-05	2.09928e-06	1.03674e-07	2.21370e-09	1.64475e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.2251	2.27356e-02	2.27355e-02	2.27355e-02	2.27354e-02	2.27354e-02	2.27352e-02	2.27350e-02	2.27346e-02	2.27341e-02	2.27332e-02	2.27319e-02	2.27297e-02	2.27262e-02	2.27207e-02	2.27120e-02	2.26982e-02	2.26764e-02	2.26419e-02	2.25874e-02	2.25013e-02	2.23659e-02	2.21535e-02	2.18227e-02	2.13123e-02	2.05367e-02	1.93857e-02	1.77363e-02	1.54924e-02	1.26574e-02	9.42077e-03	6.18474e-03	3.44665e-03	1.55781e-03	5.40255e-04	1.34192e-04	2.18952e-05	2.10478e-06	1.03946e-07	2.21949e-09	1.64905e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.2001	2.27952e-02	2.27952e-02	2.27952e-02	2.27951e-02	2.27950e-02	2.27949e-02	2.27947e-02	2.27943e-02	2.27938e-02	2.27929e-02	2.27915e-02	2.27893e-02	2.27858e-02	2.27803e-02	2.27716e-02	2.27578e-02	2.27359e-02	2.27013e-02	2.26467e-02	2.25604e-02	2.24246e-02	2.22116e-02	2.18799e-02	2.13682e-02	2.05906e-02	1.94365e-02	1.77828e-02	1.55330e-02	1.26906e-02	9.44549e-03	6.20097e-03	3.45570e-03	1.56190e-03	5.41673e-04	1.34545e-04	2.19527e-05	2.11030e-06	1.04218e-07	2.22532e-09	1.65338e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.1751	2.28552e-02	2.28552e-02	2.28551e-02	2.28551e-02	2.28550e-02	2.28549e-02	2.28546e-02	2.28543e-02	2.28537e-02	2.28529e-02	2.28515e-02	2.28493e-02	2.28458e-02	2.28403e-02	2.28315e-02	2.28177e-02	2.27958e-02	2.27611e-02	2.27063e-02	2.26197e-02	2.24836e-02	2.22701e-02	2.19375e-02	2.14244e-02	2.06448e-02	1.94877e-02	1.78296e-02	1.55739e-02	1.27240e-02	9.47035e-03	6.21729e-03	3.46479e-03	1.56601e-03	5.43098e-04	1.34899e-04	2.20104e-05	2.11585e-06	1.04493e-07	2.23117e-09	1.65773e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.1501	2.29155e-02	2.29155e-02	2.29154e-02	2.29154e-02	2.29153e-02	2.29152e-02	2.29149e-02	2.29146e-02	2.29140e-02	2.29132e-02	2.29118e-02	2.29096e-02	2.29061e-02	2.29005e-02	2.28918e-02	2.28779e-02	2.28559e-02	2.28211e-02	2.27661e-02	2.26794e-02	2.25429e-02	2.23288e-02	2.19954e-02	2.14809e-02	2.06993e-02	1.95391e-02	1.78766e-02	1.56150e-02	1.27576e-02	9.49533e-03	6.23369e-03	3.47393e-03	1.57015e-03	5.44531e-04	1.35254e-04	2.20685e-05	2.12144e-06	1.04768e-07	2.23706e-09	1.66210e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.1251	2.29761e-02	2.29761e-02	2.29761e-02	2.29760e-02	2.29759e-02	2.29758e-02	2.29756e-02	2.29752e-02	2.29746e-02	2.29738e-02	2.29724e-02	2.29702e-02	2.29667e-02	2.29611e-02	2.29523e-02	2.29384e-02	2.29164e-02	2.28815e-02	2.28264e-02	2.27394e-02	2.26025e-02	2.23879e-02	2.20536e-02	2.15378e-02	2.07540e-02	1.95908e-02	1.79239e-02	1.56563e-02	1.27913e-02	9.52045e-03	6.25018e-03	3.48312e-03	1.57430e-03	5.45971e-04	1.35612e-04	2.21269e-05	2.12705e-06	1.05045e-07	2.24298e-09	1.66651e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.1001	2.30370e-02	2.30370e-02	2.30370e-02	2.30369e-02	2.30369e-02	2.30367e-02	2.30365e-02	2.30361e-02	2.30356e-02	2.30347e-02	2.30333e-02	2.30311e-02	2.30276e-02	2.30220e-02	2.30132e-02	2.29992e-02	2.29771e-02	2.29422e-02	2.28869e-02	2.27997e-02	2.26625e-02	2.24473e-02	2.21121e-02	2.15949e-02	2.08091e-02	1.96427e-02	1.79715e-02	1.56978e-02	1.28252e-02	9.54570e-03	6.26676e-03	3.49236e-03	1.57847e-03	5.47420e-04	1.35972e-04	2.21856e-05	2.13269e-06	1.05324e-07	2.24893e-09	1.67092e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.0751	2.30983e-02	2.30983e-02	2.30983e-02	2.30982e-02	2.30981e-02	2.30980e-02	2.30978e-02	2.30974e-02	2.30968e-02	2.30960e-02	2.30945e-02	2.30923e-02	2.30888e-02	2.30832e-02	2.30744e-02	2.30604e-02	2.30382e-02	2.30032e-02	2.29478e-02	2.28604e-02	2.27227e-02	2.25070e-02	2.21708e-02	2.16523e-02	2.08644e-02	1.96950e-02	1.80193e-02	1.57396e-02	1.28594e-02	9.57109e-03	6.28342e-03	3.50165e-03	1.58267e-03	5.48875e-04	1.36333e-04	2.22446e-05	2.13836e-06	1.05604e-07	2.25491e-09	1.67537e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.0501	2.31599e-02	2.31599e-02	2.31598e-02	2.31598e-02	2.31597e-02	2.31596e-02	2.31593e-02	2.31590e-02	2.31584e-02	2.31575e-02	2.31561e-02	2.31539e-02	2.31504e-02	2.31448e-02	2.31359e-02	2.31219e-02	2.30997e-02	2.30645e-02	2.30090e-02	2.29213e-02	2.27833e-02	2.25670e-02	2.22300e-02	2.17100e-02	2.09201e-02	1.97475e-02	1.80673e-02	1.57815e-02	1.28936e-02	9.59661e-03	6.30018e-03	3.51098e-03	1.58689e-03	5.50339e-04	1.36697e-04	2.23039e-05	2.14406e-06	1.05886e-07	2.26092e-09	1.67984e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.0251	2.32218e-02	2.32218e-02	2.32218e-02	2.32217e-02	2.32216e-02	2.32215e-02	2.32212e-02	2.32209e-02	2.32203e-02	2.32194e-02	2.32180e-02	2.32158e-02	2.32123e-02	2.32067e-02	2.31978e-02	2.31837e-02	2.31614e-02	2.31262e-02	2.30705e-02	2.29826e-02	2.28442e-02	2.26273e-02	2.22894e-02	2.17681e-02	2.09760e-02	1.98003e-02	1.81156e-02	1.58237e-02	1.29281e-02	9.62226e-03	6.31702e-03	3.52037e-03	1.59113e-03	5.51810e-04	1.37062e-04	2.23635e-05	2.14979e-06	1.06169e-07	2.26696e-09	1.68433e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-8.0001	2.32841e-02	2.32841e-02	2.32840e-02	2.32840e-02	2.32839e-02	2.32837e-02	2.32835e-02	2.32831e-02	2.32826e-02	2.32817e-02	2.32803e-02	2.32780e-02	2.32745e-02	2.32689e-02	2.32600e-02	2.32458e-02	2.32235e-02	2.31882e-02	2.31323e-02	2.30442e-02	2.29055e-02	2.26880e-02	2.23492e-02	2.18264e-02	2.10322e-02	1.98534e-02	1.81642e-02	1.58661e-02	1.29628e-02	9.64806e-03	6.33395e-03	3.52981e-03	1.59540e-03	5.53289e-04	1.37430e-04	2.24235e-05	2.15556e-06	1.06453e-07	2.27304e-09	1.68884e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.9751	2.33467e-02	2.33466e-02	2.33466e-02	2.33465e-02	2.33465e-02	2.33463e-02	2.33461e-02	2.33457e-02	2.33452e-02	2.33443e-02	2.33429e-02	2.33406e-02	2.33371e-02	2.33314e-02	2.33225e-02	2.33083e-02	2.32859e-02	2.32505e-02	2.31945e-02	2.31061e-02	2.29670e-02	2.27490e-02	2.24092e-02	2.18851e-02	2.10888e-02	1.99067e-02	1.82130e-02	1.59088e-02	1.29976e-02	9.67399e-03	6.35098e-03	3.53929e-03	1.59969e-03	5.54777e-04	1.37799e-04	2.24837e-05	2.16135e-06	1.06740e-07	2.27915e-09	1.69339e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.9501	2.34096e-02	2.34096e-02	2.34095e-02	2.34095e-02	2.34094e-02	2.34092e-02	2.34090e-02	2.34086e-02	2.34081e-02	2.34072e-02	2.34058e-02	2.34035e-02	2.33999e-02	2.33943e-02	2.33853e-02	2.33712e-02	2.33487e-02	2.33132e-02	2.32570e-02	2.31684e-02	2.30289e-02	2.28103e-02	2.24696e-02	2.19441e-02	2.11456e-02	1.99604e-02	1.82621e-02	1.59517e-02	1.30326e-02	9.70006e-03	6.36810e-03	3.54883e-03	1.60400e-03	5.56272e-04	1.38171e-04	2.25443e-05	2.16718e-06	1.07027e-07	2.28529e-09	1.69795e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.9251	2.34728e-02	2.34728e-02	2.34728e-02	2.34727e-02	2.34726e-02	2.34725e-02	2.34723e-02	2.34719e-02	2.34713e-02	2.34704e-02	2.34690e-02	2.34668e-02	2.34632e-02	2.34575e-02	2.34485e-02	2.34343e-02	2.34118e-02	2.33762e-02	2.33199e-02	2.32310e-02	2.30912e-02	2.28719e-02	2.25303e-02	2.20034e-02	2.12027e-02	2.00143e-02	1.83114e-02	1.59948e-02	1.30679e-02	9.72628e-03	6.38530e-03	3.55842e-03	1.60833e-03	5.57775e-04	1.38544e-04	2.26052e-05	2.17303e-06	1.07316e-07	2.29147e-09	1.70254e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.9001	2.35365e-02	2.35364e-02	2.35364e-02	2.35363e-02	2.35362e-02	2.35361e-02	2.35359e-02	2.35355e-02	2.35349e-02	2.35340e-02	2.35326e-02	2.35303e-02	2.35268e-02	2.35211e-02	2.35121e-02	2.34978e-02	2.34752e-02	2.34395e-02	2.33831e-02	2.32940e-02	2.31537e-02	2.29339e-02	2.25914e-02	2.20630e-02	2.12602e-02	2.00686e-02	1.83611e-02	1.60381e-02	1.31033e-02	9.75263e-03	6.40261e-03	3.56807e-03	1.61269e-03	5.59287e-04	1.38919e-04	2.26665e-05	2.17892e-06	1.07607e-07	2.29768e-09	1.70715e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.8751	2.36004e-02	2.36004e-02	2.36003e-02	2.36003e-02	2.36002e-02	2.36001e-02	2.35998e-02	2.35995e-02	2.35989e-02	2.35980e-02	2.35966e-02	2.35943e-02	2.35907e-02	2.35850e-02	2.35760e-02	2.35617e-02	2.35390e-02	2.35032e-02	2.34466e-02	2.33573e-02	2.32166e-02	2.29962e-02	2.26528e-02	2.21230e-02	2.13180e-02	2.01231e-02	1.84109e-02	1.60817e-02	1.31389e-02	9.77913e-03	6.42000e-03	3.57776e-03	1.61707e-03	5.60806e-04	1.39297e-04	2.27281e-05	2.18484e-06	1.07900e-07	2.30392e-09	1.71180e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.8501	2.36647e-02	2.36647e-02	2.36646e-02	2.36646e-02	2.36645e-02	2.36644e-02	2.36641e-02	2.36638e-02	2.36632e-02	2.36623e-02	2.36608e-02	2.36586e-02	2.36550e-02	2.36493e-02	2.36402e-02	2.36259e-02	2.36031e-02	2.35672e-02	2.35105e-02	2.34209e-02	2.32799e-02	2.30589e-02	2.27145e-02	2.21832e-02	2.13760e-02	2.01779e-02	1.84611e-02	1.61255e-02	1.31747e-02	9.80577e-03	6.43750e-03	3.58751e-03	1.62148e-03	5.62334e-04	1.39676e-04	2.27900e-05	2.19079e-06	1.08194e-07	2.31020e-09	1.71646e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.8251	2.37293e-02	2.37293e-02	2.37293e-02	2.37292e-02	2.37291e-02	2.37290e-02	2.37288e-02	2.37284e-02	2.37278e-02	2.37269e-02	2.37255e-02	2.37232e-02	2.37196e-02	2.37139e-02	2.37048e-02	2.36904e-02	2.36676e-02	2.36316e-02	2.35747e-02	2.34849e-02	2.33435e-02	2.31219e-02	2.27765e-02	2.22438e-02	2.14344e-02	2.02330e-02	1.85115e-02	1.61695e-02	1.32107e-02	9.83256e-03	6.45508e-03	3.59731e-03	1.62591e-03	5.63870e-04	1.40058e-04	2.28523e-05	2.19678e-06	1.08489e-07	2.31651e-09	1.72115e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.8001	2.37943e-02	2.37943e-02	2.37943e-02	2.37942e-02	2.37941e-02	2.37940e-02	2.37938e-02	2.37934e-02	2.37928e-02	2.37919e-02	2.37905e-02	2.37882e-02	2.37846e-02	2.37788e-02	2.37697e-02	2.37553e-02	2.37325e-02	2.36964e-02	2.36393e-02	2.35492e-02	2.34074e-02	2.31852e-02	2.28390e-02	2.23048e-02	2.14932e-02	2.02885e-02	1.85622e-02	1.62138e-02	1.32469e-02	9.85950e-03	6.47277e-03	3.60716e-03	1.63036e-03	5.65415e-04	1.40442e-04	2.29149e-05	2.20280e-06	1.08786e-07	2.32286e-09	1.72586e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.7751	2.38597e-02	2.38597e-02	2.38597e-02	2.38596e-02	2.38595e-02	2.38594e-02	2.38591e-02	2.38588e-02	2.38582e-02	2.38573e-02	2.38558e-02	2.38535e-02	2.38499e-02	2.38441e-02	2.38350e-02	2.38205e-02	2.37977e-02	2.37614e-02	2.37042e-02	2.36139e-02	2.34717e-02	2.32489e-02	2.29017e-02	2.23660e-02	2.15522e-02	2.03442e-02	1.86132e-02	1.62584e-02	1.32832e-02	9.88658e-03	6.49055e-03	3.61707e-03	1.63484e-03	5.66968e-04	1.40828e-04	2.29778e-05	2.20885e-06	1.09085e-07	2.32924e-09	1.73059e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.7501	2.39254e-02	2.39254e-02	2.39254e-02	2.39253e-02	2.39252e-02	2.39251e-02	2.39249e-02	2.39245e-02	2.39239e-02	2.39230e-02	2.39215e-02	2.39192e-02	2.39156e-02	2.39098e-02	2.39007e-02	2.38862e-02	2.38632e-02	2.38269e-02	2.37695e-02	2.36790e-02	2.35364e-02	2.33129e-02	2.29648e-02	2.24277e-02	2.16116e-02	2.04002e-02	1.86645e-02	1.63032e-02	1.33198e-02	9.91382e-03	6.50842e-03	3.62704e-03	1.63934e-03	5.68530e-04	1.41215e-04	2.30411e-05	2.21493e-06	1.09386e-07	2.33566e-09	1.73536e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.7251	2.39915e-02	2.39915e-02	2.39915e-02	2.39914e-02	2.39913e-02	2.39912e-02	2.39909e-02	2.39906e-02	2.39900e-02	2.39891e-02	2.39876e-02	2.39853e-02	2.39817e-02	2.39759e-02	2.39667e-02	2.39521e-02	2.39291e-02	2.38927e-02	2.38352e-02	2.37444e-02	2.36014e-02	2.33773e-02	2.30282e-02	2.24896e-02	2.16713e-02	2.04566e-02	1.87161e-02	1.63482e-02	1.33566e-02	9.94120e-03	6.52640e-03	3.63705e-03	1.64387e-03	5.70100e-04	1.41606e-04	2.31048e-05	2.22105e-06	1.09688e-07	2.34211e-09	1.74015e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.7001	2.40580e-02	2.40580e-02	2.40579e-02	2.40579e-02	2.40578e-02	2.40576e-02	2.40574e-02	2.40570e-02	2.40564e-02	2.40555e-02	2.40541e-02	2.40517e-02	2.40481e-02	2.40423e-02	2.40331e-02	2.40185e-02	2.39954e-02	2.39589e-02	2.39012e-02	2.38101e-02	2.36668e-02	2.34421e-02	2.30920e-02	2.25519e-02	2.17313e-02	2.05132e-02	1.87679e-02	1.63935e-02	1.33936e-02	9.96873e-03	6.54448e-03	3.64713e-03	1.64843e-03	5.71679e-04	1.41998e-04	2.31688e-05	2.22720e-06	1.09992e-07	2.34859e-09	1.74497e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.6751	2.41248e-02	2.41248e-02	2.41247e-02	2.41247e-02	2.41246e-02	2.41244e-02	2.41242e-02	2.41238e-02	2.41232e-02	2.41223e-02	2.41209e-02	2.41185e-02	2.41149e-02	2.41090e-02	2.40998e-02	2.40852e-02	2.40621e-02	2.40254e-02	2.39676e-02	2.38763e-02	2.37325e-02	2.35072e-02	2.31561e-02	2.26145e-02	2.17916e-02	2.05702e-02	1.88200e-02	1.64390e-02	1.34308e-02	9.99642e-03	6.56266e-03	3.65726e-03	1.65300e-03	5.73267e-04	1.42392e-04	2.32331e-05	2.23339e-06	1.10297e-07	2.35512e-09	1.74982e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.6501	2.41920e-02	2.41920e-02	2.41919e-02	2.41919e-02	2.41918e-02	2.41916e-02	2.41914e-02	2.41910e-02	2.41904e-02	2.41895e-02	2.41880e-02	2.41857e-02	2.41820e-02	2.41762e-02	2.41669e-02	2.41523e-02	2.41291e-02	2.40924e-02	2.40343e-02	2.39427e-02	2.37986e-02	2.35727e-02	2.32206e-02	2.26775e-02	2.18523e-02	2.06275e-02	1.88724e-02	1.64848e-02	1.34682e-02	1.00243e-02	6.58093e-03	3.66744e-03	1.65761e-03	5.74864e-04	1.42789e-04	2.32978e-05	2.23961e-06	1.10604e-07	2.36168e-09	1.75469e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.6251	2.42596e-02	2.42595e-02	2.42595e-02	2.42594e-02	2.42593e-02	2.42592e-02	2.42590e-02	2.42586e-02	2.42580e-02	2.42571e-02	2.42556e-02	2.42533e-02	2.42496e-02	2.42437e-02	2.42344e-02	2.42197e-02	2.41965e-02	2.41597e-02	2.41014e-02	2.40096e-02	2.38651e-02	2.36385e-02	2.32855e-02	2.27408e-02	2.19134e-02	2.06851e-02	1.89252e-02	1.65308e-02	1.35058e-02	1.00523e-02	6.59931e-03	3.67769e-03	1.66224e-03	5.76469e-04	1.43188e-04	2.33629e-05	2.24586e-06	1.10913e-07	2.36828e-09	1.75959e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.6001	2.43275e-02	2.43275e-02	2.43274e-02	2.43274e-02	2.43273e-02	2.43271e-02	2.43269e-02	2.43265e-02	2.43259e-02	2.43250e-02	2.43235e-02	2.43212e-02	2.43175e-02	2.43116e-02	2.43023e-02	2.42876e-02	2.42642e-02	2.42273e-02	2.41690e-02	2.40769e-02	2.39319e-02	2.37047e-02	2.33507e-02	2.28045e-02	2.19747e-02	2.07430e-02	1.89782e-02	1.65771e-02	1.35437e-02	1.00804e-02	6.61780e-03	3.68799e-03	1.66689e-03	5.78084e-04	1.43589e-04	2.34283e-05	2.25215e-06	1.11224e-07	2.37491e-09	1.76451e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.5751	2.43958e-02	2.43958e-02	2.43958e-02	2.43957e-02	2.43956e-02	2.43955e-02	2.43952e-02	2.43949e-02	2.43943e-02	2.43933e-02	2.43919e-02	2.43895e-02	2.43858e-02	2.43799e-02	2.43706e-02	2.43558e-02	2.43324e-02	2.42954e-02	2.42368e-02	2.41445e-02	2.39992e-02	2.37713e-02	2.34163e-02	2.28686e-02	2.20365e-02	2.08013e-02	1.90315e-02	1.66237e-02	1.35817e-02	1.01087e-02	6.63638e-03	3.69835e-03	1.67158e-03	5.79708e-04	1.43992e-04	2.34941e-05	2.25848e-06	1.11536e-07	2.38158e-09	1.76946e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.5501	2.44645e-02	2.44645e-02	2.44645e-02	2.44644e-02	2.44643e-02	2.44642e-02	2.44639e-02	2.44636e-02	2.44630e-02	2.44620e-02	2.44606e-02	2.44582e-02	2.44545e-02	2.44486e-02	2.44392e-02	2.44244e-02	2.44009e-02	2.43638e-02	2.43051e-02	2.42125e-02	2.40667e-02	2.38382e-02	2.34822e-02	2.29330e-02	2.20985e-02	2.08599e-02	1.90851e-02	1.66705e-02	1.36200e-02	1.01372e-02	6.65508e-03	3.70876e-03	1.67628e-03	5.81340e-04	1.44397e-04	2.35603e-05	2.26484e-06	1.11850e-07	2.38829e-09	1.77445e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.5251	2.45336e-02	2.45336e-02	2.45336e-02	2.45335e-02	2.45334e-02	2.45333e-02	2.45330e-02	2.45327e-02	2.45321e-02	2.45311e-02	2.45297e-02	2.45273e-02	2.45236e-02	2.45176e-02	2.45082e-02	2.44934e-02	2.44698e-02	2.44326e-02	2.43738e-02	2.42809e-02	2.41347e-02	2.39056e-02	2.35486e-02	2.29978e-02	2.21609e-02	2.09188e-02	1.91390e-02	1.67176e-02	1.36584e-02	1.01658e-02	6.67388e-03	3.71924e-03	1.68102e-03	5.82982e-04	1.44805e-04	2.36268e-05	2.27124e-06	1.12166e-07	2.39503e-09	1.77947e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.5001	2.46031e-02	2.46031e-02	2.46031e-02	2.46030e-02	2.46029e-02	2.46028e-02	2.46025e-02	2.46022e-02	2.46016e-02	2.46006e-02	2.45991e-02	2.45968e-02	2.45930e-02	2.45871e-02	2.45777e-02	2.45628e-02	2.45391e-02	2.45018e-02	2.44428e-02	2.43497e-02	2.42031e-02	2.39733e-02	2.36153e-02	2.30629e-02	2.22237e-02	2.09781e-02	1.91932e-02	1.67650e-02	1.36971e-02	1.01946e-02	6.69278e-03	3.72977e-03	1.68578e-03	5.84634e-04	1.45215e-04	2.36938e-05	2.27767e-06	1.12484e-07	2.40182e-09	1.78450e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.4751	2.46730e-02	2.46730e-02	2.46730e-02	2.46729e-02	2.46728e-02	2.46727e-02	2.46724e-02	2.46720e-02	2.46715e-02	2.46705e-02	2.46690e-02	2.46666e-02	2.46629e-02	2.46569e-02	2.46475e-02	2.46325e-02	2.46089e-02	2.45714e-02	2.45122e-02	2.44188e-02	2.42718e-02	2.40414e-02	2.36823e-02	2.31284e-02	2.22869e-02	2.10377e-02	1.92477e-02	1.68126e-02	1.37360e-02	1.02236e-02	6.71179e-03	3.74037e-03	1.69057e-03	5.86294e-04	1.45628e-04	2.37611e-05	2.28414e-06	1.12804e-07	2.40864e-09	1.78957e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.4501	2.47433e-02	2.47433e-02	2.47433e-02	2.47432e-02	2.47431e-02	2.47429e-02	2.47427e-02	2.47423e-02	2.47417e-02	2.47408e-02	2.47393e-02	2.47369e-02	2.47331e-02	2.47271e-02	2.47177e-02	2.47027e-02	2.46790e-02	2.46414e-02	2.45821e-02	2.44884e-02	2.43410e-02	2.41099e-02	2.37498e-02	2.31943e-02	2.23503e-02	2.10976e-02	1.93025e-02	1.68605e-02	1.37752e-02	1.02527e-02	6.73091e-03	3.75102e-03	1.69538e-03	5.87965e-04	1.46043e-04	2.38288e-05	2.29065e-06	1.13125e-07	2.41550e-09	1.79466e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.4251	2.48140e-02	2.48140e-02	2.48139e-02	2.48139e-02	2.48138e-02	2.48136e-02	2.48134e-02	2.48130e-02	2.48124e-02	2.48115e-02	2.48100e-02	2.48076e-02	2.48038e-02	2.47978e-02	2.47883e-02	2.47733e-02	2.47495e-02	2.47118e-02	2.46523e-02	2.45583e-02	2.44105e-02	2.41787e-02	2.38176e-02	2.32606e-02	2.24142e-02	2.11579e-02	1.93577e-02	1.69086e-02	1.38145e-02	1.02820e-02	6.75014e-03	3.76174e-03	1.70023e-03	5.89644e-04	1.46460e-04	2.38968e-05	2.29719e-06	1.13448e-07	2.42240e-09	1.79979e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.4001	2.48851e-02	2.48851e-02	2.48850e-02	2.48850e-02	2.48849e-02	2.48847e-02	2.48845e-02	2.48841e-02	2.48835e-02	2.48825e-02	2.48810e-02	2.48786e-02	2.48749e-02	2.48688e-02	2.48593e-02	2.48442e-02	2.48204e-02	2.47826e-02	2.47229e-02	2.46287e-02	2.44805e-02	2.42480e-02	2.38859e-02	2.33272e-02	2.24784e-02	2.12185e-02	1.94131e-02	1.69571e-02	1.38541e-02	1.03115e-02	6.76948e-03	3.77252e-03	1.70510e-03	5.91334e-04	1.46880e-04	2.39653e-05	2.30377e-06	1.13773e-07	2.42934e-09	1.80495e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.3751	2.49566e-02	2.49566e-02	2.49565e-02	2.49565e-02	2.49564e-02	2.49562e-02	2.49560e-02	2.49556e-02	2.49550e-02	2.49540e-02	2.49525e-02	2.49501e-02	2.49463e-02	2.49403e-02	2.49308e-02	2.49156e-02	2.48917e-02	2.48538e-02	2.47939e-02	2.46995e-02	2.45508e-02	2.43177e-02	2.39545e-02	2.33942e-02	2.25430e-02	2.12794e-02	1.94689e-02	1.70058e-02	1.38939e-02	1.03411e-02	6.78893e-03	3.78336e-03	1.71000e-03	5.93033e-04	1.47302e-04	2.40342e-05	2.31039e-06	1.14100e-07	2.43632e-09	1.81013e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.3501	2.50285e-02	2.50285e-02	2.50284e-02	2.50284e-02	2.50283e-02	2.50281e-02	2.50279e-02	2.50275e-02	2.50269e-02	2.50260e-02	2.50244e-02	2.50220e-02	2.50182e-02	2.50122e-02	2.50026e-02	2.49874e-02	2.49634e-02	2.49254e-02	2.48654e-02	2.47707e-02	2.46215e-02	2.43877e-02	2.40235e-02	2.34617e-02	2.26080e-02	2.13408e-02	1.95250e-02	1.70548e-02	1.39339e-02	1.03709e-02	6.80849e-03	3.79426e-03	1.71492e-03	5.94742e-04	1.47726e-04	2.41034e-05	2.31705e-06	1.14429e-07	2.44334e-09	1.81534e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.3251	2.51008e-02	2.51008e-02	2.51008e-02	2.51007e-02	2.51006e-02	2.51005e-02	2.51002e-02	2.50998e-02	2.50992e-02	2.50983e-02	2.50967e-02	2.50943e-02	2.50905e-02	2.50844e-02	2.50748e-02	2.50596e-02	2.50356e-02	2.49975e-02	2.49373e-02	2.48422e-02	2.46927e-02	2.44582e-02	2.40930e-02	2.35295e-02	2.26733e-02	2.14024e-02	1.95814e-02	1.71041e-02	1.39742e-02	1.04009e-02	6.82817e-03	3.80522e-03	1.71988e-03	5.96460e-04	1.48153e-04	2.41731e-05	2.32375e-06	1.14760e-07	2.45040e-09	1.82060e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.3001	2.51736e-02	2.51735e-02	2.51735e-02	2.51734e-02	2.51734e-02	2.51732e-02	2.51730e-02	2.51726e-02	2.51720e-02	2.51710e-02	2.51695e-02	2.51671e-02	2.51632e-02	2.51571e-02	2.51475e-02	2.51323e-02	2.51081e-02	2.50699e-02	2.50095e-02	2.49142e-02	2.47643e-02	2.45291e-02	2.41628e-02	2.35977e-02	2.27390e-02	2.14645e-02	1.96382e-02	1.71537e-02	1.40147e-02	1.04310e-02	6.84796e-03	3.81625e-03	1.72487e-03	5.98189e-04	1.48582e-04	2.42431e-05	2.33048e-06	1.15092e-07	2.45751e-09	1.82587e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.2751	2.52467e-02	2.52467e-02	2.52467e-02	2.52466e-02	2.52465e-02	2.52464e-02	2.52461e-02	2.52458e-02	2.52451e-02	2.52442e-02	2.52426e-02	2.52402e-02	2.52364e-02	2.52303e-02	2.52206e-02	2.52053e-02	2.51811e-02	2.51428e-02	2.50822e-02	2.49866e-02	2.48362e-02	2.46004e-02	2.42330e-02	2.36662e-02	2.28051e-02	2.15269e-02	1.96953e-02	1.72035e-02	1.40554e-02	1.04613e-02	6.86786e-03	3.82734e-03	1.72988e-03	5.99928e-04	1.49014e-04	2.43136e-05	2.33725e-06	1.15427e-07	2.46465e-09	1.83117e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.2501	2.53203e-02	2.53203e-02	2.53203e-02	2.53202e-02	2.53201e-02	2.53200e-02	2.53197e-02	2.53193e-02	2.53187e-02	2.53178e-02	2.53162e-02	2.53138e-02	2.53099e-02	2.53038e-02	2.52941e-02	2.52788e-02	2.52545e-02	2.52161e-02	2.51553e-02	2.50595e-02	2.49086e-02	2.46721e-02	2.43037e-02	2.37352e-02	2.28716e-02	2.15896e-02	1.97527e-02	1.72537e-02	1.40964e-02	1.04918e-02	6.88788e-03	3.83850e-03	1.73492e-03	6.01677e-04	1.49449e-04	2.43845e-05	2.34407e-06	1.15763e-07	2.47183e-09	1.83651e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.2251	2.53944e-02	2.53943e-02	2.53943e-02	2.53943e-02	2.53942e-02	2.53940e-02	2.53937e-02	2.53934e-02	2.53927e-02	2.53918e-02	2.53902e-02	2.53878e-02	2.53839e-02	2.53778e-02	2.53681e-02	2.53527e-02	2.53283e-02	2.52898e-02	2.52289e-02	2.51327e-02	2.49814e-02	2.47443e-02	2.43747e-02	2.38046e-02	2.29384e-02	2.16527e-02	1.98104e-02	1.73041e-02	1.41376e-02	1.05225e-02	6.90802e-03	3.84972e-03	1.73999e-03	6.03436e-04	1.49886e-04	2.44558e-05	2.35092e-06	1.16102e-07	2.47906e-09	1.84189e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.2001	2.54688e-02	2.54688e-02	2.54688e-02	2.54687e-02	2.54686e-02	2.54685e-02	2.54682e-02	2.54678e-02	2.54672e-02	2.54662e-02	2.54647e-02	2.54622e-02	2.54584e-02	2.54522e-02	2.54425e-02	2.54270e-02	2.54026e-02	2.53639e-02	2.53029e-02	2.52064e-02	2.50547e-02	2.48168e-02	2.44462e-02	2.38744e-02	2.30057e-02	2.17162e-02	1.98685e-02	1.73549e-02	1.41791e-02	1.05533e-02	6.92828e-03	3.86101e-03	1.74510e-03	6.05205e-04	1.50325e-04	2.45275e-05	2.35781e-06	1.16442e-07	2.48633e-09	1.84729e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.1751	2.55437e-02	2.55437e-02	2.55437e-02	2.55436e-02	2.55435e-02	2.55434e-02	2.55431e-02	2.55427e-02	2.55421e-02	2.55411e-02	2.55396e-02	2.55371e-02	2.55332e-02	2.55271e-02	2.55173e-02	2.55018e-02	2.54773e-02	2.54385e-02	2.53773e-02	2.52806e-02	2.51284e-02	2.48898e-02	2.45181e-02	2.39446e-02	2.30733e-02	2.17801e-02	1.99269e-02	1.74059e-02	1.42208e-02	1.05844e-02	6.94865e-03	3.87237e-03	1.75023e-03	6.06985e-04	1.50767e-04	2.45996e-05	2.36475e-06	1.16784e-07	2.49364e-09	1.85271e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.1501	2.56191e-02	2.56191e-02	2.56190e-02	2.56190e-02	2.56188e-02	2.56187e-02	2.56185e-02	2.56181e-02	2.56174e-02	2.56165e-02	2.56149e-02	2.56124e-02	2.56085e-02	2.56023e-02	2.55925e-02	2.55770e-02	2.55525e-02	2.55136e-02	2.54521e-02	2.53551e-02	2.52025e-02	2.49632e-02	2.45904e-02	2.40153e-02	2.31414e-02	2.18443e-02	1.99857e-02	1.74572e-02	1.42627e-02	1.06156e-02	6.96915e-03	3.88379e-03	1.75539e-03	6.08775e-04	1.51212e-04	2.46722e-05	2.37172e-06	1.17129e-07	2.50099e-09	1.85818e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.1251	2.56949e-02	2.56948e-02	2.56948e-02	2.56947e-02	2.56946e-02	2.56945e-02	2.56942e-02	2.56938e-02	2.56932e-02	2.56922e-02	2.56907e-02	2.56882e-02	2.56843e-02	2.56781e-02	2.56683e-02	2.56527e-02	2.56280e-02	2.55890e-02	2.55274e-02	2.54301e-02	2.52771e-02	2.50371e-02	2.46631e-02	2.40863e-02	2.32099e-02	2.19089e-02	2.00448e-02	1.75089e-02	1.43049e-02	1.06470e-02	6.98976e-03	3.89528e-03	1.76058e-03	6.10576e-04	1.51659e-04	2.47452e-05	2.37874e-06	1.17475e-07	2.50839e-09	1.86368e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.1001	2.57711e-02	2.57711e-02	2.57710e-02	2.57710e-02	2.57709e-02	2.57707e-02	2.57705e-02	2.57701e-02	2.57695e-02	2.57685e-02	2.57669e-02	2.57644e-02	2.57605e-02	2.57543e-02	2.57444e-02	2.57288e-02	2.57041e-02	2.56650e-02	2.56032e-02	2.55056e-02	2.53521e-02	2.51113e-02	2.47363e-02	2.41578e-02	2.32787e-02	2.19739e-02	2.01043e-02	1.75608e-02	1.43474e-02	1.06786e-02	7.01050e-03	3.90683e-03	1.76581e-03	6.12388e-04	1.52109e-04	2.48186e-05	2.38580e-06	1.17824e-07	2.51583e-09	1.86921e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.0751	2.58478e-02	2.58478e-02	2.58477e-02	2.58477e-02	2.58476e-02	2.58474e-02	2.58472e-02	2.58468e-02	2.58461e-02	2.58452e-02	2.58436e-02	2.58411e-02	2.58372e-02	2.58309e-02	2.58210e-02	2.58054e-02	2.57806e-02	2.57413e-02	2.56793e-02	2.55815e-02	2.54275e-02	2.51861e-02	2.48099e-02	2.42297e-02	2.33480e-02	2.20393e-02	2.01641e-02	1.76131e-02	1.43900e-02	1.07104e-02	7.03136e-03	3.91846e-03	1.77106e-03	6.14210e-04	1.52562e-04	2.48924e-05	2.39290e-06	1.18175e-07	2.52331e-09	1.87477e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.0501	2.59249e-02	2.59249e-02	2.59249e-02	2.59248e-02	2.59247e-02	2.59246e-02	2.59243e-02	2.59239e-02	2.59233e-02	2.59223e-02	2.59207e-02	2.59182e-02	2.59143e-02	2.59080e-02	2.58981e-02	2.58824e-02	2.58575e-02	2.58182e-02	2.57560e-02	2.56578e-02	2.55034e-02	2.52612e-02	2.48840e-02	2.43020e-02	2.34177e-02	2.21051e-02	2.02243e-02	1.76657e-02	1.44330e-02	1.07423e-02	7.05235e-03	3.93016e-03	1.77635e-03	6.16043e-04	1.53017e-04	2.49667e-05	2.40004e-06	1.18527e-07	2.53084e-09	1.88037e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.0251	2.60025e-02	2.60025e-02	2.60025e-02	2.60024e-02	2.60023e-02	2.60022e-02	2.60019e-02	2.60015e-02	2.60009e-02	2.59999e-02	2.59983e-02	2.59958e-02	2.59919e-02	2.59856e-02	2.59756e-02	2.59599e-02	2.59349e-02	2.58955e-02	2.58331e-02	2.57347e-02	2.55797e-02	2.53369e-02	2.49585e-02	2.43747e-02	2.34878e-02	2.21713e-02	2.02849e-02	1.77185e-02	1.44762e-02	1.07745e-02	7.07346e-03	3.94192e-03	1.78167e-03	6.17887e-04	1.53475e-04	2.50415e-05	2.40722e-06	1.18882e-07	2.53841e-09	1.88600e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-7.0001	2.60806e-02	2.60806e-02	2.60806e-02	2.60805e-02	2.60804e-02	2.60802e-02	2.60800e-02	2.60796e-02	2.60790e-02	2.60780e-02	2.60764e-02	2.60739e-02	2.60699e-02	2.60636e-02	2.60536e-02	2.60378e-02	2.60128e-02	2.59732e-02	2.59107e-02	2.58119e-02	2.56566e-02	2.54129e-02	2.50334e-02	2.44479e-02	2.35583e-02	2.22379e-02	2.03458e-02	1.77717e-02	1.45197e-02	1.08068e-02	7.09470e-03	3.95376e-03	1.78702e-03	6.19743e-04	1.53936e-04	2.51167e-05	2.41445e-06	1.19239e-07	2.54603e-09	1.89166e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.9751	2.61592e-02	2.61591e-02	2.61591e-02	2.61590e-02	2.61590e-02	2.61588e-02	2.61585e-02	2.61581e-02	2.61575e-02	2.61565e-02	2.61549e-02	2.61524e-02	2.61484e-02	2.61421e-02	2.61321e-02	2.61162e-02	2.60911e-02	2.60514e-02	2.59887e-02	2.58897e-02	2.57338e-02	2.54895e-02	2.51088e-02	2.45215e-02	2.36293e-02	2.23049e-02	2.04071e-02	1.78253e-02	1.45634e-02	1.08394e-02	7.11607e-03	3.96567e-03	1.79240e-03	6.21609e-04	1.54400e-04	2.51923e-05	2.42172e-06	1.19598e-07	2.55370e-09	1.89736e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.9501	2.62382e-02	2.62382e-02	2.62381e-02	2.62381e-02	2.62380e-02	2.62378e-02	2.62375e-02	2.62372e-02	2.62365e-02	2.62355e-02	2.62339e-02	2.62314e-02	2.62274e-02	2.62211e-02	2.62110e-02	2.61951e-02	2.61700e-02	2.61301e-02	2.60672e-02	2.59679e-02	2.58115e-02	2.55665e-02	2.51847e-02	2.45956e-02	2.37007e-02	2.23722e-02	2.04687e-02	1.78791e-02	1.46074e-02	1.08721e-02	7.13756e-03	3.97764e-03	1.79781e-03	6.23487e-04	1.54866e-04	2.52684e-05	2.42904e-06	1.19960e-07	2.56141e-09	1.90309e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.9251	2.63177e-02	2.63177e-02	2.63176e-02	2.63176e-02	2.63175e-02	2.63173e-02	2.63171e-02	2.63167e-02	2.63160e-02	2.63150e-02	2.63134e-02	2.63109e-02	2.63069e-02	2.63005e-02	2.62904e-02	2.62745e-02	2.62492e-02	2.62093e-02	2.61462e-02	2.60466e-02	2.58898e-02	2.56439e-02	2.52610e-02	2.46701e-02	2.37725e-02	2.24400e-02	2.05307e-02	1.79333e-02	1.46517e-02	1.09051e-02	7.15919e-03	3.98970e-03	1.80326e-03	6.25376e-04	1.55335e-04	2.53450e-05	2.43640e-06	1.20323e-07	2.56917e-09	1.90886e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.9001	2.63977e-02	2.63977e-02	2.63976e-02	2.63975e-02	2.63974e-02	2.63973e-02	2.63970e-02	2.63966e-02	2.63960e-02	2.63950e-02	2.63934e-02	2.63908e-02	2.63868e-02	2.63804e-02	2.63703e-02	2.63543e-02	2.63290e-02	2.62890e-02	2.62256e-02	2.61257e-02	2.59685e-02	2.57219e-02	2.53377e-02	2.47451e-02	2.38447e-02	2.25082e-02	2.05931e-02	1.79878e-02	1.46962e-02	1.09382e-02	7.18095e-03	4.00182e-03	1.80874e-03	6.27277e-04	1.55807e-04	2.54220e-05	2.44380e-06	1.20689e-07	2.57697e-09	1.91466e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.8751	2.64781e-02	2.64781e-02	2.64781e-02	2.64780e-02	2.64779e-02	2.64778e-02	2.64775e-02	2.64771e-02	2.64765e-02	2.64755e-02	2.64738e-02	2.64713e-02	2.64673e-02	2.64609e-02	2.64507e-02	2.64347e-02	2.64093e-02	2.63691e-02	2.63056e-02	2.62054e-02	2.60476e-02	2.58003e-02	2.54150e-02	2.48206e-02	2.39174e-02	2.25768e-02	2.06559e-02	1.80426e-02	1.47410e-02	1.09716e-02	7.20284e-03	4.01402e-03	1.81425e-03	6.29189e-04	1.56282e-04	2.54995e-05	2.45125e-06	1.21057e-07	2.58482e-09	1.92050e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.8501	2.65591e-02	2.65591e-02	2.65591e-02	2.65590e-02	2.65589e-02	2.65587e-02	2.65585e-02	2.65581e-02	2.65574e-02	2.65564e-02	2.65548e-02	2.65522e-02	2.65482e-02	2.65418e-02	2.65316e-02	2.65155e-02	2.64900e-02	2.64497e-02	2.63860e-02	2.62855e-02	2.61273e-02	2.58792e-02	2.54927e-02	2.48965e-02	2.39905e-02	2.26459e-02	2.07191e-02	1.80978e-02	1.47861e-02	1.10051e-02	7.22486e-03	4.02630e-03	1.81980e-03	6.31113e-04	1.56760e-04	2.55775e-05	2.45875e-06	1.21427e-07	2.59272e-09	1.92638e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.8251	2.66406e-02	2.66405e-02	2.66405e-02	2.66404e-02	2.66403e-02	2.66402e-02	2.66399e-02	2.66395e-02	2.66389e-02	2.66379e-02	2.66362e-02	2.66337e-02	2.66296e-02	2.66232e-02	2.66130e-02	2.65968e-02	2.65713e-02	2.65309e-02	2.64669e-02	2.63661e-02	2.62074e-02	2.59586e-02	2.55709e-02	2.49728e-02	2.40641e-02	2.27153e-02	2.07826e-02	1.81533e-02	1.48314e-02	1.10389e-02	7.24702e-03	4.03864e-03	1.82538e-03	6.33049e-04	1.57241e-04	2.56559e-05	2.46629e-06	1.21799e-07	2.60066e-09	1.93228e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.8001	2.67225e-02	2.67225e-02	2.67225e-02	2.67224e-02	2.67223e-02	2.67221e-02	2.67219e-02	2.67215e-02	2.67208e-02	2.67198e-02	2.67182e-02	2.67156e-02	2.67115e-02	2.67051e-02	2.66949e-02	2.66787e-02	2.66530e-02	2.66125e-02	2.65484e-02	2.64472e-02	2.62880e-02	2.60384e-02	2.56496e-02	2.50496e-02	2.41382e-02	2.27852e-02	2.08465e-02	1.82092e-02	1.48770e-02	1.10728e-02	7.26932e-03	4.05107e-03	1.83100e-03	6.34996e-04	1.57725e-04	2.57348e-05	2.47388e-06	1.22174e-07	2.60866e-09	1.93823e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.7751	2.68050e-02	2.68050e-02	2.68049e-02	2.68049e-02	2.68048e-02	2.68046e-02	2.68044e-02	2.68039e-02	2.68033e-02	2.68023e-02	2.68006e-02	2.67981e-02	2.67940e-02	2.67875e-02	2.67772e-02	2.67610e-02	2.67353e-02	2.66946e-02	2.66303e-02	2.65288e-02	2.63691e-02	2.61188e-02	2.57287e-02	2.51269e-02	2.42126e-02	2.28555e-02	2.09109e-02	1.82653e-02	1.49230e-02	1.11070e-02	7.29175e-03	4.06357e-03	1.83665e-03	6.36956e-04	1.58211e-04	2.58143e-05	2.48151e-06	1.22551e-07	2.61670e-09	1.94421e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.7501	2.68880e-02	2.68880e-02	2.68879e-02	2.68879e-02	2.68877e-02	2.68876e-02	2.68873e-02	2.68869e-02	2.68863e-02	2.68852e-02	2.68836e-02	2.68810e-02	2.68769e-02	2.68704e-02	2.68601e-02	2.68438e-02	2.68180e-02	2.67772e-02	2.67128e-02	2.66110e-02	2.64508e-02	2.61996e-02	2.58084e-02	2.52047e-02	2.42876e-02	2.29263e-02	2.09756e-02	1.83219e-02	1.49692e-02	1.11414e-02	7.31432e-03	4.07615e-03	1.84234e-03	6.38928e-04	1.58701e-04	2.58942e-05	2.48919e-06	1.22930e-07	2.62480e-09	1.95023e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.7251	2.69715e-02	2.69715e-02	2.69714e-02	2.69713e-02	2.69712e-02	2.69711e-02	2.69708e-02	2.69704e-02	2.69698e-02	2.69687e-02	2.69671e-02	2.69645e-02	2.69604e-02	2.69539e-02	2.69435e-02	2.69272e-02	2.69013e-02	2.68604e-02	2.67957e-02	2.66936e-02	2.65329e-02	2.62810e-02	2.58885e-02	2.52830e-02	2.43630e-02	2.29975e-02	2.10408e-02	1.83788e-02	1.50156e-02	1.11760e-02	7.33704e-03	4.08881e-03	1.84806e-03	6.40912e-04	1.59194e-04	2.59746e-05	2.49692e-06	1.23312e-07	2.63294e-09	1.95628e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.7001	2.70555e-02	2.70555e-02	2.70554e-02	2.70553e-02	2.70552e-02	2.70551e-02	2.70548e-02	2.70544e-02	2.70538e-02	2.70527e-02	2.70511e-02	2.70485e-02	2.70444e-02	2.70378e-02	2.70275e-02	2.70111e-02	2.69851e-02	2.69441e-02	2.68792e-02	2.67767e-02	2.66156e-02	2.63628e-02	2.59691e-02	2.53617e-02	2.44389e-02	2.30691e-02	2.11063e-02	1.84360e-02	1.50624e-02	1.12108e-02	7.35989e-03	4.10154e-03	1.85381e-03	6.42908e-04	1.59690e-04	2.60555e-05	2.50470e-06	1.23696e-07	2.64114e-09	1.96237e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.6751	2.71400e-02	2.71400e-02	2.71399e-02	2.71399e-02	2.71398e-02	2.71396e-02	2.71394e-02	2.71389e-02	2.71383e-02	2.71373e-02	2.71356e-02	2.71330e-02	2.71289e-02	2.71223e-02	2.71119e-02	2.70955e-02	2.70694e-02	2.70283e-02	2.69632e-02	2.68604e-02	2.66987e-02	2.64452e-02	2.60503e-02	2.54410e-02	2.45153e-02	2.31412e-02	2.11722e-02	1.84936e-02	1.51095e-02	1.12458e-02	7.38289e-03	4.11436e-03	1.85961e-03	6.44917e-04	1.60189e-04	2.61369e-05	2.51253e-06	1.24083e-07	2.64938e-09	1.96851e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.6501	2.72251e-02	2.72251e-02	2.72250e-02	2.72250e-02	2.72248e-02	2.72247e-02	2.72244e-02	2.72240e-02	2.72234e-02	2.72223e-02	2.72207e-02	2.72180e-02	2.72139e-02	2.72073e-02	2.71969e-02	2.71804e-02	2.71543e-02	2.71130e-02	2.70477e-02	2.69446e-02	2.67824e-02	2.65281e-02	2.61319e-02	2.55207e-02	2.45921e-02	2.32137e-02	2.12386e-02	1.85516e-02	1.51568e-02	1.12811e-02	7.40603e-03	4.12725e-03	1.86543e-03	6.46938e-04	1.60691e-04	2.62188e-05	2.52040e-06	1.24472e-07	2.65768e-09	1.97468e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.6251	2.73107e-02	2.73107e-02	2.73106e-02	2.73106e-02	2.73105e-02	2.73103e-02	2.73100e-02	2.73096e-02	2.73089e-02	2.73079e-02	2.73063e-02	2.73036e-02	2.72995e-02	2.72929e-02	2.72824e-02	2.72659e-02	2.72397e-02	2.71982e-02	2.71327e-02	2.70293e-02	2.68666e-02	2.66115e-02	2.62141e-02	2.56010e-02	2.46694e-02	2.32867e-02	2.13054e-02	1.86099e-02	1.52045e-02	1.13165e-02	7.42931e-03	4.14023e-03	1.87130e-03	6.48973e-04	1.61196e-04	2.63013e-05	2.52833e-06	1.24863e-07	2.66603e-09	1.98089e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.6001	2.73968e-02	2.73968e-02	2.73968e-02	2.73967e-02	2.73966e-02	2.73964e-02	2.73962e-02	2.73957e-02	2.73951e-02	2.73940e-02	2.73924e-02	2.73897e-02	2.73856e-02	2.73789e-02	2.73685e-02	2.73519e-02	2.73256e-02	2.72840e-02	2.72183e-02	2.71146e-02	2.69514e-02	2.66954e-02	2.62968e-02	2.56817e-02	2.47472e-02	2.33601e-02	2.13726e-02	1.86686e-02	1.52524e-02	1.13522e-02	7.45275e-03	4.15329e-03	1.87720e-03	6.51020e-04	1.61705e-04	2.63842e-05	2.53630e-06	1.25257e-07	2.67458e-09	1.98714e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.5751	2.74835e-02	2.74835e-02	2.74835e-02	2.74834e-02	2.74833e-02	2.74831e-02	2.74828e-02	2.74824e-02	2.74818e-02	2.74807e-02	2.74791e-02	2.74764e-02	2.74722e-02	2.74656e-02	2.74551e-02	2.74384e-02	2.74121e-02	2.73703e-02	2.73044e-02	2.72004e-02	2.70366e-02	2.67799e-02	2.63800e-02	2.57630e-02	2.48255e-02	2.34341e-02	2.14402e-02	1.87277e-02	1.53007e-02	1.13882e-02	7.47633e-03	4.16643e-03	1.88314e-03	6.53079e-04	1.62216e-04	2.64677e-05	2.54433e-06	1.25653e-07	2.68304e-09	1.99343e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.5501	2.75708e-02	2.75707e-02	2.75707e-02	2.75706e-02	2.75705e-02	2.75704e-02	2.75701e-02	2.75697e-02	2.75690e-02	2.75680e-02	2.75663e-02	2.75636e-02	2.75594e-02	2.75528e-02	2.75422e-02	2.75255e-02	2.74991e-02	2.74572e-02	2.73911e-02	2.72867e-02	2.71224e-02	2.68649e-02	2.64637e-02	2.58448e-02	2.49043e-02	2.35085e-02	2.15083e-02	1.87871e-02	1.53493e-02	1.14243e-02	7.50006e-03	4.17966e-03	1.88912e-03	6.55152e-04	1.62731e-04	2.65517e-05	2.55240e-06	1.26052e-07	2.69155e-09	1.99975e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.5251	2.76586e-02	2.76585e-02	2.76585e-02	2.76584e-02	2.76583e-02	2.76581e-02	2.76579e-02	2.76575e-02	2.76568e-02	2.76557e-02	2.76540e-02	2.76514e-02	2.76472e-02	2.76405e-02	2.76299e-02	2.76132e-02	2.75866e-02	2.75447e-02	2.74783e-02	2.73736e-02	2.72088e-02	2.69505e-02	2.65480e-02	2.59271e-02	2.49836e-02	2.35833e-02	2.15767e-02	1.88470e-02	1.53981e-02	1.14607e-02	7.52394e-03	4.19297e-03	1.89513e-03	6.57239e-04	1.63250e-04	2.66363e-05	2.56053e-06	1.26453e-07	2.70012e-09	2.00613e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.5001	2.77469e-02	2.77469e-02	2.77468e-02	2.77468e-02	2.77467e-02	2.77465e-02	2.77462e-02	2.77458e-02	2.77451e-02	2.77441e-02	2.77424e-02	2.77397e-02	2.77355e-02	2.77288e-02	2.77182e-02	2.77014e-02	2.76748e-02	2.76326e-02	2.75661e-02	2.74611e-02	2.72957e-02	2.70366e-02	2.66328e-02	2.60099e-02	2.50635e-02	2.36586e-02	2.16457e-02	1.89072e-02	1.54473e-02	1.14973e-02	7.54798e-03	4.20636e-03	1.90119e-03	6.59338e-04	1.63771e-04	2.67214e-05	2.56871e-06	1.26857e-07	2.70874e-09	2.01253e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.4751	2.78358e-02	2.78358e-02	2.78358e-02	2.78357e-02	2.78356e-02	2.78354e-02	2.78351e-02	2.78347e-02	2.78341e-02	2.78330e-02	2.78313e-02	2.78286e-02	2.78244e-02	2.78177e-02	2.78070e-02	2.77901e-02	2.77634e-02	2.77212e-02	2.76544e-02	2.75491e-02	2.73832e-02	2.71232e-02	2.67181e-02	2.60932e-02	2.51438e-02	2.37345e-02	2.17150e-02	1.89678e-02	1.54968e-02	1.15341e-02	7.57217e-03	4.21984e-03	1.90728e-03	6.61451e-04	1.64296e-04	2.68070e-05	2.57695e-06	1.27264e-07	2.71742e-09	2.01899e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.4501	2.79253e-02	2.79253e-02	2.79253e-02	2.79252e-02	2.79251e-02	2.79249e-02	2.79246e-02	2.79242e-02	2.79235e-02	2.79225e-02	2.79208e-02	2.79181e-02	2.79138e-02	2.79071e-02	2.78964e-02	2.78795e-02	2.78527e-02	2.78103e-02	2.77433e-02	2.76376e-02	2.74712e-02	2.72104e-02	2.68040e-02	2.61771e-02	2.52246e-02	2.38108e-02	2.17849e-02	1.90288e-02	1.55467e-02	1.15712e-02	7.59651e-03	4.23341e-03	1.91341e-03	6.63578e-04	1.64824e-04	2.68932e-05	2.58523e-06	1.27673e-07	2.72615e-09	2.02548e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.4251	2.80154e-02	2.80154e-02	2.80153e-02	2.80153e-02	2.80151e-02	2.80150e-02	2.80147e-02	2.80143e-02	2.80136e-02	2.80125e-02	2.80108e-02	2.80081e-02	2.80039e-02	2.79971e-02	2.79864e-02	2.79694e-02	2.79425e-02	2.79000e-02	2.78328e-02	2.77268e-02	2.75599e-02	2.72982e-02	2.68905e-02	2.62616e-02	2.53060e-02	2.38876e-02	2.18551e-02	1.90901e-02	1.55968e-02	1.16086e-02	7.62102e-03	4.24706e-03	1.91958e-03	6.65718e-04	1.65356e-04	2.69799e-05	2.59357e-06	1.28085e-07	2.73494e-09	2.03201e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.4001	2.81061e-02	2.81060e-02	2.81060e-02	2.81059e-02	2.81058e-02	2.81056e-02	2.81054e-02	2.81049e-02	2.81043e-02	2.81032e-02	2.81015e-02	2.80988e-02	2.80945e-02	2.80877e-02	2.80769e-02	2.80599e-02	2.80330e-02	2.79903e-02	2.79229e-02	2.78165e-02	2.76490e-02	2.73865e-02	2.69775e-02	2.63465e-02	2.53879e-02	2.39649e-02	2.19258e-02	1.91519e-02	1.56473e-02	1.16461e-02	7.64568e-03	4.26081e-03	1.92580e-03	6.67872e-04	1.65891e-04	2.70672e-05	2.60196e-06	1.28499e-07	2.74379e-09	2.03859e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.3751	2.81973e-02	2.81973e-02	2.81972e-02	2.81972e-02	2.81970e-02	2.81969e-02	2.81966e-02	2.81962e-02	2.81955e-02	2.81944e-02	2.81927e-02	2.81900e-02	2.81857e-02	2.81789e-02	2.81681e-02	2.81510e-02	2.81240e-02	2.80812e-02	2.80135e-02	2.79068e-02	2.77388e-02	2.74754e-02	2.70651e-02	2.64321e-02	2.54703e-02	2.40427e-02	2.19970e-02	1.92141e-02	1.56981e-02	1.16839e-02	7.67050e-03	4.27464e-03	1.93205e-03	6.70040e-04	1.66429e-04	2.71551e-05	2.61041e-06	1.28917e-07	2.75268e-09	2.04520e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.3501	2.82891e-02	2.82891e-02	2.82891e-02	2.82890e-02	2.82889e-02	2.82887e-02	2.82884e-02	2.82880e-02	2.82873e-02	2.82862e-02	2.82845e-02	2.82818e-02	2.82775e-02	2.82707e-02	2.82598e-02	2.82427e-02	2.82156e-02	2.81726e-02	2.81048e-02	2.79977e-02	2.78291e-02	2.75649e-02	2.71532e-02	2.65182e-02	2.55532e-02	2.41210e-02	2.20687e-02	1.92766e-02	1.57492e-02	1.17220e-02	7.69548e-03	4.28856e-03	1.93834e-03	6.72223e-04	1.66971e-04	2.72436e-05	2.61891e-06	1.29336e-07	2.76165e-09	2.05187e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.3251	2.83816e-02	2.83815e-02	2.83815e-02	2.83814e-02	2.83813e-02	2.83811e-02	2.83809e-02	2.83804e-02	2.83797e-02	2.83787e-02	2.83769e-02	2.83742e-02	2.83699e-02	2.83630e-02	2.83522e-02	2.83350e-02	2.83077e-02	2.82647e-02	2.81966e-02	2.80892e-02	2.79201e-02	2.76550e-02	2.72420e-02	2.66048e-02	2.56367e-02	2.41998e-02	2.21408e-02	1.93396e-02	1.58007e-02	1.17603e-02	7.72062e-03	4.30258e-03	1.94467e-03	6.74419e-04	1.67517e-04	2.73326e-05	2.62747e-06	1.29759e-07	2.77067e-09	2.05857e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.3001	2.84746e-02	2.84746e-02	2.84745e-02	2.84745e-02	2.84744e-02	2.84742e-02	2.84739e-02	2.84735e-02	2.84728e-02	2.84717e-02	2.84700e-02	2.84672e-02	2.84629e-02	2.84560e-02	2.84451e-02	2.84279e-02	2.84006e-02	2.83573e-02	2.82890e-02	2.81813e-02	2.80116e-02	2.77456e-02	2.73313e-02	2.66920e-02	2.57208e-02	2.42791e-02	2.22134e-02	1.94030e-02	1.58525e-02	1.17988e-02	7.74593e-03	4.31668e-03	1.95105e-03	6.76630e-04	1.68066e-04	2.74222e-05	2.63608e-06	1.30184e-07	2.77975e-09	2.06532e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.2751	2.85683e-02	2.85682e-02	2.85682e-02	2.85681e-02	2.85680e-02	2.85678e-02	2.85676e-02	2.85671e-02	2.85664e-02	2.85653e-02	2.85636e-02	2.85609e-02	2.85565e-02	2.85496e-02	2.85387e-02	2.85214e-02	2.84940e-02	2.84506e-02	2.83821e-02	2.82739e-02	2.81037e-02	2.78369e-02	2.74212e-02	2.67798e-02	2.58054e-02	2.43590e-02	2.22864e-02	1.94669e-02	1.59046e-02	1.18376e-02	7.77141e-03	4.33088e-03	1.95747e-03	6.78856e-04	1.68619e-04	2.75124e-05	2.64475e-06	1.30613e-07	2.78890e-09	2.07212e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.2501	2.86625e-02	2.86625e-02	2.86625e-02	2.86624e-02	2.86623e-02	2.86621e-02	2.86618e-02	2.86614e-02	2.86607e-02	2.86596e-02	2.86579e-02	2.86551e-02	2.86507e-02	2.86438e-02	2.86329e-02	2.86155e-02	2.85880e-02	2.85445e-02	2.84757e-02	2.83672e-02	2.81965e-02	2.79287e-02	2.75116e-02	2.68682e-02	2.58905e-02	2.44394e-02	2.23600e-02	1.95311e-02	1.59571e-02	1.18767e-02	7.79706e-03	4.34517e-03	1.96393e-03	6.81096e-04	1.69175e-04	2.76032e-05	2.65348e-06	1.31044e-07	2.79810e-09	2.07895e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.2251	2.87574e-02	2.87574e-02	2.87574e-02	2.87573e-02	2.87572e-02	2.87570e-02	2.87567e-02	2.87563e-02	2.87556e-02	2.87545e-02	2.87528e-02	2.87500e-02	2.87456e-02	2.87387e-02	2.87277e-02	2.87102e-02	2.86826e-02	2.86390e-02	2.85700e-02	2.84612e-02	2.82898e-02	2.80212e-02	2.76027e-02	2.69571e-02	2.59762e-02	2.45203e-02	2.24340e-02	1.95958e-02	1.60099e-02	1.19160e-02	7.82287e-03	4.35956e-03	1.97043e-03	6.83351e-04	1.69735e-04	2.76946e-05	2.66226e-06	1.31477e-07	2.80737e-09	2.08584e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.2001	2.88530e-02	2.88529e-02	2.88529e-02	2.88528e-02	2.88527e-02	2.88525e-02	2.88522e-02	2.88518e-02	2.88511e-02	2.88500e-02	2.88483e-02	2.88455e-02	2.88411e-02	2.88341e-02	2.88231e-02	2.88056e-02	2.87779e-02	2.87341e-02	2.86649e-02	2.85557e-02	2.83838e-02	2.81143e-02	2.76944e-02	2.70467e-02	2.60625e-02	2.46017e-02	2.25085e-02	1.96609e-02	1.60631e-02	1.19556e-02	7.84886e-03	4.37404e-03	1.97697e-03	6.85621e-04	1.70299e-04	2.77865e-05	2.67111e-06	1.31914e-07	2.81669e-09	2.09277e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.1751	2.89491e-02	2.89491e-02	2.89491e-02	2.89490e-02	2.89489e-02	2.89487e-02	2.89484e-02	2.89480e-02	2.89473e-02	2.89462e-02	2.89444e-02	2.89416e-02	2.89372e-02	2.89302e-02	2.89191e-02	2.89016e-02	2.88738e-02	2.88299e-02	2.87605e-02	2.86509e-02	2.84784e-02	2.82080e-02	2.77867e-02	2.71368e-02	2.61494e-02	2.46837e-02	2.25835e-02	1.97264e-02	1.61166e-02	1.19954e-02	7.87502e-03	4.38862e-03	1.98356e-03	6.87906e-04	1.70867e-04	2.78792e-05	2.68001e-06	1.32354e-07	2.82608e-09	2.09974e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.1501	2.90459e-02	2.90459e-02	2.90459e-02	2.90458e-02	2.90457e-02	2.90455e-02	2.90452e-02	2.90448e-02	2.90441e-02	2.90430e-02	2.90412e-02	2.90384e-02	2.90340e-02	2.90270e-02	2.90158e-02	2.89982e-02	2.89704e-02	2.89263e-02	2.88566e-02	2.87467e-02	2.85736e-02	2.83023e-02	2.78797e-02	2.72276e-02	2.62368e-02	2.47663e-02	2.26591e-02	1.97924e-02	1.61705e-02	1.20356e-02	7.90135e-03	4.40329e-03	1.99020e-03	6.90207e-04	1.71438e-04	2.79724e-05	2.68897e-06	1.32797e-07	2.83553e-09	2.10676e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.1251	2.91434e-02	2.91434e-02	2.91433e-02	2.91432e-02	2.91431e-02	2.91430e-02	2.91427e-02	2.91422e-02	2.91415e-02	2.91404e-02	2.91386e-02	2.91358e-02	2.91314e-02	2.91244e-02	2.91132e-02	2.90956e-02	2.90676e-02	2.90234e-02	2.89534e-02	2.88431e-02	2.86695e-02	2.83973e-02	2.79732e-02	2.73190e-02	2.63249e-02	2.48494e-02	2.27351e-02	1.98588e-02	1.62248e-02	1.20759e-02	7.92786e-03	4.41807e-03	1.99687e-03	6.92522e-04	1.72014e-04	2.80662e-05	2.69800e-06	1.33242e-07	2.84504e-09	2.11384e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.1001	2.92415e-02	2.92415e-02	2.92414e-02	2.92413e-02	2.92412e-02	2.92411e-02	2.92408e-02	2.92403e-02	2.92396e-02	2.92385e-02	2.92367e-02	2.92339e-02	2.92295e-02	2.92224e-02	2.92112e-02	2.91935e-02	2.91654e-02	2.91211e-02	2.90509e-02	2.89402e-02	2.87660e-02	2.84929e-02	2.80674e-02	2.74109e-02	2.64135e-02	2.49330e-02	2.28116e-02	1.99256e-02	1.62794e-02	1.21166e-02	7.95455e-03	4.43294e-03	2.00360e-03	6.94854e-04	1.72593e-04	2.81607e-05	2.70708e-06	1.33691e-07	2.85462e-09	2.12095e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.0751	2.93403e-02	2.93402e-02	2.93402e-02	2.93401e-02	2.93400e-02	2.93398e-02	2.93396e-02	2.93391e-02	2.93384e-02	2.93373e-02	2.93355e-02	2.93327e-02	2.93282e-02	2.93211e-02	2.93099e-02	2.92921e-02	2.92640e-02	2.92194e-02	2.91491e-02	2.90380e-02	2.88632e-02	2.85891e-02	2.81622e-02	2.75035e-02	2.65027e-02	2.50172e-02	2.28887e-02	1.99929e-02	1.63344e-02	1.21575e-02	7.98142e-03	4.44791e-03	2.01037e-03	6.97201e-04	1.73176e-04	2.82559e-05	2.71622e-06	1.34142e-07	2.86427e-09	2.12812e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.0501	2.94397e-02	2.94397e-02	2.94396e-02	2.94396e-02	2.94395e-02	2.94393e-02	2.94390e-02	2.94386e-02	2.94378e-02	2.94367e-02	2.94349e-02	2.94321e-02	2.94276e-02	2.94205e-02	2.94092e-02	2.93914e-02	2.93632e-02	2.93185e-02	2.92479e-02	2.91364e-02	2.89610e-02	2.86860e-02	2.82576e-02	2.75967e-02	2.65925e-02	2.51020e-02	2.29663e-02	2.00607e-02	1.63898e-02	1.21987e-02	8.00848e-03	4.46299e-03	2.01718e-03	6.99564e-04	1.73763e-04	2.83516e-05	2.72543e-06	1.34597e-07	2.87398e-09	2.13534e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.0251	2.95398e-02	2.95398e-02	2.95398e-02	2.95397e-02	2.95396e-02	2.95394e-02	2.95391e-02	2.95387e-02	2.95380e-02	2.95368e-02	2.95350e-02	2.95322e-02	2.95277e-02	2.95205e-02	2.95093e-02	2.94913e-02	2.94630e-02	2.94182e-02	2.93473e-02	2.92355e-02	2.90595e-02	2.87836e-02	2.83537e-02	2.76906e-02	2.66830e-02	2.51874e-02	2.30444e-02	2.01289e-02	1.64455e-02	1.22402e-02	8.03571e-03	4.47817e-03	2.02404e-03	7.01943e-04	1.74354e-04	2.84481e-05	2.73470e-06	1.35055e-07	2.88375e-09	2.14260e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-6.0001	2.96406e-02	2.96406e-02	2.96406e-02	2.96405e-02	2.96404e-02	2.96402e-02	2.96399e-02	2.96395e-02	2.96387e-02	2.96376e-02	2.96358e-02	2.96330e-02	2.96285e-02	2.96213e-02	2.96099e-02	2.95920e-02	2.95636e-02	2.95186e-02	2.94475e-02	2.93353e-02	2.91587e-02	2.88818e-02	2.84505e-02	2.77851e-02	2.67740e-02	2.52733e-02	2.31230e-02	2.01976e-02	1.65016e-02	1.22820e-02	8.06313e-03	4.49345e-03	2.03095e-03	7.04339e-04	1.74949e-04	2.85451e-05	2.74403e-06	1.35516e-07	2.89359e-09	2.14991e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.9751	2.97421e-02	2.97421e-02	2.97421e-02	2.97420e-02	2.97419e-02	2.97417e-02	2.97414e-02	2.97410e-02	2.97402e-02	2.97391e-02	2.97373e-02	2.97344e-02	2.97299e-02	2.97227e-02	2.97113e-02	2.96933e-02	2.96648e-02	2.96197e-02	2.95483e-02	2.94357e-02	2.92585e-02	2.89807e-02	2.85479e-02	2.78802e-02	2.68657e-02	2.53599e-02	2.32022e-02	2.02668e-02	1.65581e-02	1.23240e-02	8.09074e-03	4.50884e-03	2.03790e-03	7.06751e-04	1.75548e-04	2.86429e-05	2.75343e-06	1.35980e-07	2.90350e-09	2.15728e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.9501	2.98443e-02	2.98443e-02	2.98443e-02	2.98442e-02	2.98441e-02	2.98439e-02	2.98436e-02	2.98431e-02	2.98424e-02	2.98413e-02	2.98395e-02	2.98366e-02	2.98320e-02	2.98248e-02	2.98134e-02	2.97954e-02	2.97667e-02	2.97214e-02	2.96498e-02	2.95369e-02	2.93591e-02	2.90803e-02	2.86460e-02	2.79760e-02	2.69580e-02	2.54470e-02	2.32819e-02	2.03364e-02	1.66150e-02	1.23664e-02	8.11854e-03	4.52433e-03	2.04490e-03	7.09179e-04	1.76151e-04	2.87413e-05	2.76289e-06	1.36447e-07	2.91348e-09	2.16469e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.9251	2.99472e-02	2.99472e-02	2.99472e-02	2.99471e-02	2.99470e-02	2.99468e-02	2.99465e-02	2.99460e-02	2.99453e-02	2.99442e-02	2.99423e-02	2.99395e-02	2.99349e-02	2.99277e-02	2.99162e-02	2.98981e-02	2.98693e-02	2.98239e-02	2.97521e-02	2.96387e-02	2.94603e-02	2.91806e-02	2.87448e-02	2.80725e-02	2.70510e-02	2.55348e-02	2.33622e-02	2.04065e-02	1.66723e-02	1.24090e-02	8.14653e-03	4.53993e-03	2.05195e-03	7.11624e-04	1.76758e-04	2.88404e-05	2.77242e-06	1.36917e-07	2.92352e-09	2.17216e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.9001	3.00508e-02	3.00508e-02	3.00508e-02	3.00507e-02	3.00506e-02	3.00504e-02	3.00501e-02	3.00497e-02	3.00489e-02	3.00478e-02	3.00459e-02	3.00431e-02	3.00385e-02	3.00312e-02	3.00197e-02	3.00015e-02	2.99727e-02	2.99271e-02	2.98550e-02	2.97413e-02	2.95622e-02	2.92815e-02	2.88442e-02	2.81696e-02	2.71446e-02	2.56231e-02	2.34430e-02	2.04771e-02	1.67300e-02	1.24520e-02	8.17472e-03	4.55563e-03	2.05905e-03	7.14086e-04	1.77370e-04	2.89402e-05	2.78201e-06	1.37391e-07	2.93364e-09	2.17967e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.8751	3.01552e-02	3.01551e-02	3.01551e-02	3.01550e-02	3.01549e-02	3.01547e-02	3.01544e-02	3.01540e-02	3.01532e-02	3.01521e-02	3.01503e-02	3.01474e-02	3.01428e-02	3.01355e-02	3.01239e-02	3.01057e-02	3.00767e-02	3.00310e-02	2.99586e-02	2.98445e-02	2.96648e-02	2.93832e-02	2.89444e-02	2.82674e-02	2.72388e-02	2.57121e-02	2.35244e-02	2.05482e-02	1.67881e-02	1.24952e-02	8.20310e-03	4.57145e-03	2.06620e-03	7.16566e-04	1.77986e-04	2.90407e-05	2.79167e-06	1.37868e-07	2.94383e-09	2.18723e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.8501	3.02602e-02	3.02602e-02	3.02601e-02	3.02601e-02	3.02600e-02	3.02598e-02	3.02595e-02	3.02590e-02	3.02583e-02	3.02571e-02	3.02553e-02	3.02524e-02	3.02478e-02	3.02405e-02	3.02289e-02	3.02106e-02	3.01815e-02	3.01356e-02	3.00630e-02	2.99485e-02	2.97682e-02	2.94855e-02	2.90452e-02	2.83659e-02	2.73337e-02	2.58016e-02	2.36063e-02	2.06198e-02	1.68466e-02	1.25387e-02	8.23168e-03	4.58738e-03	2.07340e-03	7.19062e-04	1.78606e-04	2.91419e-05	2.80140e-06	1.38349e-07	2.95408e-09	2.19485e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.8251	3.03660e-02	3.03660e-02	3.03659e-02	3.03659e-02	3.03658e-02	3.03656e-02	3.03653e-02	3.03648e-02	3.03641e-02	3.03629e-02	3.03611e-02	3.03582e-02	3.03535e-02	3.03462e-02	3.03346e-02	3.03162e-02	3.02870e-02	3.02410e-02	3.01681e-02	3.00532e-02	2.98723e-02	2.95886e-02	2.91467e-02	2.84650e-02	2.74293e-02	2.58919e-02	2.36889e-02	2.06919e-02	1.69055e-02	1.25826e-02	8.26046e-03	4.60342e-03	2.08065e-03	7.21576e-04	1.79230e-04	2.92437e-05	2.81119e-06	1.38832e-07	2.96441e-09	2.20253e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.8001	3.04726e-02	3.04725e-02	3.04725e-02	3.04724e-02	3.04723e-02	3.04721e-02	3.04718e-02	3.04713e-02	3.04706e-02	3.04694e-02	3.04676e-02	3.04647e-02	3.04600e-02	3.04527e-02	3.04410e-02	3.04225e-02	3.03933e-02	3.03471e-02	3.02740e-02	3.01586e-02	2.99771e-02	2.96924e-02	2.92490e-02	2.85649e-02	2.75255e-02	2.59827e-02	2.37720e-02	2.07645e-02	1.69648e-02	1.26267e-02	8.28944e-03	4.61957e-03	2.08795e-03	7.24108e-04	1.79859e-04	2.93464e-05	2.82105e-06	1.39319e-07	2.97481e-09	2.21026e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.7751	3.05798e-02	3.05798e-02	3.05797e-02	3.05797e-02	3.05796e-02	3.05794e-02	3.05791e-02	3.05786e-02	3.05779e-02	3.05767e-02	3.05749e-02	3.05719e-02	3.05673e-02	3.05599e-02	3.05482e-02	3.05296e-02	3.05003e-02	3.04539e-02	3.03805e-02	3.02648e-02	3.00826e-02	2.97970e-02	2.93520e-02	2.86655e-02	2.76224e-02	2.60742e-02	2.38557e-02	2.08376e-02	1.70245e-02	1.26712e-02	8.31862e-03	4.63583e-03	2.09530e-03	7.26657e-04	1.80492e-04	2.94497e-05	2.83099e-06	1.39810e-07	2.98529e-09	2.21804e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.7501	3.06879e-02	3.06878e-02	3.06878e-02	3.06877e-02	3.06876e-02	3.06874e-02	3.06871e-02	3.06866e-02	3.06859e-02	3.06847e-02	3.06829e-02	3.06799e-02	3.06753e-02	3.06678e-02	3.06561e-02	3.06375e-02	3.06081e-02	3.05615e-02	3.04879e-02	3.03717e-02	3.01889e-02	2.99022e-02	2.94557e-02	2.87668e-02	2.77200e-02	2.61663e-02	2.39400e-02	2.09112e-02	1.70846e-02	1.27159e-02	8.34802e-03	4.65221e-03	2.10270e-03	7.29224e-04	1.81130e-04	2.95537e-05	2.84099e-06	1.40304e-07	2.99584e-09	2.22588e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.7251	3.07967e-02	3.07966e-02	3.07966e-02	3.07965e-02	3.07964e-02	3.07962e-02	3.07959e-02	3.07955e-02	3.07947e-02	3.07935e-02	3.07917e-02	3.07887e-02	3.07840e-02	3.07766e-02	3.07648e-02	3.07461e-02	3.07166e-02	3.06698e-02	3.05960e-02	3.04794e-02	3.02959e-02	3.00083e-02	2.95601e-02	2.88687e-02	2.78183e-02	2.62591e-02	2.40248e-02	2.09853e-02	1.71452e-02	1.27610e-02	8.37761e-03	4.66871e-03	2.11016e-03	7.31810e-04	1.81772e-04	2.96585e-05	2.85106e-06	1.40802e-07	3.00646e-09	2.23378e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.7001	3.09063e-02	3.09062e-02	3.09062e-02	3.09061e-02	3.09060e-02	3.09058e-02	3.09055e-02	3.09050e-02	3.09043e-02	3.09031e-02	3.09012e-02	3.08983e-02	3.08935e-02	3.08861e-02	3.08743e-02	3.08555e-02	3.08259e-02	3.07790e-02	3.07048e-02	3.05879e-02	3.04037e-02	3.01150e-02	2.96653e-02	2.89715e-02	2.79173e-02	2.63525e-02	2.41103e-02	2.10600e-02	1.72062e-02	1.28064e-02	8.40742e-03	4.68532e-03	2.11767e-03	7.34414e-04	1.82419e-04	2.97641e-05	2.86121e-06	1.41303e-07	3.01716e-09	2.24173e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.6751	3.10166e-02	3.10166e-02	3.10166e-02	3.10165e-02	3.10164e-02	3.10162e-02	3.10159e-02	3.10154e-02	3.10146e-02	3.10135e-02	3.10116e-02	3.10086e-02	3.10039e-02	3.09964e-02	3.09845e-02	3.09657e-02	3.09360e-02	3.08889e-02	3.08145e-02	3.06971e-02	3.05123e-02	3.02226e-02	2.97712e-02	2.90749e-02	2.80169e-02	2.64466e-02	2.41964e-02	2.11352e-02	1.72677e-02	1.28521e-02	8.43745e-03	4.70205e-03	2.12523e-03	7.37037e-04	1.83071e-04	2.98704e-05	2.87143e-06	1.41807e-07	3.02793e-09	2.24974e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.6501	3.11278e-02	3.11277e-02	3.11277e-02	3.11276e-02	3.11275e-02	3.11273e-02	3.11270e-02	3.11265e-02	3.11258e-02	3.11246e-02	3.11227e-02	3.11197e-02	3.11150e-02	3.11075e-02	3.10955e-02	3.10767e-02	3.10468e-02	3.09996e-02	3.09249e-02	3.08071e-02	3.06216e-02	3.03309e-02	2.98779e-02	2.91791e-02	2.81174e-02	2.65414e-02	2.42831e-02	2.12110e-02	1.73295e-02	1.28982e-02	8.46769e-03	4.71890e-03	2.13285e-03	7.39678e-04	1.83727e-04	2.99774e-05	2.88172e-06	1.42316e-07	3.03879e-09	2.25780e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.6251	3.12397e-02	3.12397e-02	3.12397e-02	3.12396e-02	3.12395e-02	3.12393e-02	3.12390e-02	3.12385e-02	3.12377e-02	3.12365e-02	3.12346e-02	3.12316e-02	3.12269e-02	3.12193e-02	3.12074e-02	3.11885e-02	3.11585e-02	3.11111e-02	3.10361e-02	3.09179e-02	3.07318e-02	3.04400e-02	2.99854e-02	2.92841e-02	2.82185e-02	2.66368e-02	2.43705e-02	2.12873e-02	1.73919e-02	1.29446e-02	8.49814e-03	4.73587e-03	2.14052e-03	7.42339e-04	1.84387e-04	3.00852e-05	2.89208e-06	1.42827e-07	3.04972e-09	2.26592e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.6001	3.13525e-02	3.13525e-02	3.13524e-02	3.13523e-02	3.13522e-02	3.13520e-02	3.13517e-02	3.13512e-02	3.13505e-02	3.13493e-02	3.13474e-02	3.13444e-02	3.13396e-02	3.13320e-02	3.13200e-02	3.13010e-02	3.12710e-02	3.12234e-02	3.11482e-02	3.10295e-02	3.08427e-02	3.05498e-02	3.00936e-02	2.93898e-02	2.83203e-02	2.67330e-02	2.44584e-02	2.13641e-02	1.74547e-02	1.29913e-02	8.52882e-03	4.75297e-03	2.14824e-03	7.45018e-04	1.85053e-04	3.01938e-05	2.90252e-06	1.43343e-07	3.06073e-09	2.27410e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.5751	3.14661e-02	3.14661e-02	3.14660e-02	3.14659e-02	3.14658e-02	3.14656e-02	3.14653e-02	3.14648e-02	3.14641e-02	3.14629e-02	3.14610e-02	3.14579e-02	3.14531e-02	3.14455e-02	3.14335e-02	3.14144e-02	3.13843e-02	3.13365e-02	3.12610e-02	3.11419e-02	3.09544e-02	3.06605e-02	3.02026e-02	2.94962e-02	2.84229e-02	2.68298e-02	2.45471e-02	2.14415e-02	1.75179e-02	1.30384e-02	8.55971e-03	4.77019e-03	2.15603e-03	7.47718e-04	1.85724e-04	3.03032e-05	2.91304e-06	1.43862e-07	3.07182e-09	2.28234e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.5501	3.15805e-02	3.15805e-02	3.15804e-02	3.15803e-02	3.15802e-02	3.15800e-02	3.15797e-02	3.15792e-02	3.15785e-02	3.15773e-02	3.15753e-02	3.15723e-02	3.15675e-02	3.15599e-02	3.15478e-02	3.15286e-02	3.14984e-02	3.14504e-02	3.13747e-02	3.12551e-02	3.10670e-02	3.07720e-02	3.03124e-02	2.96035e-02	2.85263e-02	2.69274e-02	2.46363e-02	2.15194e-02	1.75816e-02	1.30858e-02	8.59084e-03	4.78753e-03	2.16387e-03	7.50436e-04	1.86399e-04	3.04134e-05	2.92363e-06	1.44386e-07	3.08299e-09	2.29064e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.5251	3.16957e-02	3.16957e-02	3.16956e-02	3.16956e-02	3.16955e-02	3.16953e-02	3.16949e-02	3.16945e-02	3.16937e-02	3.16925e-02	3.16906e-02	3.16875e-02	3.16827e-02	3.16750e-02	3.16629e-02	3.16437e-02	3.16133e-02	3.15652e-02	3.14892e-02	3.13692e-02	3.11803e-02	3.08843e-02	3.04231e-02	2.97115e-02	2.86304e-02	2.70256e-02	2.47262e-02	2.15980e-02	1.76458e-02	1.31336e-02	8.62219e-03	4.80500e-03	2.17176e-03	7.53175e-04	1.87079e-04	3.05244e-05	2.93430e-06	1.44913e-07	3.09424e-09	2.29900e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.5001	3.18118e-02	3.18118e-02	3.18117e-02	3.18116e-02	3.18115e-02	3.18113e-02	3.18110e-02	3.18105e-02	3.18098e-02	3.18086e-02	3.18066e-02	3.18036e-02	3.17987e-02	3.17910e-02	3.17789e-02	3.17596e-02	3.17291e-02	3.16808e-02	3.16045e-02	3.14841e-02	3.12945e-02	3.09974e-02	3.05345e-02	2.98203e-02	2.87352e-02	2.71246e-02	2.48168e-02	2.16771e-02	1.77104e-02	1.31816e-02	8.65377e-03	4.82260e-03	2.17972e-03	7.55934e-04	1.87764e-04	3.06362e-05	2.94505e-06	1.45443e-07	3.10558e-09	2.30743e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.4751	3.19287e-02	3.19287e-02	3.19287e-02	3.19286e-02	3.19285e-02	3.19283e-02	3.19280e-02	3.19275e-02	3.19267e-02	3.19255e-02	3.19236e-02	3.19205e-02	3.19156e-02	3.19079e-02	3.18957e-02	3.18763e-02	3.18457e-02	3.17972e-02	3.17207e-02	3.15998e-02	3.14096e-02	3.11113e-02	3.06467e-02	2.99299e-02	2.88409e-02	2.72243e-02	2.49080e-02	2.17567e-02	1.77755e-02	1.32301e-02	8.68558e-03	4.84033e-03	2.18773e-03	7.58712e-04	1.88454e-04	3.07489e-05	2.95588e-06	1.45978e-07	3.11700e-09	2.31591e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.4501	3.20466e-02	3.20465e-02	3.20465e-02	3.20464e-02	3.20463e-02	3.20461e-02	3.20458e-02	3.20453e-02	3.20445e-02	3.20433e-02	3.20413e-02	3.20382e-02	3.20334e-02	3.20256e-02	3.20134e-02	3.19940e-02	3.19632e-02	3.19146e-02	3.18377e-02	3.17164e-02	3.15255e-02	3.12261e-02	3.07598e-02	3.00404e-02	2.89473e-02	2.73248e-02	2.49999e-02	2.18370e-02	1.78411e-02	1.32789e-02	8.71762e-03	4.85819e-03	2.19580e-03	7.61512e-04	1.89150e-04	3.08623e-05	2.96679e-06	1.46517e-07	3.12850e-09	2.32447e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.4251	3.21652e-02	3.21652e-02	3.21651e-02	3.21651e-02	3.21649e-02	3.21647e-02	3.21644e-02	3.21639e-02	3.21632e-02	3.21619e-02	3.21600e-02	3.21569e-02	3.21520e-02	3.21442e-02	3.21319e-02	3.21124e-02	3.20816e-02	3.20328e-02	3.19556e-02	3.18338e-02	3.16422e-02	3.13418e-02	3.08737e-02	3.01516e-02	2.90545e-02	2.74260e-02	2.50925e-02	2.19179e-02	1.79071e-02	1.33281e-02	8.74991e-03	4.87618e-03	2.20393e-03	7.64332e-04	1.89850e-04	3.09766e-05	2.97777e-06	1.47060e-07	3.14009e-09	2.33307e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.4001	3.22848e-02	3.22848e-02	3.22847e-02	3.22846e-02	3.22845e-02	3.22843e-02	3.22840e-02	3.22835e-02	3.22827e-02	3.22815e-02	3.22795e-02	3.22764e-02	3.22715e-02	3.22637e-02	3.22513e-02	3.22318e-02	3.22008e-02	3.21518e-02	3.20744e-02	3.19522e-02	3.17598e-02	3.14583e-02	3.09885e-02	3.02637e-02	2.91625e-02	2.75279e-02	2.51857e-02	2.19994e-02	1.79737e-02	1.33776e-02	8.78243e-03	4.89430e-03	2.21213e-03	7.67173e-04	1.90556e-04	3.10918e-05	2.98884e-06	1.47606e-07	3.15176e-09	2.34175e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.3751	3.24052e-02	3.24052e-02	3.24052e-02	3.24051e-02	3.24049e-02	3.24048e-02	3.24044e-02	3.24039e-02	3.24032e-02	3.24019e-02	3.23999e-02	3.23968e-02	3.23919e-02	3.23841e-02	3.23717e-02	3.23520e-02	3.23210e-02	3.22718e-02	3.21940e-02	3.20714e-02	3.18783e-02	3.15756e-02	3.11041e-02	3.03766e-02	2.92713e-02	2.76306e-02	2.52797e-02	2.20814e-02	1.80408e-02	1.34275e-02	8.81520e-03	4.91257e-03	2.22038e-03	7.70036e-04	1.91267e-04	3.12078e-05	3.00000e-06	1.48157e-07	3.16353e-09	2.35049e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.3501	3.25266e-02	3.25266e-02	3.25265e-02	3.25264e-02	3.25263e-02	3.25261e-02	3.25258e-02	3.25253e-02	3.25245e-02	3.25233e-02	3.25213e-02	3.25182e-02	3.25132e-02	3.25053e-02	3.24929e-02	3.24732e-02	3.24420e-02	3.23926e-02	3.23146e-02	3.21915e-02	3.19977e-02	3.16939e-02	3.12205e-02	3.04903e-02	2.93809e-02	2.77341e-02	2.53744e-02	2.21641e-02	1.81083e-02	1.34778e-02	8.84821e-03	4.93096e-03	2.22870e-03	7.72920e-04	1.91983e-04	3.13247e-05	3.01123e-06	1.48712e-07	3.17537e-09	2.35929e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.3251	3.26488e-02	3.26488e-02	3.26488e-02	3.26487e-02	3.26485e-02	3.26484e-02	3.26480e-02	3.26475e-02	3.26468e-02	3.26455e-02	3.26435e-02	3.26404e-02	3.26354e-02	3.26275e-02	3.26150e-02	3.25952e-02	3.25639e-02	3.25144e-02	3.24361e-02	3.23125e-02	3.21180e-02	3.18130e-02	3.13379e-02	3.06050e-02	2.94913e-02	2.78383e-02	2.54697e-02	2.22474e-02	1.81764e-02	1.35285e-02	8.88147e-03	4.94950e-03	2.23707e-03	7.75825e-04	1.92705e-04	3.14424e-05	3.02255e-06	1.49271e-07	3.18732e-09	2.36818e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.3001	3.27720e-02	3.27720e-02	3.27719e-02	3.27719e-02	3.27717e-02	3.27715e-02	3.27712e-02	3.27707e-02	3.27699e-02	3.27687e-02	3.27667e-02	3.27635e-02	3.27585e-02	3.27506e-02	3.27381e-02	3.27182e-02	3.26868e-02	3.26371e-02	3.25585e-02	3.24344e-02	3.22391e-02	3.19330e-02	3.14561e-02	3.07204e-02	2.96026e-02	2.79434e-02	2.55658e-02	2.23314e-02	1.82450e-02	1.35795e-02	8.91498e-03	4.96817e-03	2.24551e-03	7.78753e-04	1.93432e-04	3.15611e-05	3.03396e-06	1.49835e-07	3.19935e-09	2.37711e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.2751	3.28961e-02	3.28961e-02	3.28961e-02	3.28960e-02	3.28959e-02	3.28957e-02	3.28953e-02	3.28948e-02	3.28940e-02	3.28928e-02	3.28908e-02	3.28876e-02	3.28826e-02	3.28747e-02	3.28621e-02	3.28422e-02	3.28106e-02	3.27607e-02	3.26818e-02	3.25572e-02	3.23612e-02	3.20540e-02	3.15753e-02	3.08368e-02	2.97147e-02	2.80492e-02	2.56627e-02	2.24160e-02	1.83141e-02	1.36310e-02	8.94875e-03	4.98699e-03	2.25402e-03	7.81702e-04	1.94165e-04	3.16806e-05	3.04545e-06	1.50402e-07	3.21147e-09	2.38612e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.2501	3.30212e-02	3.30212e-02	3.30211e-02	3.30210e-02	3.30209e-02	3.30207e-02	3.30204e-02	3.30199e-02	3.30191e-02	3.30178e-02	3.30158e-02	3.30126e-02	3.30076e-02	3.29996e-02	3.29870e-02	3.29670e-02	3.29353e-02	3.28852e-02	3.28060e-02	3.26810e-02	3.24843e-02	3.21758e-02	3.16953e-02	3.09540e-02	2.98277e-02	2.81558e-02	2.57602e-02	2.25012e-02	1.83837e-02	1.36828e-02	8.98277e-03	5.00595e-03	2.26259e-03	7.84675e-04	1.94903e-04	3.18005e-05	3.05704e-06	1.50974e-07	3.22368e-09	2.39519e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.2251	3.31472e-02	3.31472e-02	3.31471e-02	3.31471e-02	3.31469e-02	3.31467e-02	3.31464e-02	3.31459e-02	3.31451e-02	3.31438e-02	3.31418e-02	3.31386e-02	3.31336e-02	3.31256e-02	3.31129e-02	3.30928e-02	3.30610e-02	3.30107e-02	3.29312e-02	3.28057e-02	3.26082e-02	3.22986e-02	3.18163e-02	3.10721e-02	2.99415e-02	2.82633e-02	2.58585e-02	2.25871e-02	1.84538e-02	1.37350e-02	9.01705e-03	5.02506e-03	2.27122e-03	7.87669e-04	1.95647e-04	3.19219e-05	3.06870e-06	1.51550e-07	3.23599e-09	2.40434e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.2001	3.32742e-02	3.32742e-02	3.32741e-02	3.32740e-02	3.32739e-02	3.32737e-02	3.32734e-02	3.32729e-02	3.32721e-02	3.32708e-02	3.32688e-02	3.32656e-02	3.32605e-02	3.32525e-02	3.32397e-02	3.32196e-02	3.31877e-02	3.31372e-02	3.30573e-02	3.29314e-02	3.27332e-02	3.24224e-02	3.19382e-02	3.11912e-02	3.00562e-02	2.83715e-02	2.59576e-02	2.26736e-02	1.85245e-02	1.37876e-02	9.05160e-03	5.04431e-03	2.27993e-03	7.90687e-04	1.96397e-04	3.20448e-05	3.08046e-06	1.52131e-07	3.24839e-09	2.41356e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.1751	3.34022e-02	3.34021e-02	3.34021e-02	3.34020e-02	3.34019e-02	3.34017e-02	3.34014e-02	3.34008e-02	3.34000e-02	3.33987e-02	3.33967e-02	3.33935e-02	3.33884e-02	3.33804e-02	3.33676e-02	3.33473e-02	3.33153e-02	3.32646e-02	3.31845e-02	3.30580e-02	3.28590e-02	3.25470e-02	3.20610e-02	3.13111e-02	3.01718e-02	2.84807e-02	2.60574e-02	2.27608e-02	1.85958e-02	1.38407e-02	9.08641e-03	5.06371e-03	2.28869e-03	7.93728e-04	1.97152e-04	3.21680e-05	3.09231e-06	1.52716e-07	3.26089e-09	2.42284e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.1501	3.35311e-02	3.35311e-02	3.35310e-02	3.35309e-02	3.35308e-02	3.35306e-02	3.35303e-02	3.35298e-02	3.35290e-02	3.35277e-02	3.35256e-02	3.35224e-02	3.35173e-02	3.35092e-02	3.34964e-02	3.34761e-02	3.34439e-02	3.33930e-02	3.33126e-02	3.31857e-02	3.29859e-02	3.26727e-02	3.21847e-02	3.14320e-02	3.02883e-02	2.85906e-02	2.61580e-02	2.28486e-02	1.86676e-02	1.38941e-02	9.12149e-03	5.08326e-03	2.29753e-03	7.96793e-04	1.97914e-04	3.22923e-05	3.10425e-06	1.53306e-07	3.27348e-09	2.43220e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.1251	3.36611e-02	3.36610e-02	3.36610e-02	3.36609e-02	3.36608e-02	3.36606e-02	3.36602e-02	3.36597e-02	3.36589e-02	3.36576e-02	3.36556e-02	3.36523e-02	3.36472e-02	3.36391e-02	3.36262e-02	3.36058e-02	3.35735e-02	3.35224e-02	3.34417e-02	3.33143e-02	3.31137e-02	3.27993e-02	3.23095e-02	3.15538e-02	3.04056e-02	2.87014e-02	2.62594e-02	2.29372e-02	1.87399e-02	1.39479e-02	9.15684e-03	5.10296e-03	2.30644e-03	7.99881e-04	1.98681e-04	3.24174e-05	3.11629e-06	1.53901e-07	3.28617e-09	2.44163e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.1001	3.37920e-02	3.37920e-02	3.37919e-02	3.37918e-02	3.37917e-02	3.37915e-02	3.37912e-02	3.37907e-02	3.37899e-02	3.37886e-02	3.37865e-02	3.37833e-02	3.37781e-02	3.37699e-02	3.37570e-02	3.37365e-02	3.37041e-02	3.36528e-02	3.35718e-02	3.34439e-02	3.32426e-02	3.29269e-02	3.24352e-02	3.16766e-02	3.05239e-02	2.88131e-02	2.63616e-02	2.30264e-02	1.88128e-02	1.40022e-02	9.19246e-03	5.12281e-03	2.31541e-03	8.02993e-04	1.99454e-04	3.25436e-05	3.12842e-06	1.54499e-07	3.29897e-09	2.45114e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.0751	3.39240e-02	3.39240e-02	3.39239e-02	3.39238e-02	3.39237e-02	3.39235e-02	3.39232e-02	3.39226e-02	3.39218e-02	3.39205e-02	3.39185e-02	3.39152e-02	3.39100e-02	3.39018e-02	3.38889e-02	3.38683e-02	3.38358e-02	3.37843e-02	3.37029e-02	3.35745e-02	3.33724e-02	3.30555e-02	3.25619e-02	3.18003e-02	3.06432e-02	2.89256e-02	2.64645e-02	2.31164e-02	1.88863e-02	1.40569e-02	9.22837e-03	5.14282e-03	2.32445e-03	8.06130e-04	2.00233e-04	3.26707e-05	3.14064e-06	1.55103e-07	3.31186e-09	2.46072e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.0501	3.40570e-02	3.40570e-02	3.40569e-02	3.40568e-02	3.40567e-02	3.40565e-02	3.40562e-02	3.40557e-02	3.40548e-02	3.40535e-02	3.40515e-02	3.40482e-02	3.40430e-02	3.40348e-02	3.40217e-02	3.40011e-02	3.39684e-02	3.39168e-02	3.38351e-02	3.37061e-02	3.35032e-02	3.31851e-02	3.26895e-02	3.19250e-02	3.07633e-02	2.90390e-02	2.65683e-02	2.32070e-02	1.89604e-02	1.41120e-02	9.26456e-03	5.16299e-03	2.33357e-03	8.09292e-04	2.01018e-04	3.27989e-05	3.15296e-06	1.55712e-07	3.32485e-09	2.47038e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.0251	3.41911e-02	3.41910e-02	3.41910e-02	3.41909e-02	3.41908e-02	3.41906e-02	3.41902e-02	3.41897e-02	3.41889e-02	3.41876e-02	3.41855e-02	3.41822e-02	3.41770e-02	3.41687e-02	3.41557e-02	3.41349e-02	3.41021e-02	3.40503e-02	3.39682e-02	3.38388e-02	3.36351e-02	3.33158e-02	3.28182e-02	3.20506e-02	3.08844e-02	2.91533e-02	2.66729e-02	2.32984e-02	1.90350e-02	1.41676e-02	9.30103e-03	5.18332e-03	2.34276e-03	8.12471e-04	2.01810e-04	3.29280e-05	3.16537e-06	1.56325e-07	3.33795e-09	2.48011e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-5.0001	3.43262e-02	3.43262e-02	3.43261e-02	3.43260e-02	3.43259e-02	3.43257e-02	3.43254e-02	3.43248e-02	3.43240e-02	3.43227e-02	3.43206e-02	3.43173e-02	3.43121e-02	3.43038e-02	3.42906e-02	3.42698e-02	3.42369e-02	3.41848e-02	3.41025e-02	3.39726e-02	3.37680e-02	3.34474e-02	3.29479e-02	3.21773e-02	3.10065e-02	2.92686e-02	2.67783e-02	2.33904e-02	1.91102e-02	1.42236e-02	9.33779e-03	5.20380e-03	2.35202e-03	8.15683e-04	2.02607e-04	3.30582e-05	3.17789e-06	1.56943e-07	3.35115e-09	2.48992e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.9751	3.44624e-02	3.44624e-02	3.44623e-02	3.44622e-02	3.44621e-02	3.44619e-02	3.44616e-02	3.44610e-02	3.44602e-02	3.44589e-02	3.44568e-02	3.44535e-02	3.44482e-02	3.44399e-02	3.44267e-02	3.44058e-02	3.43728e-02	3.43205e-02	3.42378e-02	3.41074e-02	3.39020e-02	3.35801e-02	3.30786e-02	3.23050e-02	3.11295e-02	2.93847e-02	2.68845e-02	2.34833e-02	1.91860e-02	1.42800e-02	9.37484e-03	5.22445e-03	2.36135e-03	8.18919e-04	2.03412e-04	3.31894e-05	3.19050e-06	1.57566e-07	3.36445e-09	2.49981e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.9501	3.45997e-02	3.45996e-02	3.45996e-02	3.45995e-02	3.45994e-02	3.45992e-02	3.45988e-02	3.45983e-02	3.45975e-02	3.45961e-02	3.45940e-02	3.45907e-02	3.45854e-02	3.45771e-02	3.45638e-02	3.45429e-02	3.45097e-02	3.44572e-02	3.43742e-02	3.42432e-02	3.40371e-02	3.37139e-02	3.32104e-02	3.24337e-02	3.12535e-02	2.95017e-02	2.69916e-02	2.35768e-02	1.92625e-02	1.43369e-02	9.41219e-03	5.24527e-03	2.37076e-03	8.22182e-04	2.04222e-04	3.33216e-05	3.20322e-06	1.58194e-07	3.37787e-09	2.50978e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.9251	3.47380e-02	3.47380e-02	3.47380e-02	3.47379e-02	3.47377e-02	3.47375e-02	3.47372e-02	3.47367e-02	3.47358e-02	3.47345e-02	3.47324e-02	3.47290e-02	3.47237e-02	3.47154e-02	3.47021e-02	3.46810e-02	3.46477e-02	3.45950e-02	3.45117e-02	3.43802e-02	3.41732e-02	3.38487e-02	3.33432e-02	3.25634e-02	3.13785e-02	2.96197e-02	2.70996e-02	2.36711e-02	1.93395e-02	1.43942e-02	9.44983e-03	5.26625e-03	2.38024e-03	8.25471e-04	2.05039e-04	3.34550e-05	3.21603e-06	1.58827e-07	3.39138e-09	2.51983e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.9001	3.48775e-02	3.48775e-02	3.48774e-02	3.48774e-02	3.48772e-02	3.48770e-02	3.48767e-02	3.48762e-02	3.48753e-02	3.48740e-02	3.48719e-02	3.48685e-02	3.48632e-02	3.48548e-02	3.48414e-02	3.48203e-02	3.47868e-02	3.47339e-02	3.46502e-02	3.45182e-02	3.43104e-02	3.39846e-02	3.34771e-02	3.26941e-02	3.15045e-02	2.97387e-02	2.72084e-02	2.37661e-02	1.94172e-02	1.44520e-02	9.48778e-03	5.28740e-03	2.38980e-03	8.28787e-04	2.05863e-04	3.35893e-05	3.22895e-06	1.59465e-07	3.40501e-09	2.52996e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.8751	3.50181e-02	3.50181e-02	3.50181e-02	3.50180e-02	3.50178e-02	3.50176e-02	3.50173e-02	3.50168e-02	3.50159e-02	3.50146e-02	3.50125e-02	3.50091e-02	3.50037e-02	3.49953e-02	3.49819e-02	3.49607e-02	3.49271e-02	3.48739e-02	3.47899e-02	3.46574e-02	3.44488e-02	3.41217e-02	3.36121e-02	3.28259e-02	3.16315e-02	2.98586e-02	2.73181e-02	2.38620e-02	1.94955e-02	1.45103e-02	9.52604e-03	5.30872e-03	2.39944e-03	8.32129e-04	2.06693e-04	3.37248e-05	3.24198e-06	1.60109e-07	3.41875e-09	2.54016e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.8501	3.51599e-02	3.51599e-02	3.51598e-02	3.51597e-02	3.51596e-02	3.51594e-02	3.51590e-02	3.51585e-02	3.51577e-02	3.51563e-02	3.51542e-02	3.51508e-02	3.51454e-02	3.51369e-02	3.51235e-02	3.51022e-02	3.50685e-02	3.50151e-02	3.49308e-02	3.47977e-02	3.45882e-02	3.42598e-02	3.37481e-02	3.29588e-02	3.17595e-02	2.99794e-02	2.74287e-02	2.39586e-02	1.95744e-02	1.45690e-02	9.56460e-03	5.33021e-03	2.40915e-03	8.35498e-04	2.07530e-04	3.38614e-05	3.25511e-06	1.60757e-07	3.43260e-09	2.55046e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.8251	3.53028e-02	3.53028e-02	3.53027e-02	3.53026e-02	3.53025e-02	3.53023e-02	3.53019e-02	3.53014e-02	3.53005e-02	3.52992e-02	3.52971e-02	3.52937e-02	3.52883e-02	3.52798e-02	3.52662e-02	3.52449e-02	3.52110e-02	3.51574e-02	3.50727e-02	3.49391e-02	3.47288e-02	3.43990e-02	3.38853e-02	3.30928e-02	3.18886e-02	3.01013e-02	2.75402e-02	2.40559e-02	1.96539e-02	1.46283e-02	9.60348e-03	5.35187e-03	2.41895e-03	8.38895e-04	2.08374e-04	3.39991e-05	3.26835e-06	1.61411e-07	3.44657e-09	2.56084e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.8001	3.54469e-02	3.54468e-02	3.54468e-02	3.54467e-02	3.54466e-02	3.54464e-02	3.54460e-02	3.54455e-02	3.54446e-02	3.54433e-02	3.54411e-02	3.54377e-02	3.54323e-02	3.54237e-02	3.54102e-02	3.53887e-02	3.53547e-02	3.53009e-02	3.52159e-02	3.50817e-02	3.48705e-02	3.45394e-02	3.40236e-02	3.32278e-02	3.20188e-02	3.02241e-02	2.76526e-02	2.41541e-02	1.97342e-02	1.46880e-02	9.64268e-03	5.37372e-03	2.42882e-03	8.42319e-04	2.09224e-04	3.41379e-05	3.28169e-06	1.62070e-07	3.46065e-09	2.57131e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.7751	3.55921e-02	3.55921e-02	3.55920e-02	3.55919e-02	3.55918e-02	3.55916e-02	3.55913e-02	3.55907e-02	3.55899e-02	3.55885e-02	3.55863e-02	3.55829e-02	3.55775e-02	3.55689e-02	3.55553e-02	3.55337e-02	3.54996e-02	3.54455e-02	3.53602e-02	3.52254e-02	3.50134e-02	3.46810e-02	3.41630e-02	3.33640e-02	3.21500e-02	3.03480e-02	2.77659e-02	2.42531e-02	1.98150e-02	1.47482e-02	9.68220e-03	5.39574e-03	2.43877e-03	8.45772e-04	2.10082e-04	3.42779e-05	3.29515e-06	1.62735e-07	3.47485e-09	2.58186e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.7501	3.57386e-02	3.57385e-02	3.57385e-02	3.57384e-02	3.57383e-02	3.57381e-02	3.57377e-02	3.57372e-02	3.57363e-02	3.57349e-02	3.57328e-02	3.57293e-02	3.57239e-02	3.57152e-02	3.57016e-02	3.56799e-02	3.56456e-02	3.55914e-02	3.55057e-02	3.53704e-02	3.51575e-02	3.48236e-02	3.43036e-02	3.35013e-02	3.22823e-02	3.04728e-02	2.78801e-02	2.43529e-02	1.98966e-02	1.48088e-02	9.72204e-03	5.41795e-03	2.44881e-03	8.49260e-04	2.10947e-04	3.44190e-05	3.30872e-06	1.63405e-07	3.48916e-09	2.59250e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.7251	3.58862e-02	3.58862e-02	3.58861e-02	3.58861e-02	3.58859e-02	3.58857e-02	3.58854e-02	3.58848e-02	3.58839e-02	3.58826e-02	3.58804e-02	3.58769e-02	3.58715e-02	3.58628e-02	3.58491e-02	3.58273e-02	3.57929e-02	3.57384e-02	3.56524e-02	3.55165e-02	3.53027e-02	3.49675e-02	3.44453e-02	3.36397e-02	3.24156e-02	3.05988e-02	2.79953e-02	2.44535e-02	1.99788e-02	1.48700e-02	9.76221e-03	5.44034e-03	2.45893e-03	8.52770e-04	2.11819e-04	3.45613e-05	3.32240e-06	1.64081e-07	3.50359e-09	2.60322e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.7001	3.60351e-02	3.60351e-02	3.60350e-02	3.60349e-02	3.60348e-02	3.60346e-02	3.60342e-02	3.60337e-02	3.60328e-02	3.60314e-02	3.60292e-02	3.60258e-02	3.60203e-02	3.60116e-02	3.59978e-02	3.59760e-02	3.59414e-02	3.58867e-02	3.58003e-02	3.56639e-02	3.54492e-02	3.51126e-02	3.45882e-02	3.37793e-02	3.25501e-02	3.07257e-02	2.81115e-02	2.45550e-02	2.00617e-02	1.49317e-02	9.80272e-03	5.46291e-03	2.46913e-03	8.56309e-04	2.12698e-04	3.47047e-05	3.33619e-06	1.64762e-07	3.51815e-09	2.61404e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.6751	3.61852e-02	3.61852e-02	3.61851e-02	3.61851e-02	3.61849e-02	3.61847e-02	3.61844e-02	3.61838e-02	3.61829e-02	3.61815e-02	3.61793e-02	3.61759e-02	3.61703e-02	3.61616e-02	3.61478e-02	3.61259e-02	3.60911e-02	3.60362e-02	3.59494e-02	3.58125e-02	3.55969e-02	3.52589e-02	3.47323e-02	3.39200e-02	3.26857e-02	3.08537e-02	2.82286e-02	2.46573e-02	2.01453e-02	1.49940e-02	9.84356e-03	5.48568e-03	2.47942e-03	8.59878e-04	2.13584e-04	3.48494e-05	3.35010e-06	1.65450e-07	3.53282e-09	2.62495e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.6501	3.63366e-02	3.63366e-02	3.63365e-02	3.63364e-02	3.63363e-02	3.63361e-02	3.63357e-02	3.63352e-02	3.63343e-02	3.63329e-02	3.63307e-02	3.63272e-02	3.63217e-02	3.63129e-02	3.62990e-02	3.62770e-02	3.62421e-02	3.61870e-02	3.60998e-02	3.59623e-02	3.57458e-02	3.54064e-02	3.48776e-02	3.40619e-02	3.28225e-02	3.09828e-02	2.83467e-02	2.47604e-02	2.02295e-02	1.50567e-02	9.88475e-03	5.50863e-03	2.48980e-03	8.63477e-04	2.14478e-04	3.49953e-05	3.36413e-06	1.66142e-07	3.54762e-09	2.63595e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.6251	3.64893e-02	3.64892e-02	3.64892e-02	3.64891e-02	3.64889e-02	3.64887e-02	3.64884e-02	3.64878e-02	3.64869e-02	3.64855e-02	3.64833e-02	3.64798e-02	3.64743e-02	3.64655e-02	3.64515e-02	3.64294e-02	3.63944e-02	3.63390e-02	3.62515e-02	3.61134e-02	3.58960e-02	3.55551e-02	3.50241e-02	3.42050e-02	3.29604e-02	3.11130e-02	2.84658e-02	2.48645e-02	2.03145e-02	1.51199e-02	9.92628e-03	5.53178e-03	2.50026e-03	8.67106e-04	2.15380e-04	3.51424e-05	3.37828e-06	1.66841e-07	3.56255e-09	2.64705e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.6001	3.66432e-02	3.66432e-02	3.66431e-02	3.66430e-02	3.66429e-02	3.66427e-02	3.66423e-02	3.66418e-02	3.66409e-02	3.66395e-02	3.66372e-02	3.66337e-02	3.66281e-02	3.66193e-02	3.66053e-02	3.65831e-02	3.65479e-02	3.64923e-02	3.64044e-02	3.62657e-02	3.60474e-02	3.57051e-02	3.51719e-02	3.43493e-02	3.30994e-02	3.12442e-02	2.85859e-02	2.49694e-02	2.04003e-02	1.51837e-02	9.96817e-03	5.55512e-03	2.51082e-03	8.70765e-04	2.16289e-04	3.52908e-05	3.39254e-06	1.67546e-07	3.57760e-09	2.65824e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.5751	3.67985e-02	3.67984e-02	3.67984e-02	3.67983e-02	3.67981e-02	3.67979e-02	3.67976e-02	3.67970e-02	3.67961e-02	3.67947e-02	3.67925e-02	3.67889e-02	3.67833e-02	3.67744e-02	3.67603e-02	3.67381e-02	3.67028e-02	3.66469e-02	3.65586e-02	3.64194e-02	3.62001e-02	3.58564e-02	3.53209e-02	3.44948e-02	3.32397e-02	3.13766e-02	2.87070e-02	2.50752e-02	2.04867e-02	1.52481e-02	1.00104e-02	5.57866e-03	2.52146e-03	8.74456e-04	2.17206e-04	3.54404e-05	3.40693e-06	1.68257e-07	3.59278e-09	2.66953e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.5501	3.69550e-02	3.69550e-02	3.69549e-02	3.69548e-02	3.69547e-02	3.69545e-02	3.69541e-02	3.69536e-02	3.69527e-02	3.69512e-02	3.69490e-02	3.69454e-02	3.69398e-02	3.69309e-02	3.69167e-02	3.68944e-02	3.68589e-02	3.68028e-02	3.67142e-02	3.65743e-02	3.63541e-02	3.60089e-02	3.54712e-02	3.46416e-02	3.33811e-02	3.15101e-02	2.88291e-02	2.51818e-02	2.05739e-02	1.53130e-02	1.00530e-02	5.60240e-03	2.53219e-03	8.78179e-04	2.18131e-04	3.55913e-05	3.42144e-06	1.68973e-07	3.60810e-09	2.68091e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.5251	3.71129e-02	3.71129e-02	3.71128e-02	3.71127e-02	3.71126e-02	3.71124e-02	3.71120e-02	3.71114e-02	3.71105e-02	3.71091e-02	3.71069e-02	3.71033e-02	3.70977e-02	3.70887e-02	3.70745e-02	3.70520e-02	3.70164e-02	3.69601e-02	3.68711e-02	3.67306e-02	3.65095e-02	3.61628e-02	3.56228e-02	3.47896e-02	3.35237e-02	3.16447e-02	2.89523e-02	2.52895e-02	2.06618e-02	1.53784e-02	1.00960e-02	5.62635e-03	2.54301e-03	8.81933e-04	2.19063e-04	3.57435e-05	3.43607e-06	1.69696e-07	3.62354e-09	2.69240e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.5001	3.72722e-02	3.72721e-02	3.72721e-02	3.72720e-02	3.72719e-02	3.72716e-02	3.72713e-02	3.72707e-02	3.72698e-02	3.72684e-02	3.72661e-02	3.72625e-02	3.72569e-02	3.72478e-02	3.72336e-02	3.72110e-02	3.71752e-02	3.71187e-02	3.70293e-02	3.68882e-02	3.66661e-02	3.63180e-02	3.57756e-02	3.49389e-02	3.36676e-02	3.17805e-02	2.90765e-02	2.53980e-02	2.07505e-02	1.54444e-02	1.01393e-02	5.65050e-03	2.55393e-03	8.85720e-04	2.20004e-04	3.58971e-05	3.45084e-06	1.70426e-07	3.63912e-09	2.70397e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.4751	3.74328e-02	3.74328e-02	3.74327e-02	3.74326e-02	3.74325e-02	3.74323e-02	3.74319e-02	3.74313e-02	3.74304e-02	3.74290e-02	3.74267e-02	3.74231e-02	3.74174e-02	3.74084e-02	3.73940e-02	3.73714e-02	3.73355e-02	3.72787e-02	3.71889e-02	3.70472e-02	3.68242e-02	3.64745e-02	3.59298e-02	3.50895e-02	3.38127e-02	3.19175e-02	2.92019e-02	2.55075e-02	2.08399e-02	1.55110e-02	1.01830e-02	5.67486e-03	2.56494e-03	8.89539e-04	2.20953e-04	3.60519e-05	3.46573e-06	1.71161e-07	3.65483e-09	2.71564e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.4501	3.75948e-02	3.75948e-02	3.75947e-02	3.75947e-02	3.75945e-02	3.75943e-02	3.75939e-02	3.75933e-02	3.75924e-02	3.75910e-02	3.75887e-02	3.75851e-02	3.75794e-02	3.75703e-02	3.75559e-02	3.75331e-02	3.74971e-02	3.74400e-02	3.73498e-02	3.72075e-02	3.69835e-02	3.66324e-02	3.60853e-02	3.52414e-02	3.39590e-02	3.20556e-02	2.93283e-02	2.56179e-02	2.09301e-02	1.55781e-02	1.02271e-02	5.69943e-03	2.57605e-03	8.93391e-04	2.21910e-04	3.62081e-05	3.48075e-06	1.71903e-07	3.67068e-09	2.72744e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.4251	3.77583e-02	3.77582e-02	3.77582e-02	3.77581e-02	3.77579e-02	3.77577e-02	3.77573e-02	3.77568e-02	3.77559e-02	3.77544e-02	3.77521e-02	3.77485e-02	3.77427e-02	3.77336e-02	3.77192e-02	3.76963e-02	3.76601e-02	3.76028e-02	3.75122e-02	3.73693e-02	3.71443e-02	3.67916e-02	3.62422e-02	3.53946e-02	3.41067e-02	3.21950e-02	2.94558e-02	2.57292e-02	2.10211e-02	1.56458e-02	1.02716e-02	5.72422e-03	2.58725e-03	8.97277e-04	2.22875e-04	3.63657e-05	3.49590e-06	1.72652e-07	3.68667e-09	2.73934e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.4001	3.79231e-02	3.79231e-02	3.79230e-02	3.79229e-02	3.79228e-02	3.79226e-02	3.79222e-02	3.79216e-02	3.79207e-02	3.79193e-02	3.79169e-02	3.79133e-02	3.79075e-02	3.78984e-02	3.78839e-02	3.78609e-02	3.78245e-02	3.77670e-02	3.76760e-02	3.75324e-02	3.73065e-02	3.69523e-02	3.64004e-02	3.55491e-02	3.42556e-02	3.23356e-02	2.95844e-02	2.58416e-02	2.11129e-02	1.57142e-02	1.03164e-02	5.74922e-03	2.59855e-03	9.01198e-04	2.23849e-04	3.65246e-05	3.51118e-06	1.73407e-07	3.70281e-09	2.75133e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.3751	3.80894e-02	3.80894e-02	3.80893e-02	3.80892e-02	3.80891e-02	3.80889e-02	3.80885e-02	3.80879e-02	3.80870e-02	3.80855e-02	3.80832e-02	3.80796e-02	3.80738e-02	3.80646e-02	3.80500e-02	3.80269e-02	3.79904e-02	3.79326e-02	3.78412e-02	3.76970e-02	3.74701e-02	3.71143e-02	3.65601e-02	3.57050e-02	3.44058e-02	3.24774e-02	2.97141e-02	2.59549e-02	2.12055e-02	1.57831e-02	1.03617e-02	5.77444e-03	2.60996e-03	9.05152e-04	2.24832e-04	3.66850e-05	3.52661e-06	1.74169e-07	3.71909e-09	2.76343e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.3501	3.82572e-02	3.82572e-02	3.82571e-02	3.82570e-02	3.82569e-02	3.82566e-02	3.82563e-02	3.82557e-02	3.82548e-02	3.82533e-02	3.82510e-02	3.82473e-02	3.82415e-02	3.82322e-02	3.82176e-02	3.81944e-02	3.81577e-02	3.80996e-02	3.80079e-02	3.78631e-02	3.76351e-02	3.72778e-02	3.67211e-02	3.58623e-02	3.45574e-02	3.26204e-02	2.98450e-02	2.60692e-02	2.12989e-02	1.58526e-02	1.04073e-02	5.79989e-03	2.62146e-03	9.09142e-04	2.25823e-04	3.68468e-05	3.54216e-06	1.74938e-07	3.73552e-09	2.77564e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.3251	3.84265e-02	3.84264e-02	3.84264e-02	3.84263e-02	3.84261e-02	3.84259e-02	3.84255e-02	3.84249e-02	3.84240e-02	3.84225e-02	3.84202e-02	3.84165e-02	3.84106e-02	3.84014e-02	3.83867e-02	3.83634e-02	3.83265e-02	3.82682e-02	3.81760e-02	3.80306e-02	3.78016e-02	3.74427e-02	3.68836e-02	3.60209e-02	3.47102e-02	3.27648e-02	2.99771e-02	2.61846e-02	2.13931e-02	1.59228e-02	1.04534e-02	5.82556e-03	2.63306e-03	9.13168e-04	2.26823e-04	3.70100e-05	3.55786e-06	1.75713e-07	3.75209e-09	2.78796e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.3001	3.85972e-02	3.85972e-02	3.85971e-02	3.85970e-02	3.85969e-02	3.85966e-02	3.85963e-02	3.85957e-02	3.85947e-02	3.85933e-02	3.85909e-02	3.85872e-02	3.85813e-02	3.85720e-02	3.85573e-02	3.85339e-02	3.84968e-02	3.84383e-02	3.83457e-02	3.81996e-02	3.79696e-02	3.76091e-02	3.70475e-02	3.61810e-02	3.48645e-02	3.29104e-02	3.01103e-02	2.63010e-02	2.14882e-02	1.59936e-02	1.04999e-02	5.85146e-03	2.64477e-03	9.17229e-04	2.27832e-04	3.71747e-05	3.57370e-06	1.76496e-07	3.76881e-09	2.80039e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.2751	3.87695e-02	3.87695e-02	3.87694e-02	3.87693e-02	3.87692e-02	3.87689e-02	3.87685e-02	3.87680e-02	3.87670e-02	3.87655e-02	3.87632e-02	3.87595e-02	3.87535e-02	3.87442e-02	3.87294e-02	3.87059e-02	3.86687e-02	3.86098e-02	3.85168e-02	3.83701e-02	3.81391e-02	3.77770e-02	3.72128e-02	3.63425e-02	3.50201e-02	3.30573e-02	3.02447e-02	2.64184e-02	2.15842e-02	1.60650e-02	1.05468e-02	5.87759e-03	2.65658e-03	9.21327e-04	2.28850e-04	3.73409e-05	3.58968e-06	1.77286e-07	3.78568e-09	2.81294e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.2501	3.89433e-02	3.89433e-02	3.89432e-02	3.89431e-02	3.89430e-02	3.89427e-02	3.89424e-02	3.89418e-02	3.89408e-02	3.89393e-02	3.89370e-02	3.89332e-02	3.89273e-02	3.89179e-02	3.89030e-02	3.88794e-02	3.88421e-02	3.87829e-02	3.86895e-02	3.85421e-02	3.83101e-02	3.79464e-02	3.73797e-02	3.65055e-02	3.51771e-02	3.32055e-02	3.03803e-02	2.65369e-02	2.16810e-02	1.61370e-02	1.05941e-02	5.90395e-03	2.66850e-03	9.25461e-04	2.29878e-04	3.75086e-05	3.60581e-06	1.78083e-07	3.80270e-09	2.82562e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.2251	3.91187e-02	3.91187e-02	3.91186e-02	3.91185e-02	3.91184e-02	3.91181e-02	3.91178e-02	3.91172e-02	3.91162e-02	3.91147e-02	3.91123e-02	3.91086e-02	3.91026e-02	3.90932e-02	3.90782e-02	3.90545e-02	3.90170e-02	3.89576e-02	3.88638e-02	3.87157e-02	3.84827e-02	3.81173e-02	3.75480e-02	3.66699e-02	3.53356e-02	3.33551e-02	3.05172e-02	2.66564e-02	2.17786e-02	1.62097e-02	1.06418e-02	5.93056e-03	2.68053e-03	9.29633e-04	2.30914e-04	3.76778e-05	3.62208e-06	1.78887e-07	3.81988e-09	2.83841e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.2001	3.92957e-02	3.92957e-02	3.92956e-02	3.92955e-02	3.92954e-02	3.92951e-02	3.92947e-02	3.92941e-02	3.92932e-02	3.92917e-02	3.92893e-02	3.92855e-02	3.92795e-02	3.92701e-02	3.92550e-02	3.92312e-02	3.91935e-02	3.91339e-02	3.90396e-02	3.88909e-02	3.86568e-02	3.82897e-02	3.77179e-02	3.68358e-02	3.54954e-02	3.35060e-02	3.06552e-02	2.67770e-02	2.18772e-02	1.62831e-02	1.06900e-02	5.95740e-03	2.69267e-03	9.33844e-04	2.31961e-04	3.78485e-05	3.63850e-06	1.79699e-07	3.83722e-09	2.85130e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.1751	3.94743e-02	3.94743e-02	3.94742e-02	3.94741e-02	3.94740e-02	3.94737e-02	3.94733e-02	3.94727e-02	3.94718e-02	3.94703e-02	3.94679e-02	3.94641e-02	3.94581e-02	3.94485e-02	3.94334e-02	3.94095e-02	3.93716e-02	3.93117e-02	3.92170e-02	3.90676e-02	3.88324e-02	3.84637e-02	3.78893e-02	3.70032e-02	3.56568e-02	3.36583e-02	3.07946e-02	2.68987e-02	2.19766e-02	1.63571e-02	1.07386e-02	5.98450e-03	2.70491e-03	9.38092e-04	2.33016e-04	3.80209e-05	3.65508e-06	1.80518e-07	3.85473e-09	2.86431e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.1501	3.96545e-02	3.96545e-02	3.96544e-02	3.96543e-02	3.96542e-02	3.96539e-02	3.96536e-02	3.96529e-02	3.96520e-02	3.96505e-02	3.96481e-02	3.96442e-02	3.96382e-02	3.96286e-02	3.96135e-02	3.95894e-02	3.95514e-02	3.94912e-02	3.93961e-02	3.92460e-02	3.90097e-02	3.86394e-02	3.80623e-02	3.71721e-02	3.58196e-02	3.38120e-02	3.09352e-02	2.70215e-02	2.20770e-02	1.64318e-02	1.07876e-02	6.01184e-03	2.71727e-03	9.42380e-04	2.34082e-04	3.81948e-05	3.67180e-06	1.81344e-07	3.87240e-09	2.87743e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.1251	3.98364e-02	3.98363e-02	3.98363e-02	3.98362e-02	3.98360e-02	3.98358e-02	3.98354e-02	3.98348e-02	3.98338e-02	3.98323e-02	3.98299e-02	3.98261e-02	3.98200e-02	3.98104e-02	3.97951e-02	3.97710e-02	3.97328e-02	3.96723e-02	3.95768e-02	3.94260e-02	3.91887e-02	3.88166e-02	3.82369e-02	3.73426e-02	3.59839e-02	3.39670e-02	3.10771e-02	2.71455e-02	2.21783e-02	1.65072e-02	1.08371e-02	6.03943e-03	2.72975e-03	9.46707e-04	2.35157e-04	3.83703e-05	3.68868e-06	1.82179e-07	3.89025e-09	2.89070e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.1001	4.00199e-02	4.00199e-02	4.00198e-02	4.00197e-02	4.00196e-02	4.00194e-02	4.00190e-02	4.00184e-02	4.00174e-02	4.00159e-02	4.00134e-02	4.00096e-02	4.00035e-02	3.99938e-02	3.99785e-02	3.99543e-02	3.99159e-02	3.98551e-02	3.97591e-02	3.96077e-02	3.93692e-02	3.89954e-02	3.84131e-02	3.75147e-02	3.61497e-02	3.41236e-02	3.12203e-02	2.72706e-02	2.22805e-02	1.65833e-02	1.08871e-02	6.06727e-03	2.74234e-03	9.51075e-04	2.36242e-04	3.85475e-05	3.70572e-06	1.83021e-07	3.90826e-09	2.90410e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.0751	4.02052e-02	4.02052e-02	4.02051e-02	4.02050e-02	4.02049e-02	4.02046e-02	4.02042e-02	4.02036e-02	4.02026e-02	4.02011e-02	4.01987e-02	4.01948e-02	4.01887e-02	4.01789e-02	4.01636e-02	4.01392e-02	4.01006e-02	4.00396e-02	3.99432e-02	3.97910e-02	3.95515e-02	3.91760e-02	3.85909e-02	3.76884e-02	3.63170e-02	3.42815e-02	3.13648e-02	2.73969e-02	2.23836e-02	1.66601e-02	1.09375e-02	6.09538e-03	2.75504e-03	9.55483e-04	2.37337e-04	3.87263e-05	3.72293e-06	1.83871e-07	3.92642e-09	2.91765e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.0501	4.03922e-02	4.03921e-02	4.03921e-02	4.03920e-02	4.03918e-02	4.03916e-02	4.03912e-02	4.03906e-02	4.03896e-02	4.03881e-02	4.03856e-02	4.03817e-02	4.03756e-02	4.03658e-02	4.03504e-02	4.03259e-02	4.02871e-02	4.02258e-02	4.01289e-02	3.99761e-02	3.97354e-02	3.93581e-02	3.87704e-02	3.78636e-02	3.64859e-02	3.44410e-02	3.15107e-02	2.75243e-02	2.24878e-02	1.67376e-02	1.09884e-02	6.12375e-03	2.76787e-03	9.59933e-04	2.38443e-04	3.89068e-05	3.74029e-06	1.84729e-07	3.94476e-09	2.93131e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.0251	4.05809e-02	4.05809e-02	4.05808e-02	4.05807e-02	4.05805e-02	4.05803e-02	4.05799e-02	4.05793e-02	4.05783e-02	4.05768e-02	4.05743e-02	4.05704e-02	4.05642e-02	4.05544e-02	4.05389e-02	4.05143e-02	4.04754e-02	4.04138e-02	4.03164e-02	4.01628e-02	3.99211e-02	3.95420e-02	3.89515e-02	3.80405e-02	3.66564e-02	3.46019e-02	3.16580e-02	2.76529e-02	2.25929e-02	1.68158e-02	1.10398e-02	6.15238e-03	2.78081e-03	9.64425e-04	2.39559e-04	3.90890e-05	3.75782e-06	1.85595e-07	3.96326e-09	2.94507e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-4.0001	4.07714e-02	4.07713e-02	4.07713e-02	4.07712e-02	4.07710e-02	4.07708e-02	4.07704e-02	4.07698e-02	4.07688e-02	4.07672e-02	4.07648e-02	4.07608e-02	4.07546e-02	4.07448e-02	4.07292e-02	4.07045e-02	4.06654e-02	4.06035e-02	4.05057e-02	4.03514e-02	4.01085e-02	3.97277e-02	3.91344e-02	3.82191e-02	3.68285e-02	3.47643e-02	3.18066e-02	2.77827e-02	2.26990e-02	1.68948e-02	1.10916e-02	6.18129e-03	2.79388e-03	9.68959e-04	2.40686e-04	3.92729e-05	3.77553e-06	1.86470e-07	3.98195e-09	2.95896e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.9751	4.09637e-02	4.09636e-02	4.09636e-02	4.09635e-02	4.09633e-02	4.09631e-02	4.09627e-02	4.09621e-02	4.09611e-02	4.09595e-02	4.09570e-02	4.09531e-02	4.09468e-02	4.09369e-02	4.09213e-02	4.08965e-02	4.08572e-02	4.07950e-02	4.06967e-02	4.05417e-02	4.02976e-02	3.99150e-02	3.93190e-02	3.83994e-02	3.70022e-02	3.49283e-02	3.19566e-02	2.79138e-02	2.28061e-02	1.69745e-02	1.11440e-02	6.21048e-03	2.80708e-03	9.73536e-04	2.41823e-04	3.94586e-05	3.79340e-06	1.87353e-07	4.00083e-09	2.97299e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.9501	4.11578e-02	4.11578e-02	4.11577e-02	4.11576e-02	4.11574e-02	4.11572e-02	4.11568e-02	4.11562e-02	4.11552e-02	4.11536e-02	4.11511e-02	4.11471e-02	4.11409e-02	4.11309e-02	4.11152e-02	4.10903e-02	4.10508e-02	4.09883e-02	4.08896e-02	4.07338e-02	4.04886e-02	4.01042e-02	3.95053e-02	3.85814e-02	3.71775e-02	3.50939e-02	3.21081e-02	2.80461e-02	2.29142e-02	1.70550e-02	1.11968e-02	6.23993e-03	2.82040e-03	9.78158e-04	2.42972e-04	3.96462e-05	3.81144e-06	1.88246e-07	4.01992e-09	2.98718e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.9251	4.13538e-02	4.13537e-02	4.13537e-02	4.13536e-02	4.13534e-02	4.13531e-02	4.13528e-02	4.13521e-02	4.13511e-02	4.13495e-02	4.13470e-02	4.13431e-02	4.13367e-02	4.13268e-02	4.13109e-02	4.12859e-02	4.12462e-02	4.11835e-02	4.10843e-02	4.09277e-02	4.06814e-02	4.02951e-02	3.96934e-02	3.87651e-02	3.73546e-02	3.52610e-02	3.22610e-02	2.81797e-02	2.30233e-02	1.71362e-02	1.12502e-02	6.26967e-03	2.83384e-03	9.82823e-04	2.44131e-04	3.98355e-05	3.82966e-06	1.89147e-07	4.03920e-09	3.00155e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.9001	4.15516e-02	4.15516e-02	4.15515e-02	4.15514e-02	4.15512e-02	4.15510e-02	4.15506e-02	4.15500e-02	4.15490e-02	4.15474e-02	4.15448e-02	4.15408e-02	4.15345e-02	4.15245e-02	4.15086e-02	4.14834e-02	4.14436e-02	4.13805e-02	4.12808e-02	4.11236e-02	4.08760e-02	4.04879e-02	3.98833e-02	3.89505e-02	3.75333e-02	3.54297e-02	3.24154e-02	2.83145e-02	2.31335e-02	1.72183e-02	1.13040e-02	6.29969e-03	2.84742e-03	9.87534e-04	2.45302e-04	4.00266e-05	3.84806e-06	1.90057e-07	4.05867e-09	3.01607e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.8751	4.17513e-02	4.17513e-02	4.17512e-02	4.17512e-02	4.17510e-02	4.17507e-02	4.17503e-02	4.17497e-02	4.17487e-02	4.17471e-02	4.17445e-02	4.17405e-02	4.17342e-02	4.17241e-02	4.17081e-02	4.16828e-02	4.16428e-02	4.15794e-02	4.14793e-02	4.13212e-02	4.10725e-02	4.06825e-02	4.00750e-02	3.91378e-02	3.77137e-02	3.56000e-02	3.25712e-02	2.84507e-02	2.32447e-02	1.73011e-02	1.13584e-02	6.33001e-03	2.86113e-03	9.92290e-04	2.46484e-04	4.02197e-05	3.86663e-06	1.90976e-07	4.07833e-09	3.03071e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.8501	4.19530e-02	4.19530e-02	4.19529e-02	4.19528e-02	4.19527e-02	4.19524e-02	4.19520e-02	4.19514e-02	4.19503e-02	4.19487e-02	4.19462e-02	4.19422e-02	4.19358e-02	4.19256e-02	4.19096e-02	4.18842e-02	4.18439e-02	4.17803e-02	4.16796e-02	4.15208e-02	4.12709e-02	4.08791e-02	4.02686e-02	3.93268e-02	3.78959e-02	3.57720e-02	3.27286e-02	2.85881e-02	2.33571e-02	1.73847e-02	1.14133e-02	6.36062e-03	2.87497e-03	9.97093e-04	2.47678e-04	4.04147e-05	3.88538e-06	1.91903e-07	4.09814e-09	3.04544e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.8251	4.21567e-02	4.21566e-02	4.21566e-02	4.21564e-02	4.21563e-02	4.21560e-02	4.21556e-02	4.21550e-02	4.21540e-02	4.21523e-02	4.21498e-02	4.21457e-02	4.21393e-02	4.21291e-02	4.21130e-02	4.20875e-02	4.20470e-02	4.19831e-02	4.18819e-02	4.17224e-02	4.14712e-02	4.10775e-02	4.04641e-02	3.95177e-02	3.80799e-02	3.59456e-02	3.28874e-02	2.87270e-02	2.34705e-02	1.74691e-02	1.14688e-02	6.39153e-03	2.88895e-03	1.00194e-03	2.48884e-04	4.06116e-05	3.90432e-06	1.92840e-07	4.11814e-09	3.06029e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.8001	4.23623e-02	4.23622e-02	4.23622e-02	4.23621e-02	4.23619e-02	4.23617e-02	4.23612e-02	4.23606e-02	4.23596e-02	4.23579e-02	4.23554e-02	4.23513e-02	4.23449e-02	4.23346e-02	4.23184e-02	4.22927e-02	4.22521e-02	4.21878e-02	4.20862e-02	4.19259e-02	4.16735e-02	4.12778e-02	4.06614e-02	3.97105e-02	3.82656e-02	3.61210e-02	3.30479e-02	2.88671e-02	2.35850e-02	1.75544e-02	1.15248e-02	6.42275e-03	2.90306e-03	1.00684e-03	2.50102e-04	4.08105e-05	3.92345e-06	1.93785e-07	4.13834e-09	3.07531e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.7751	4.25699e-02	4.25699e-02	4.25698e-02	4.25697e-02	4.25695e-02	4.25693e-02	4.25689e-02	4.25682e-02	4.25672e-02	4.25656e-02	4.25630e-02	4.25589e-02	4.25524e-02	4.25421e-02	4.25258e-02	4.25000e-02	4.24592e-02	4.23946e-02	4.22925e-02	4.21314e-02	4.18778e-02	4.14802e-02	4.08608e-02	3.99052e-02	3.84532e-02	3.62981e-02	3.32099e-02	2.90087e-02	2.37007e-02	1.76405e-02	1.15813e-02	6.45427e-03	2.91732e-03	1.01179e-03	2.51332e-04	4.10114e-05	3.94277e-06	1.94740e-07	4.15876e-09	3.09055e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.7501	4.27796e-02	4.27796e-02	4.27795e-02	4.27794e-02	4.27792e-02	4.27790e-02	4.27786e-02	4.27779e-02	4.27769e-02	4.27752e-02	4.27726e-02	4.27685e-02	4.27620e-02	4.27517e-02	4.27353e-02	4.27094e-02	4.26684e-02	4.26034e-02	4.25008e-02	4.23389e-02	4.20840e-02	4.16845e-02	4.10620e-02	4.01017e-02	3.86426e-02	3.64769e-02	3.33735e-02	2.91516e-02	2.38175e-02	1.77275e-02	1.16384e-02	6.48611e-03	2.93171e-03	1.01678e-03	2.52574e-04	4.12143e-05	3.96229e-06	1.95705e-07	4.17943e-09	3.10602e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.7251	4.29914e-02	4.29913e-02	4.29913e-02	4.29911e-02	4.29910e-02	4.29907e-02	4.29903e-02	4.29897e-02	4.29886e-02	4.29870e-02	4.29844e-02	4.29802e-02	4.29737e-02	4.29633e-02	4.29469e-02	4.29208e-02	4.28796e-02	4.28143e-02	4.27112e-02	4.25485e-02	4.22924e-02	4.18908e-02	4.12653e-02	4.03002e-02	3.88339e-02	3.66575e-02	3.35388e-02	2.92959e-02	2.39354e-02	1.78153e-02	1.16961e-02	6.51826e-03	2.94627e-03	1.02183e-03	2.53829e-04	4.14193e-05	3.98201e-06	1.96680e-07	4.20036e-09	3.12166e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.7001	4.32052e-02	4.32052e-02	4.32051e-02	4.32050e-02	4.32049e-02	4.32046e-02	4.32042e-02	4.32035e-02	4.32025e-02	4.32008e-02	4.31982e-02	4.31940e-02	4.31875e-02	4.31770e-02	4.31605e-02	4.31343e-02	4.30929e-02	4.30273e-02	4.29237e-02	4.27602e-02	4.25028e-02	4.20992e-02	4.14706e-02	4.05007e-02	3.90271e-02	3.68399e-02	3.37057e-02	2.94417e-02	2.40546e-02	1.79040e-02	1.17543e-02	6.55074e-03	2.96094e-03	1.02693e-03	2.55096e-04	4.16263e-05	4.00195e-06	1.97667e-07	4.22152e-09	3.13739e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.6751	4.34212e-02	4.34212e-02	4.34211e-02	4.34210e-02	4.34209e-02	4.34206e-02	4.34202e-02	4.34195e-02	4.34185e-02	4.34168e-02	4.34142e-02	4.34100e-02	4.34034e-02	4.33929e-02	4.33763e-02	4.33500e-02	4.33083e-02	4.32424e-02	4.31383e-02	4.29739e-02	4.27153e-02	4.23097e-02	4.16779e-02	4.07032e-02	3.92223e-02	3.70241e-02	3.38742e-02	2.95890e-02	2.41749e-02	1.79936e-02	1.18132e-02	6.58355e-03	2.97578e-03	1.03208e-03	2.56377e-04	4.18354e-05	4.02210e-06	1.98664e-07	4.24289e-09	3.15318e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.6501	4.36394e-02	4.36394e-02	4.36393e-02	4.36392e-02	4.36390e-02	4.36388e-02	4.36384e-02	4.36377e-02	4.36366e-02	4.36350e-02	4.36323e-02	4.36281e-02	4.36215e-02	4.36109e-02	4.35942e-02	4.35678e-02	4.35259e-02	4.34597e-02	4.33550e-02	4.31899e-02	4.29299e-02	4.25223e-02	4.18873e-02	4.09078e-02	3.94194e-02	3.72101e-02	3.40445e-02	2.97377e-02	2.42965e-02	1.80841e-02	1.18726e-02	6.61669e-03	2.99077e-03	1.03728e-03	2.57670e-04	4.20467e-05	4.04246e-06	1.99673e-07	4.26443e-09	3.16907e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.6251	4.38598e-02	4.38598e-02	4.38597e-02	4.38596e-02	4.38594e-02	4.38592e-02	4.38587e-02	4.38581e-02	4.38570e-02	4.38553e-02	4.38527e-02	4.38484e-02	4.38418e-02	4.38312e-02	4.38144e-02	4.37878e-02	4.37458e-02	4.36792e-02	4.35740e-02	4.34080e-02	4.31467e-02	4.27371e-02	4.20989e-02	4.11144e-02	3.96185e-02	3.73981e-02	3.42165e-02	2.98880e-02	2.44192e-02	1.81755e-02	1.19326e-02	6.65017e-03	3.00591e-03	1.04253e-03	2.58977e-04	4.22601e-05	4.06304e-06	2.00692e-07	4.28612e-09	3.18519e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.6001	4.40824e-02	4.40824e-02	4.40823e-02	4.40822e-02	4.40820e-02	4.40818e-02	4.40814e-02	4.40807e-02	4.40796e-02	4.40779e-02	4.40753e-02	4.40710e-02	4.40643e-02	4.40536e-02	4.40368e-02	4.40101e-02	4.39678e-02	4.39009e-02	4.37952e-02	4.36283e-02	4.33657e-02	4.29540e-02	4.23126e-02	4.13231e-02	3.98196e-02	3.75880e-02	3.43902e-02	3.00398e-02	2.45433e-02	1.82678e-02	1.19933e-02	6.68399e-03	3.02121e-03	1.04784e-03	2.60297e-04	4.24756e-05	4.08383e-06	2.01720e-07	4.30800e-09	3.20164e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.5751	4.43073e-02	4.43073e-02	4.43072e-02	4.43071e-02	4.43069e-02	4.43067e-02	4.43062e-02	4.43056e-02	4.43045e-02	4.43028e-02	4.43001e-02	4.42959e-02	4.42891e-02	4.42784e-02	4.42615e-02	4.42346e-02	4.41921e-02	4.41249e-02	4.40186e-02	4.38509e-02	4.35870e-02	4.31732e-02	4.25285e-02	4.15339e-02	4.00228e-02	3.77798e-02	3.45657e-02	3.01931e-02	2.46686e-02	1.83611e-02	1.20546e-02	6.71816e-03	3.03667e-03	1.05321e-03	2.61631e-04	4.26935e-05	4.10483e-06	2.02759e-07	4.33012e-09	3.21841e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.5501	4.45345e-02	4.45345e-02	4.45344e-02	4.45343e-02	4.45342e-02	4.45339e-02	4.45335e-02	4.45328e-02	4.45317e-02	4.45300e-02	4.45273e-02	4.45230e-02	4.45162e-02	4.45055e-02	4.44884e-02	4.44614e-02	4.44187e-02	4.43511e-02	4.42443e-02	4.40758e-02	4.38105e-02	4.33946e-02	4.27466e-02	4.17469e-02	4.02280e-02	3.79735e-02	3.47430e-02	3.03480e-02	2.47952e-02	1.84554e-02	1.21165e-02	6.75268e-03	3.05229e-03	1.05863e-03	2.62979e-04	4.29136e-05	4.12604e-06	2.03806e-07	4.35256e-09	3.23536e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.5251	4.47641e-02	4.47640e-02	4.47640e-02	4.47639e-02	4.47637e-02	4.47634e-02	4.47630e-02	4.47623e-02	4.47612e-02	4.47595e-02	4.47568e-02	4.47525e-02	4.47457e-02	4.47349e-02	4.47177e-02	4.46906e-02	4.46477e-02	4.45798e-02	4.44724e-02	4.43030e-02	4.40363e-02	4.36182e-02	4.29669e-02	4.19621e-02	4.04354e-02	3.81693e-02	3.49222e-02	3.05045e-02	2.49231e-02	1.85506e-02	1.21790e-02	6.78757e-03	3.06807e-03	1.06411e-03	2.64341e-04	4.31362e-05	4.14746e-06	2.04864e-07	4.37536e-09	3.25231e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.5001	4.49960e-02	4.49960e-02	4.49959e-02	4.49958e-02	4.49956e-02	4.49954e-02	4.49949e-02	4.49942e-02	4.49932e-02	4.49914e-02	4.49887e-02	4.49844e-02	4.49775e-02	4.49666e-02	4.49494e-02	4.49222e-02	4.48790e-02	4.48107e-02	4.47028e-02	4.45325e-02	4.42645e-02	4.38442e-02	4.31896e-02	4.21796e-02	4.06449e-02	3.83671e-02	3.51032e-02	3.06627e-02	2.50523e-02	1.86469e-02	1.22422e-02	6.82283e-03	3.08402e-03	1.06965e-03	2.65717e-04	4.33611e-05	4.16910e-06	2.05933e-07	4.39850e-09	3.26921e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.4751	4.52304e-02	4.52303e-02	4.52303e-02	4.52301e-02	4.52300e-02	4.52297e-02	4.52293e-02	4.52286e-02	4.52275e-02	4.52258e-02	4.52230e-02	4.52187e-02	4.52118e-02	4.52009e-02	4.51836e-02	4.51561e-02	4.51128e-02	4.50441e-02	4.49357e-02	4.47645e-02	4.44950e-02	4.40726e-02	4.34145e-02	4.23992e-02	4.08567e-02	3.85670e-02	3.52861e-02	3.08225e-02	2.51829e-02	1.87441e-02	1.23061e-02	6.85845e-03	3.10014e-03	1.07524e-03	2.67108e-04	4.35886e-05	4.19096e-06	2.07015e-07	4.42193e-09	3.28619e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.4501	4.54672e-02	4.54671e-02	4.54671e-02	4.54670e-02	4.54668e-02	4.54665e-02	4.54661e-02	4.54654e-02	4.54643e-02	4.54625e-02	4.54598e-02	4.54554e-02	4.54485e-02	4.54375e-02	4.54201e-02	4.53926e-02	4.53490e-02	4.52800e-02	4.51709e-02	4.49988e-02	4.47280e-02	4.43034e-02	4.36418e-02	4.26213e-02	4.10706e-02	3.87690e-02	3.54709e-02	3.09839e-02	2.53149e-02	1.88424e-02	1.23707e-02	6.89446e-03	3.11643e-03	1.08090e-03	2.68514e-04	4.38186e-05	4.21306e-06	2.08111e-07	4.44553e-09	3.30353e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.4251	4.57065e-02	4.57064e-02	4.57064e-02	4.57063e-02	4.57061e-02	4.57058e-02	4.57054e-02	4.57047e-02	4.57036e-02	4.57018e-02	4.56990e-02	4.56947e-02	4.56877e-02	4.56766e-02	4.56592e-02	4.56315e-02	4.55876e-02	4.55183e-02	4.54087e-02	4.52357e-02	4.49634e-02	4.45366e-02	4.38715e-02	4.28456e-02	4.12868e-02	3.89731e-02	3.56577e-02	3.11471e-02	2.54482e-02	1.89417e-02	1.24359e-02	6.93085e-03	3.13289e-03	1.08662e-03	2.69936e-04	4.40513e-05	4.23542e-06	2.09223e-07	4.46922e-09	3.32141e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.4001	4.59483e-02	4.59483e-02	4.59482e-02	4.59481e-02	4.59479e-02	4.59476e-02	4.59472e-02	4.59465e-02	4.59454e-02	4.59436e-02	4.59408e-02	4.59364e-02	4.59294e-02	4.59183e-02	4.59007e-02	4.58729e-02	4.58288e-02	4.57591e-02	4.56489e-02	4.54750e-02	4.52013e-02	4.47722e-02	4.41037e-02	4.30723e-02	4.15053e-02	3.91793e-02	3.58464e-02	3.13121e-02	2.55830e-02	1.90421e-02	1.25019e-02	6.96763e-03	3.14953e-03	1.09240e-03	2.71373e-04	4.42866e-05	4.25805e-06	2.10350e-07	4.49299e-09	3.33978e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.3751	4.61927e-02	4.61927e-02	4.61926e-02	4.61925e-02	4.61923e-02	4.61921e-02	4.61916e-02	4.61909e-02	4.61898e-02	4.61880e-02	4.61852e-02	4.61808e-02	4.61737e-02	4.61626e-02	4.61449e-02	4.61169e-02	4.60726e-02	4.60025e-02	4.58918e-02	4.57169e-02	4.54418e-02	4.50104e-02	4.43383e-02	4.33015e-02	4.17261e-02	3.93878e-02	3.60372e-02	3.14787e-02	2.57193e-02	1.91435e-02	1.25685e-02	7.00481e-03	3.16636e-03	1.09824e-03	2.72826e-04	4.45245e-05	4.28096e-06	2.11491e-07	4.51695e-09	3.35829e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.3501	4.64398e-02	4.64397e-02	4.64397e-02	4.64395e-02	4.64394e-02	4.64391e-02	4.64386e-02	4.64379e-02	4.64368e-02	4.64350e-02	4.64322e-02	4.64277e-02	4.64207e-02	4.64095e-02	4.63917e-02	4.63636e-02	4.63190e-02	4.62485e-02	4.61372e-02	4.59614e-02	4.56848e-02	4.52511e-02	4.45754e-02	4.35331e-02	4.19493e-02	3.95985e-02	3.62300e-02	3.16472e-02	2.58570e-02	1.92461e-02	1.26359e-02	7.04240e-03	3.18336e-03	1.10415e-03	2.74296e-04	4.47652e-05	4.30417e-06	2.12644e-07	4.54127e-09	3.37660e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.3251	4.66895e-02	4.66894e-02	4.66893e-02	4.66892e-02	4.66891e-02	4.66888e-02	4.66883e-02	4.66876e-02	4.66865e-02	4.66847e-02	4.66819e-02	4.66774e-02	4.66703e-02	4.66590e-02	4.66411e-02	4.66128e-02	4.65681e-02	4.64972e-02	4.63852e-02	4.62086e-02	4.59304e-02	4.54944e-02	4.48151e-02	4.37671e-02	4.21749e-02	3.98115e-02	3.64249e-02	3.18175e-02	2.59961e-02	1.93497e-02	1.27040e-02	7.08039e-03	3.20056e-03	1.11012e-03	2.75782e-04	4.50085e-05	4.32767e-06	2.13807e-07	4.56611e-09	3.39460e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.3001	4.69419e-02	4.69418e-02	4.69417e-02	4.69416e-02	4.69415e-02	4.69412e-02	4.69407e-02	4.69400e-02	4.69389e-02	4.69371e-02	4.69342e-02	4.69297e-02	4.69226e-02	4.69112e-02	4.68933e-02	4.68648e-02	4.68198e-02	4.67486e-02	4.66360e-02	4.64584e-02	4.61787e-02	4.57403e-02	4.50574e-02	4.40038e-02	4.24029e-02	4.00267e-02	3.66219e-02	3.19897e-02	2.61369e-02	1.94545e-02	1.27728e-02	7.11881e-03	3.21794e-03	1.11616e-03	2.77285e-04	4.52546e-05	4.35145e-06	2.14978e-07	4.59156e-09	3.41265e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.2751	4.71970e-02	4.71970e-02	4.71969e-02	4.71968e-02	4.71966e-02	4.71963e-02	4.71958e-02	4.71951e-02	4.71940e-02	4.71922e-02	4.71893e-02	4.71848e-02	4.71776e-02	4.71662e-02	4.71481e-02	4.71196e-02	4.70743e-02	4.70027e-02	4.68895e-02	4.67109e-02	4.64297e-02	4.59890e-02	4.53023e-02	4.42430e-02	4.26334e-02	4.02444e-02	3.68211e-02	3.21637e-02	2.62791e-02	1.95605e-02	1.28424e-02	7.15765e-03	3.23551e-03	1.12227e-03	2.78806e-04	4.55032e-05	4.37551e-06	2.16157e-07	4.61751e-09	3.43132e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.2501	4.74549e-02	4.74549e-02	4.74548e-02	4.74547e-02	4.74545e-02	4.74542e-02	4.74538e-02	4.74531e-02	4.74519e-02	4.74501e-02	4.74472e-02	4.74427e-02	4.74354e-02	4.74240e-02	4.74058e-02	4.73771e-02	4.73316e-02	4.72595e-02	4.71457e-02	4.69662e-02	4.66835e-02	4.62403e-02	4.55499e-02	4.44848e-02	4.28665e-02	4.04644e-02	3.70224e-02	3.23396e-02	2.64229e-02	1.96676e-02	1.29128e-02	7.19692e-03	3.25328e-03	1.12844e-03	2.80345e-04	4.57545e-05	4.39982e-06	2.17345e-07	4.64373e-09	3.45099e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.2251	4.77157e-02	4.77157e-02	4.77156e-02	4.77155e-02	4.77153e-02	4.77150e-02	4.77146e-02	4.77138e-02	4.77127e-02	4.77108e-02	4.77079e-02	4.77034e-02	4.76961e-02	4.76846e-02	4.76663e-02	4.76374e-02	4.75917e-02	4.75193e-02	4.74048e-02	4.72243e-02	4.69400e-02	4.64944e-02	4.58002e-02	4.47293e-02	4.31021e-02	4.06868e-02	3.72260e-02	3.25175e-02	2.65683e-02	1.97759e-02	1.29840e-02	7.23663e-03	3.27125e-03	1.13469e-03	2.81902e-04	4.60084e-05	4.42436e-06	2.18546e-07	4.66993e-09	3.47143e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.2001	4.79794e-02	4.79793e-02	4.79793e-02	4.79791e-02	4.79790e-02	4.79787e-02	4.79782e-02	4.79775e-02	4.79763e-02	4.79745e-02	4.79716e-02	4.79670e-02	4.79596e-02	4.79481e-02	4.79297e-02	4.79007e-02	4.78546e-02	4.77818e-02	4.76668e-02	4.74852e-02	4.71994e-02	4.67514e-02	4.60533e-02	4.49765e-02	4.33403e-02	4.09117e-02	3.74318e-02	3.26974e-02	2.67154e-02	1.98854e-02	1.30560e-02	7.27680e-03	3.28943e-03	1.14100e-03	2.83476e-04	4.62651e-05	4.44912e-06	2.19766e-07	4.69594e-09	3.49188e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.1751	4.82460e-02	4.82459e-02	4.82459e-02	4.82457e-02	4.82456e-02	4.82453e-02	4.82448e-02	4.82441e-02	4.82429e-02	4.82411e-02	4.82381e-02	4.82335e-02	4.82261e-02	4.82145e-02	4.81960e-02	4.81668e-02	4.81205e-02	4.80474e-02	4.79316e-02	4.77491e-02	4.74617e-02	4.70112e-02	4.63093e-02	4.52264e-02	4.35812e-02	4.11392e-02	3.76400e-02	3.28793e-02	2.68640e-02	1.99962e-02	1.31288e-02	7.31741e-03	3.30781e-03	1.14738e-03	2.85069e-04	4.65245e-05	4.47409e-06	2.21010e-07	4.72184e-09	3.51158e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.1501	4.85156e-02	4.85155e-02	4.85155e-02	4.85153e-02	4.85151e-02	4.85148e-02	4.85144e-02	4.85136e-02	4.85125e-02	4.85106e-02	4.85077e-02	4.85030e-02	4.84956e-02	4.84839e-02	4.84653e-02	4.84360e-02	4.83894e-02	4.83158e-02	4.81995e-02	4.80159e-02	4.77269e-02	4.72739e-02	4.65681e-02	4.54792e-02	4.38248e-02	4.13691e-02	3.78504e-02	3.30632e-02	2.70144e-02	2.01082e-02	1.32024e-02	7.35849e-03	3.32640e-03	1.15384e-03	2.86681e-04	4.67868e-05	4.49931e-06	2.22279e-07	4.74796e-09	3.53046e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.1251	4.87882e-02	4.87881e-02	4.87881e-02	4.87879e-02	4.87878e-02	4.87875e-02	4.87870e-02	4.87863e-02	4.87851e-02	4.87832e-02	4.87802e-02	4.87756e-02	4.87681e-02	4.87563e-02	4.87377e-02	4.87081e-02	4.86613e-02	4.85873e-02	4.84703e-02	4.82857e-02	4.79951e-02	4.75395e-02	4.68298e-02	4.57348e-02	4.40711e-02	4.16017e-02	3.80633e-02	3.32492e-02	2.71665e-02	2.02214e-02	1.32768e-02	7.40005e-03	3.34520e-03	1.16037e-03	2.88310e-04	4.70522e-05	4.52479e-06	2.23574e-07	4.77479e-09	3.54935e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.1001	4.90639e-02	4.90638e-02	4.90638e-02	4.90637e-02	4.90635e-02	4.90632e-02	4.90627e-02	4.90620e-02	4.90608e-02	4.90589e-02	4.90559e-02	4.90512e-02	4.90437e-02	4.90319e-02	4.90131e-02	4.89834e-02	4.89363e-02	4.88619e-02	4.87443e-02	4.85586e-02	4.82663e-02	4.78082e-02	4.70944e-02	4.59933e-02	4.43202e-02	4.18369e-02	3.82785e-02	3.34374e-02	2.73203e-02	2.03360e-02	1.33522e-02	7.44208e-03	3.36422e-03	1.16698e-03	2.89958e-04	4.73209e-05	4.55058e-06	2.24889e-07	4.80270e-09	3.56952e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.0751	4.93428e-02	4.93427e-02	4.93426e-02	4.93425e-02	4.93423e-02	4.93420e-02	4.93415e-02	4.93408e-02	4.93396e-02	4.93377e-02	4.93347e-02	4.93300e-02	4.93225e-02	4.93106e-02	4.92917e-02	4.92618e-02	4.92145e-02	4.91396e-02	4.90213e-02	4.88346e-02	4.85407e-02	4.80799e-02	4.73621e-02	4.62547e-02	4.45722e-02	4.20748e-02	3.84963e-02	3.36277e-02	2.74759e-02	2.04519e-02	1.34284e-02	7.48459e-03	3.38346e-03	1.17366e-03	2.91625e-04	4.75931e-05	4.57676e-06	2.26215e-07	4.83172e-09	3.59161e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.0501	4.96248e-02	4.96248e-02	4.96247e-02	4.96246e-02	4.96244e-02	4.96241e-02	4.96236e-02	4.96228e-02	4.96216e-02	4.96197e-02	4.96167e-02	4.96120e-02	4.96044e-02	4.95924e-02	4.95734e-02	4.95434e-02	4.94958e-02	4.94205e-02	4.93015e-02	4.91137e-02	4.88182e-02	4.83548e-02	4.76329e-02	4.65192e-02	4.48270e-02	4.23154e-02	3.87165e-02	3.38202e-02	2.76332e-02	2.05691e-02	1.35055e-02	7.52761e-03	3.40293e-03	1.18043e-03	2.93310e-04	4.78691e-05	4.60337e-06	2.27545e-07	4.86147e-09	3.61495e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.0251	4.99101e-02	4.99101e-02	4.99100e-02	4.99099e-02	4.99097e-02	4.99094e-02	4.99089e-02	4.99081e-02	4.99069e-02	4.99050e-02	4.99020e-02	4.98972e-02	4.98896e-02	4.98775e-02	4.98584e-02	4.98282e-02	4.97804e-02	4.97046e-02	4.95850e-02	4.93961e-02	4.90988e-02	4.86328e-02	4.79068e-02	4.67867e-02	4.50848e-02	4.25588e-02	3.89393e-02	3.40149e-02	2.77924e-02	2.06877e-02	1.35835e-02	7.57113e-03	3.42263e-03	1.18728e-03	2.95015e-04	4.81491e-05	4.63046e-06	2.28872e-07	4.89120e-09	3.63784e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-3.0001	5.01987e-02	5.01987e-02	5.01986e-02	5.01985e-02	5.01983e-02	5.01980e-02	5.01975e-02	5.01967e-02	5.01955e-02	5.01936e-02	5.01906e-02	5.01857e-02	5.01781e-02	5.01660e-02	5.01468e-02	5.01163e-02	5.00682e-02	4.99921e-02	4.98717e-02	4.96817e-02	4.93828e-02	4.89141e-02	4.81838e-02	4.70573e-02	4.53456e-02	4.28050e-02	3.91646e-02	3.42119e-02	2.79535e-02	2.08077e-02	1.36624e-02	7.61516e-03	3.44257e-03	1.19421e-03	2.96738e-04	4.84333e-05	4.65805e-06	2.30196e-07	4.92024e-09	3.65875e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.9751	5.04907e-02	5.04906e-02	5.04906e-02	5.04904e-02	5.04903e-02	5.04899e-02	5.04895e-02	5.04887e-02	5.04875e-02	5.04855e-02	5.04825e-02	5.04776e-02	5.04699e-02	5.04578e-02	5.04384e-02	5.04079e-02	5.03594e-02	5.02828e-02	5.01618e-02	4.99707e-02	4.96700e-02	4.91986e-02	4.84641e-02	4.73310e-02	4.56094e-02	4.30541e-02	3.93926e-02	3.44112e-02	2.81165e-02	2.09291e-02	1.37423e-02	7.65972e-03	3.46275e-03	1.20122e-03	2.98482e-04	4.87216e-05	4.68612e-06	2.31523e-07	4.94830e-09	3.67778e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.9501	5.07861e-02	5.07861e-02	5.07860e-02	5.07859e-02	5.07857e-02	5.07854e-02	5.07849e-02	5.07841e-02	5.07829e-02	5.07809e-02	5.07778e-02	5.07730e-02	5.07652e-02	5.07530e-02	5.07335e-02	5.07028e-02	5.06541e-02	5.05770e-02	5.04553e-02	5.02631e-02	4.99606e-02	4.94865e-02	4.87477e-02	4.76080e-02	4.58763e-02	4.33061e-02	3.96233e-02	3.46129e-02	2.82814e-02	2.10519e-02	1.38231e-02	7.70480e-03	3.48318e-03	1.20832e-03	3.00245e-04	4.90141e-05	4.71459e-06	2.32866e-07	4.97583e-09	3.69690e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.9251	5.10850e-02	5.10850e-02	5.10849e-02	5.10848e-02	5.10846e-02	5.10842e-02	5.10838e-02	5.10830e-02	5.10818e-02	5.10798e-02	5.10767e-02	5.10718e-02	5.10640e-02	5.10517e-02	5.10321e-02	5.10012e-02	5.09522e-02	5.08747e-02	5.07522e-02	5.05589e-02	5.02547e-02	4.97777e-02	4.90346e-02	4.78882e-02	4.61464e-02	4.35611e-02	3.98567e-02	3.48169e-02	2.84483e-02	2.11763e-02	1.39049e-02	7.75043e-03	3.50386e-03	1.21552e-03	3.02031e-04	4.93106e-05	4.74339e-06	2.34243e-07	5.00389e-09	3.71876e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.9001	5.13875e-02	5.13874e-02	5.13873e-02	5.13872e-02	5.13870e-02	5.13867e-02	5.13862e-02	5.13854e-02	5.13842e-02	5.13822e-02	5.13791e-02	5.13742e-02	5.13663e-02	5.13539e-02	5.13343e-02	5.13031e-02	5.12539e-02	5.11759e-02	5.10527e-02	5.08583e-02	5.05522e-02	5.00725e-02	4.93250e-02	4.81718e-02	4.64197e-02	4.38191e-02	4.00929e-02	3.50234e-02	2.86172e-02	2.13021e-02	1.39877e-02	7.79662e-03	3.52480e-03	1.22281e-03	3.03839e-04	4.96107e-05	4.77240e-06	2.35669e-07	5.03371e-09	3.74447e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.8751	5.16935e-02	5.16935e-02	5.16934e-02	5.16933e-02	5.16931e-02	5.16928e-02	5.16923e-02	5.16915e-02	5.16902e-02	5.16883e-02	5.16851e-02	5.16802e-02	5.16723e-02	5.16598e-02	5.16400e-02	5.16087e-02	5.15592e-02	5.14807e-02	5.13568e-02	5.11612e-02	5.08534e-02	5.03707e-02	4.96188e-02	4.84588e-02	4.66963e-02	4.40803e-02	4.03319e-02	3.52324e-02	2.87881e-02	2.14294e-02	1.40715e-02	7.84337e-03	3.54600e-03	1.23020e-03	3.05671e-04	4.99142e-05	4.80151e-06	2.37150e-07	5.06602e-09	3.77225e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.8501	5.20033e-02	5.20033e-02	5.20032e-02	5.20030e-02	5.20028e-02	5.20025e-02	5.20020e-02	5.20012e-02	5.20000e-02	5.19980e-02	5.19948e-02	5.19898e-02	5.19819e-02	5.19694e-02	5.19495e-02	5.19180e-02	5.18681e-02	5.17892e-02	5.16645e-02	5.14678e-02	5.11581e-02	5.06726e-02	4.99162e-02	4.87492e-02	4.69762e-02	4.43445e-02	4.05739e-02	3.54439e-02	2.89611e-02	2.15583e-02	1.41564e-02	7.89069e-03	3.56748e-03	1.23768e-03	3.07528e-04	5.02206e-05	4.83066e-06	2.38682e-07	5.10052e-09	3.79829e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.8251	5.23168e-02	5.23168e-02	5.23167e-02	5.23166e-02	5.23163e-02	5.23160e-02	5.23155e-02	5.23147e-02	5.23135e-02	5.23115e-02	5.23083e-02	5.23033e-02	5.22953e-02	5.22827e-02	5.22627e-02	5.22310e-02	5.21808e-02	5.21015e-02	5.19760e-02	5.17781e-02	5.14665e-02	5.09781e-02	5.02171e-02	4.90432e-02	4.72595e-02	4.46120e-02	4.08187e-02	3.56580e-02	2.91363e-02	2.16888e-02	1.42423e-02	7.93860e-03	3.58924e-03	1.24527e-03	3.09412e-04	5.05296e-05	4.85984e-06	2.40246e-07	5.13581e-09	3.81961e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.8001	5.26341e-02	5.26341e-02	5.26340e-02	5.26339e-02	5.26337e-02	5.26334e-02	5.26329e-02	5.26320e-02	5.26308e-02	5.26288e-02	5.26256e-02	5.26205e-02	5.26125e-02	5.25998e-02	5.25797e-02	5.25478e-02	5.24973e-02	5.24175e-02	5.22913e-02	5.20922e-02	5.17787e-02	5.12873e-02	5.05217e-02	4.93407e-02	4.75462e-02	4.48827e-02	4.10665e-02	3.58748e-02	2.93136e-02	2.18209e-02	1.43293e-02	7.98711e-03	3.61128e-03	1.25296e-03	3.11325e-04	5.08408e-05	4.88914e-06	2.41814e-07	5.16987e-09	3.83689e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.7751	5.29554e-02	5.29553e-02	5.29552e-02	5.29551e-02	5.29549e-02	5.29546e-02	5.29541e-02	5.29533e-02	5.29520e-02	5.29500e-02	5.29467e-02	5.29416e-02	5.29336e-02	5.29208e-02	5.29005e-02	5.28685e-02	5.28177e-02	5.27374e-02	5.26104e-02	5.24101e-02	5.20947e-02	5.16004e-02	5.08301e-02	4.96419e-02	4.78364e-02	4.51568e-02	4.13174e-02	3.60942e-02	2.94931e-02	2.19546e-02	1.44173e-02	8.03624e-03	3.63361e-03	1.26075e-03	3.13267e-04	5.11542e-05	4.91870e-06	2.43355e-07	5.20114e-09	3.85477e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.7501	5.32806e-02	5.32805e-02	5.32804e-02	5.32803e-02	5.32801e-02	5.32798e-02	5.32793e-02	5.32784e-02	5.32772e-02	5.32751e-02	5.32719e-02	5.32668e-02	5.32586e-02	5.32458e-02	5.32254e-02	5.31931e-02	5.31421e-02	5.30612e-02	5.29335e-02	5.27319e-02	5.24147e-02	5.19172e-02	5.11423e-02	4.99468e-02	4.81303e-02	4.54342e-02	4.15714e-02	3.63163e-02	2.96749e-02	2.20900e-02	1.45065e-02	8.08599e-03	3.65624e-03	1.26865e-03	3.15240e-04	5.14701e-05	4.94877e-06	2.44849e-07	5.22949e-09	3.87875e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.7251	5.36098e-02	5.36097e-02	5.36097e-02	5.36095e-02	5.36093e-02	5.36090e-02	5.36085e-02	5.36077e-02	5.36064e-02	5.36043e-02	5.36011e-02	5.35959e-02	5.35877e-02	5.35748e-02	5.35543e-02	5.35218e-02	5.34704e-02	5.33891e-02	5.32606e-02	5.30578e-02	5.27386e-02	5.22381e-02	5.14584e-02	5.02555e-02	4.84278e-02	4.57151e-02	4.18286e-02	3.65412e-02	2.98590e-02	2.22271e-02	1.45968e-02	8.13638e-03	3.67918e-03	1.27666e-03	3.17244e-04	5.17888e-05	4.97959e-06	2.46296e-07	5.25667e-09	3.91055e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.7001	5.39431e-02	5.39431e-02	5.39430e-02	5.39429e-02	5.39427e-02	5.39423e-02	5.39418e-02	5.39410e-02	5.39397e-02	5.39376e-02	5.39344e-02	5.39292e-02	5.39210e-02	5.39079e-02	5.38873e-02	5.38546e-02	5.38029e-02	5.37211e-02	5.35918e-02	5.33877e-02	5.30665e-02	5.25629e-02	5.17784e-02	5.05680e-02	4.87290e-02	4.59995e-02	4.20889e-02	3.67690e-02	3.00454e-02	2.23660e-02	1.46883e-02	8.18742e-03	3.70243e-03	1.28477e-03	3.19279e-04	5.21113e-05	5.01142e-06	2.47719e-07	5.28576e-09	3.94564e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.6751	5.42807e-02	5.42806e-02	5.42806e-02	5.42804e-02	5.42802e-02	5.42799e-02	5.42794e-02	5.42786e-02	5.42772e-02	5.42752e-02	5.42719e-02	5.42666e-02	5.42584e-02	5.42453e-02	5.42245e-02	5.41917e-02	5.41396e-02	5.40573e-02	5.39272e-02	5.37218e-02	5.33986e-02	5.28919e-02	5.21024e-02	5.08845e-02	4.90340e-02	4.62875e-02	4.23526e-02	3.69996e-02	3.02342e-02	2.25066e-02	1.47810e-02	8.23914e-03	3.72600e-03	1.29299e-03	3.21344e-04	5.24386e-05	5.04440e-06	2.49165e-07	5.31973e-09	3.97571e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.6501	5.46225e-02	5.46225e-02	5.46224e-02	5.46223e-02	5.46221e-02	5.46217e-02	5.46212e-02	5.46204e-02	5.46191e-02	5.46170e-02	5.46137e-02	5.46084e-02	5.46001e-02	5.45869e-02	5.45660e-02	5.45329e-02	5.44806e-02	5.43977e-02	5.42668e-02	5.40602e-02	5.37349e-02	5.32250e-02	5.24306e-02	5.12050e-02	4.93429e-02	4.65791e-02	4.26196e-02	3.72332e-02	3.04254e-02	2.26491e-02	1.48748e-02	8.29155e-03	3.74988e-03	1.30131e-03	3.23439e-04	5.27720e-05	5.07854e-06	2.50690e-07	5.35971e-09	3.99503e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.6251	5.49688e-02	5.49687e-02	5.49686e-02	5.49685e-02	5.49683e-02	5.49680e-02	5.49674e-02	5.49666e-02	5.49653e-02	5.49632e-02	5.49598e-02	5.49545e-02	5.49462e-02	5.49329e-02	5.49119e-02	5.48786e-02	5.48259e-02	5.47425e-02	5.46108e-02	5.44028e-02	5.40755e-02	5.35624e-02	5.27630e-02	5.15296e-02	4.96557e-02	4.68745e-02	4.28900e-02	3.74697e-02	3.06192e-02	2.27934e-02	1.49699e-02	8.34466e-03	3.77410e-03	1.30973e-03	3.25560e-04	5.31128e-05	5.11366e-06	2.52343e-07	5.40388e-09	4.00613e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.6001	5.53194e-02	5.53194e-02	5.53193e-02	5.53191e-02	5.53189e-02	5.53186e-02	5.53181e-02	5.53172e-02	5.53159e-02	5.53138e-02	5.53104e-02	5.53051e-02	5.52967e-02	5.52833e-02	5.52622e-02	5.52287e-02	5.51757e-02	5.50918e-02	5.49592e-02	5.47499e-02	5.44205e-02	5.39041e-02	5.30996e-02	5.18584e-02	4.99726e-02	4.71737e-02	4.31638e-02	3.77094e-02	3.08154e-02	2.29396e-02	1.50662e-02	8.39850e-03	3.79864e-03	1.31826e-03	3.27706e-04	5.34622e-05	5.14943e-06	2.54144e-07	5.44777e-09	4.01961e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.5751	5.56746e-02	5.56746e-02	5.56745e-02	5.56744e-02	5.56741e-02	5.56738e-02	5.56733e-02	5.56724e-02	5.56711e-02	5.56690e-02	5.56656e-02	5.56602e-02	5.56517e-02	5.56383e-02	5.56170e-02	5.55833e-02	5.55300e-02	5.54455e-02	5.53121e-02	5.51015e-02	5.47700e-02	5.42503e-02	5.34406e-02	5.21914e-02	5.02935e-02	4.74767e-02	4.34413e-02	3.79521e-02	3.10143e-02	2.30878e-02	1.51637e-02	8.45308e-03	3.82351e-03	1.32688e-03	3.29874e-04	5.38210e-05	5.18534e-06	2.56071e-07	5.48619e-09	4.04678e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.5501	5.60345e-02	5.60344e-02	5.60343e-02	5.60342e-02	5.60340e-02	5.60337e-02	5.60331e-02	5.60323e-02	5.60309e-02	5.60288e-02	5.60254e-02	5.60200e-02	5.60114e-02	5.59979e-02	5.59765e-02	5.59426e-02	5.58889e-02	5.58039e-02	5.56696e-02	5.54576e-02	5.51240e-02	5.46010e-02	5.37860e-02	5.25288e-02	5.06186e-02	4.77836e-02	4.37223e-02	3.81980e-02	3.12158e-02	2.32379e-02	1.52626e-02	8.50843e-03	3.84872e-03	1.33560e-03	3.32061e-04	5.41895e-05	5.22086e-06	2.58055e-07	5.51604e-09	4.08986e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.5251	5.63991e-02	5.63990e-02	5.63989e-02	5.63988e-02	5.63986e-02	5.63982e-02	5.63977e-02	5.63968e-02	5.63955e-02	5.63933e-02	5.63899e-02	5.63845e-02	5.63759e-02	5.63623e-02	5.63407e-02	5.63066e-02	5.62525e-02	5.61670e-02	5.60318e-02	5.58185e-02	5.54827e-02	5.49562e-02	5.41360e-02	5.28706e-02	5.09480e-02	4.80946e-02	4.40070e-02	3.84471e-02	3.14200e-02	2.33901e-02	1.53627e-02	8.56457e-03	3.87426e-03	1.34442e-03	3.34263e-04	5.45671e-05	5.25551e-06	2.59998e-07	5.53856e-09	4.13780e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.5001	5.67685e-02	5.67684e-02	5.67683e-02	5.67682e-02	5.67680e-02	5.67676e-02	5.67671e-02	5.67662e-02	5.67649e-02	5.67627e-02	5.67592e-02	5.67538e-02	5.67451e-02	5.67314e-02	5.67097e-02	5.66754e-02	5.66210e-02	5.65349e-02	5.63988e-02	5.61841e-02	5.58461e-02	5.53162e-02	5.44906e-02	5.32170e-02	5.12818e-02	4.84097e-02	4.42954e-02	3.86996e-02	3.16269e-02	2.35443e-02	1.54642e-02	8.62151e-03	3.90013e-03	1.35332e-03	3.36479e-04	5.49525e-05	5.28900e-06	2.61800e-07	5.55972e-09	4.17270e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.4751	5.71428e-02	5.71428e-02	5.71427e-02	5.71425e-02	5.71423e-02	5.71420e-02	5.71414e-02	5.71405e-02	5.71392e-02	5.71370e-02	5.71335e-02	5.71280e-02	5.71193e-02	5.71055e-02	5.70837e-02	5.70491e-02	5.69943e-02	5.69077e-02	5.67707e-02	5.65546e-02	5.62144e-02	5.56810e-02	5.48500e-02	5.35679e-02	5.16199e-02	4.87289e-02	4.45877e-02	3.89554e-02	3.18367e-02	2.37006e-02	1.55670e-02	8.67928e-03	3.92634e-03	1.36233e-03	3.38708e-04	5.53435e-05	5.32138e-06	2.63397e-07	5.58796e-09	4.18384e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.4501	5.75222e-02	5.75221e-02	5.75220e-02	5.75219e-02	5.75217e-02	5.75213e-02	5.75208e-02	5.75199e-02	5.75185e-02	5.75163e-02	5.75128e-02	5.75073e-02	5.74986e-02	5.74847e-02	5.74627e-02	5.74279e-02	5.73727e-02	5.72855e-02	5.71476e-02	5.69301e-02	5.65876e-02	5.60507e-02	5.52142e-02	5.39236e-02	5.19627e-02	4.90525e-02	4.48839e-02	3.92146e-02	3.20493e-02	2.38591e-02	1.56712e-02	8.73791e-03	3.95287e-03	1.37143e-03	3.40951e-04	5.57373e-05	5.35308e-06	2.64791e-07	5.62990e-09	4.17886e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.4251	5.79067e-02	5.79067e-02	5.79066e-02	5.79064e-02	5.79062e-02	5.79059e-02	5.79053e-02	5.79044e-02	5.79030e-02	5.79008e-02	5.78973e-02	5.78917e-02	5.78829e-02	5.78689e-02	5.78468e-02	5.78118e-02	5.77563e-02	5.76684e-02	5.75297e-02	5.73106e-02	5.69659e-02	5.64254e-02	5.55833e-02	5.42841e-02	5.23100e-02	4.93804e-02	4.51840e-02	3.94774e-02	3.22649e-02	2.40199e-02	1.57768e-02	8.79740e-03	3.97973e-03	1.38063e-03	3.43209e-04	5.61307e-05	5.38491e-06	2.66068e-07	5.68611e-09	4.18149e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.4001	5.82965e-02	5.82964e-02	5.82963e-02	5.82962e-02	5.82960e-02	5.82956e-02	5.82951e-02	5.82942e-02	5.82928e-02	5.82905e-02	5.82870e-02	5.82814e-02	5.82725e-02	5.82585e-02	5.82362e-02	5.82009e-02	5.81450e-02	5.80566e-02	5.79169e-02	5.76964e-02	5.73494e-02	5.68052e-02	5.59574e-02	5.46494e-02	5.26621e-02	4.97127e-02	4.54882e-02	3.97436e-02	3.24834e-02	2.41829e-02	1.58838e-02	8.85779e-03	4.00692e-03	1.38995e-03	3.45488e-04	5.65205e-05	5.41794e-06	2.67388e-07	5.74929e-09	4.21468e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.3751	5.86916e-02	5.86916e-02	5.86915e-02	5.86913e-02	5.86911e-02	5.86908e-02	5.86902e-02	5.86893e-02	5.86879e-02	5.86856e-02	5.86821e-02	5.86764e-02	5.86675e-02	5.86533e-02	5.86309e-02	5.85954e-02	5.85391e-02	5.84501e-02	5.83095e-02	5.80875e-02	5.77381e-02	5.71903e-02	5.63367e-02	5.50199e-02	5.30190e-02	5.00496e-02	4.57966e-02	4.00136e-02	3.27050e-02	2.43482e-02	1.59922e-02	8.91910e-03	4.03443e-03	1.39938e-03	3.47795e-04	5.69041e-05	5.45336e-06	2.68938e-07	5.80648e-09	4.28016e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.3501	5.90922e-02	5.90922e-02	5.90921e-02	5.90920e-02	5.90917e-02	5.90914e-02	5.90908e-02	5.90899e-02	5.90885e-02	5.90862e-02	5.90826e-02	5.90770e-02	5.90680e-02	5.90537e-02	5.90311e-02	5.89954e-02	5.89387e-02	5.88491e-02	5.87075e-02	5.84840e-02	5.81322e-02	5.75806e-02	5.67213e-02	5.53954e-02	5.33808e-02	5.03911e-02	4.61092e-02	4.02872e-02	3.29297e-02	2.45159e-02	1.61021e-02	8.98134e-03	4.06226e-03	1.40895e-03	3.50137e-04	5.72801e-05	5.49214e-06	2.70875e-07	5.84508e-09	4.35172e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.3251	5.94985e-02	5.94984e-02	5.94983e-02	5.94982e-02	5.94980e-02	5.94976e-02	5.94970e-02	5.94961e-02	5.94947e-02	5.94924e-02	5.94888e-02	5.94831e-02	5.94740e-02	5.94597e-02	5.94369e-02	5.94009e-02	5.93439e-02	5.92537e-02	5.91111e-02	5.88861e-02	5.85319e-02	5.79765e-02	5.71112e-02	5.57762e-02	5.37477e-02	5.07374e-02	4.64260e-02	4.05646e-02	3.31576e-02	2.46861e-02	1.62136e-02	9.04453e-03	4.09041e-03	1.41867e-03	3.52528e-04	5.76487e-05	5.53482e-06	2.73255e-07	5.86014e-09	4.39130e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.3001	5.99105e-02	5.99104e-02	5.99103e-02	5.99102e-02	5.99099e-02	5.99096e-02	5.99090e-02	5.99081e-02	5.99066e-02	5.99043e-02	5.99007e-02	5.98950e-02	5.98858e-02	5.98714e-02	5.98485e-02	5.98122e-02	5.97548e-02	5.96640e-02	5.95204e-02	5.92938e-02	5.89371e-02	5.83779e-02	5.75066e-02	5.61623e-02	5.41197e-02	5.10884e-02	4.67473e-02	4.08459e-02	3.33887e-02	2.48587e-02	1.63265e-02	9.10869e-03	4.11889e-03	1.42855e-03	3.54977e-04	5.80120e-05	5.58120e-06	2.75991e-07	5.85906e-09	4.37943e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.2751	6.03283e-02	6.03282e-02	6.03281e-02	6.03280e-02	6.03278e-02	6.03274e-02	6.03268e-02	6.03259e-02	6.03245e-02	6.03221e-02	6.03185e-02	6.03127e-02	6.03035e-02	6.02889e-02	6.02659e-02	6.02294e-02	6.01715e-02	6.00801e-02	5.99355e-02	5.97073e-02	5.93482e-02	5.87851e-02	5.79077e-02	5.65539e-02	5.44970e-02	5.14444e-02	4.70731e-02	4.11310e-02	3.36231e-02	2.50340e-02	1.64410e-02	9.17383e-03	4.14770e-03	1.43863e-03	3.57498e-04	5.83744e-05	5.63026e-06	2.78845e-07	5.86035e-09	4.33677e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.2501	6.07521e-02	6.07521e-02	6.07520e-02	6.07518e-02	6.07516e-02	6.07512e-02	6.07507e-02	6.07497e-02	6.07483e-02	6.07459e-02	6.07422e-02	6.07364e-02	6.07272e-02	6.07125e-02	6.06893e-02	6.06525e-02	6.05943e-02	6.05022e-02	6.03566e-02	6.01268e-02	5.97651e-02	5.91981e-02	5.83145e-02	5.69511e-02	5.48796e-02	5.18055e-02	4.74034e-02	4.14202e-02	3.38609e-02	2.52118e-02	1.65571e-02	9.23996e-03	4.17684e-03	1.44891e-03	3.60101e-04	5.87425e-05	5.68017e-06	2.81482e-07	5.88571e-09	4.31577e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.2251	6.11821e-02	6.11821e-02	6.11820e-02	6.11818e-02	6.11816e-02	6.11812e-02	6.11806e-02	6.11797e-02	6.11782e-02	6.11759e-02	6.11722e-02	6.11663e-02	6.11570e-02	6.11422e-02	6.11188e-02	6.10818e-02	6.10232e-02	6.09304e-02	6.07838e-02	6.05524e-02	6.01881e-02	5.96170e-02	5.87271e-02	5.73541e-02	5.52678e-02	5.21717e-02	4.77384e-02	4.17134e-02	3.41021e-02	2.53924e-02	1.66748e-02	9.30709e-03	4.20634e-03	1.45943e-03	3.62796e-04	5.91241e-05	5.72854e-06	2.83571e-07	5.94840e-09	4.36238e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.2001	6.16184e-02	6.16183e-02	6.16182e-02	6.16181e-02	6.16179e-02	6.16175e-02	6.16169e-02	6.16160e-02	6.16145e-02	6.16121e-02	6.16084e-02	6.16025e-02	6.15931e-02	6.15782e-02	6.15547e-02	6.15174e-02	6.14583e-02	6.13649e-02	6.12172e-02	6.09842e-02	6.06173e-02	6.00421e-02	5.91458e-02	5.77629e-02	5.56616e-02	5.25432e-02	4.80782e-02	4.20108e-02	3.43468e-02	2.55758e-02	1.67942e-02	9.37521e-03	4.23622e-03	1.47020e-03	3.65587e-04	5.95277e-05	5.77283e-06	2.84904e-07	6.04349e-09	4.47414e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.1751	6.20611e-02	6.20611e-02	6.20610e-02	6.20608e-02	6.20606e-02	6.20602e-02	6.20596e-02	6.20587e-02	6.20572e-02	6.20548e-02	6.20510e-02	6.20451e-02	6.20356e-02	6.20206e-02	6.19969e-02	6.19594e-02	6.18999e-02	6.18058e-02	6.16570e-02	6.14223e-02	6.10528e-02	6.04735e-02	5.95707e-02	5.81778e-02	5.60611e-02	5.29201e-02	4.84228e-02	4.23124e-02	3.45951e-02	2.57619e-02	1.69153e-02	9.44432e-03	4.26649e-03	1.48125e-03	3.68473e-04	5.99614e-05	5.81097e-06	2.85506e-07	6.14621e-09	4.59041e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.1501	6.25104e-02	6.25104e-02	6.25103e-02	6.25102e-02	6.25099e-02	6.25095e-02	6.25089e-02	6.25080e-02	6.25065e-02	6.25041e-02	6.25003e-02	6.24943e-02	6.24848e-02	6.24697e-02	6.24458e-02	6.24079e-02	6.23480e-02	6.22533e-02	6.21034e-02	6.18670e-02	6.14948e-02	6.09113e-02	6.00019e-02	5.85988e-02	5.64666e-02	5.33025e-02	4.87724e-02	4.26183e-02	3.48470e-02	2.59511e-02	1.70382e-02	9.51441e-03	4.29720e-03	1.49258e-03	3.71448e-04	6.04310e-05	5.84193e-06	2.85683e-07	6.22117e-09	4.63113e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.1251	6.29665e-02	6.29665e-02	6.29664e-02	6.29662e-02	6.29660e-02	6.29656e-02	6.29650e-02	6.29640e-02	6.29625e-02	6.29601e-02	6.29563e-02	6.29503e-02	6.29407e-02	6.29255e-02	6.29014e-02	6.28633e-02	6.28029e-02	6.27075e-02	6.25566e-02	6.23184e-02	6.19435e-02	6.13556e-02	6.04396e-02	5.90260e-02	5.68781e-02	5.36905e-02	4.91271e-02	4.29285e-02	3.51026e-02	2.61432e-02	1.71629e-02	9.58546e-03	4.32838e-03	1.50421e-03	3.74496e-04	6.09392e-05	5.86623e-06	2.85974e-07	6.23989e-09	4.56200e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.1001	6.34296e-02	6.34295e-02	6.34294e-02	6.34293e-02	6.34290e-02	6.34287e-02	6.34280e-02	6.34271e-02	6.34255e-02	6.34231e-02	6.34193e-02	6.34132e-02	6.34035e-02	6.33882e-02	6.33640e-02	6.33256e-02	6.32648e-02	6.31686e-02	6.30166e-02	6.27766e-02	6.23990e-02	6.18067e-02	6.08839e-02	5.94598e-02	5.72957e-02	5.40843e-02	4.94869e-02	4.32432e-02	3.53619e-02	2.63384e-02	1.72894e-02	9.65745e-03	4.36008e-03	1.51612e-03	3.77594e-04	6.14835e-05	5.88622e-06	2.87006e-07	6.19873e-09	4.43551e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.0751	6.38997e-02	6.38997e-02	6.38996e-02	6.38994e-02	6.38992e-02	6.38988e-02	6.38982e-02	6.38972e-02	6.38957e-02	6.38932e-02	6.38893e-02	6.38832e-02	6.38735e-02	6.38581e-02	6.38336e-02	6.37950e-02	6.37337e-02	6.36368e-02	6.34837e-02	6.32419e-02	6.28614e-02	6.22648e-02	6.13350e-02	5.99002e-02	5.77197e-02	5.44839e-02	4.98520e-02	4.35625e-02	3.56251e-02	2.65367e-02	1.74179e-02	9.73035e-03	4.39236e-03	1.52831e-03	3.80713e-04	6.20561e-05	5.90587e-06	2.89287e-07	6.12689e-09	4.36596e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.0501	6.43772e-02	6.43771e-02	6.43771e-02	6.43769e-02	6.43766e-02	6.43762e-02	6.43756e-02	6.43747e-02	6.43731e-02	6.43706e-02	6.43667e-02	6.43606e-02	6.43507e-02	6.43352e-02	6.43106e-02	6.42716e-02	6.42099e-02	6.41123e-02	6.39580e-02	6.37145e-02	6.33311e-02	6.27299e-02	6.17931e-02	6.03473e-02	5.81502e-02	5.48897e-02	5.02226e-02	4.38863e-02	3.58921e-02	2.67383e-02	1.75483e-02	9.80413e-03	4.42528e-03	1.54075e-03	3.83816e-04	6.26434e-05	5.93031e-06	2.92980e-07	6.07776e-09	4.44458e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.0251	6.48622e-02	6.48621e-02	6.48620e-02	6.48619e-02	6.48616e-02	6.48612e-02	6.48606e-02	6.48596e-02	6.48580e-02	6.48556e-02	6.48516e-02	6.48454e-02	6.48355e-02	6.48199e-02	6.47951e-02	6.47558e-02	6.46936e-02	6.45953e-02	6.44398e-02	6.41944e-02	6.38081e-02	6.32023e-02	6.22583e-02	6.08015e-02	5.85874e-02	5.53016e-02	5.05986e-02	4.42149e-02	3.61630e-02	2.69431e-02	1.76809e-02	9.87874e-03	4.45891e-03	1.55341e-03	3.86862e-04	6.32266e-05	5.96479e-06	2.97762e-07	6.10423e-09	4.65396e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-2.0001	6.53549e-02	6.53548e-02	6.53547e-02	6.53545e-02	6.53543e-02	6.53539e-02	6.53533e-02	6.53523e-02	6.53507e-02	6.53482e-02	6.53442e-02	6.53379e-02	6.53280e-02	6.53122e-02	6.52872e-02	6.52477e-02	6.51850e-02	6.50859e-02	6.49292e-02	6.46820e-02	6.42927e-02	6.36823e-02	6.27309e-02	6.12628e-02	5.90314e-02	5.57198e-02	5.09803e-02	4.45482e-02	3.64379e-02	2.71513e-02	1.78156e-02	9.95413e-03	4.49331e-03	1.56622e-03	3.89811e-04	6.37835e-05	6.01345e-06	3.02819e-07	6.22837e-09	4.85661e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.9751	6.58554e-02	6.58554e-02	6.58553e-02	6.58551e-02	6.58549e-02	6.58545e-02	6.58539e-02	6.58528e-02	6.58513e-02	6.58487e-02	6.58447e-02	6.58384e-02	6.58284e-02	6.58125e-02	6.57873e-02	6.57474e-02	6.56843e-02	6.55844e-02	6.54265e-02	6.51773e-02	6.47851e-02	6.41699e-02	6.32111e-02	6.17314e-02	5.94824e-02	5.61446e-02	5.13677e-02	4.48863e-02	3.67167e-02	2.73630e-02	1.79526e-02	1.00303e-02	4.52857e-03	1.57911e-03	3.92624e-04	6.42911e-05	6.07804e-06	3.07025e-07	6.42110e-09	4.88549e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.9501	6.63642e-02	6.63641e-02	6.63640e-02	6.63639e-02	6.63636e-02	6.63632e-02	6.63626e-02	6.63616e-02	6.63600e-02	6.63574e-02	6.63534e-02	6.63470e-02	6.63369e-02	6.63209e-02	6.62955e-02	6.62553e-02	6.61917e-02	6.60910e-02	6.59319e-02	6.56808e-02	6.52854e-02	6.46654e-02	6.36991e-02	6.22076e-02	5.99406e-02	5.65760e-02	5.17610e-02	4.52294e-02	3.69997e-02	2.75781e-02	1.80920e-02	1.01070e-02	4.56474e-03	1.59201e-03	3.95271e-04	6.47289e-05	6.15691e-06	3.09277e-07	6.60623e-09	4.68219e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.9251	6.68813e-02	6.68813e-02	6.68812e-02	6.68810e-02	6.68808e-02	6.68804e-02	6.68797e-02	6.68787e-02	6.68771e-02	6.68745e-02	6.68704e-02	6.68640e-02	6.68538e-02	6.68377e-02	6.68121e-02	6.67716e-02	6.67075e-02	6.66060e-02	6.64456e-02	6.61925e-02	6.57940e-02	6.51691e-02	6.41950e-02	6.26915e-02	6.04062e-02	5.70143e-02	5.21604e-02	4.55774e-02	3.72866e-02	2.77969e-02	1.82338e-02	1.01844e-02	4.60190e-03	1.60482e-03	3.97735e-04	6.50824e-05	6.24448e-06	3.08912e-07	6.69203e-09	4.37396e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.9001	6.74071e-02	6.74070e-02	6.74069e-02	6.74068e-02	6.74065e-02	6.74061e-02	6.74055e-02	6.74044e-02	6.74028e-02	6.74002e-02	6.73961e-02	6.73897e-02	6.73794e-02	6.73631e-02	6.73374e-02	6.72965e-02	6.72319e-02	6.71296e-02	6.69680e-02	6.67128e-02	6.63111e-02	6.56811e-02	6.46992e-02	6.31835e-02	6.08794e-02	5.74595e-02	5.25658e-02	4.59305e-02	3.75777e-02	2.80192e-02	1.83783e-02	1.02624e-02	4.64010e-03	1.61745e-03	4.00017e-04	6.53475e-05	6.33166e-06	3.06048e-07	6.61947e-09	4.20760e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.8751	6.79418e-02	6.79417e-02	6.79416e-02	6.79415e-02	6.79412e-02	6.79408e-02	6.79401e-02	6.79391e-02	6.79374e-02	6.79349e-02	6.79307e-02	6.79242e-02	6.79138e-02	6.78974e-02	6.78714e-02	6.78303e-02	6.77651e-02	6.76621e-02	6.74991e-02	6.72419e-02	6.68369e-02	6.62018e-02	6.52119e-02	6.36837e-02	6.13604e-02	5.79120e-02	5.29776e-02	4.62888e-02	3.78729e-02	2.82452e-02	1.85255e-02	1.03409e-02	4.67939e-03	1.62978e-03	4.02137e-04	6.55328e-05	6.40710e-06	3.01732e-07	6.40354e-09	4.36319e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.8501	6.84856e-02	6.84856e-02	6.84855e-02	6.84853e-02	6.84850e-02	6.84846e-02	6.84840e-02	6.84829e-02	6.84812e-02	6.84786e-02	6.84745e-02	6.84679e-02	6.84575e-02	6.84409e-02	6.84147e-02	6.83732e-02	6.83075e-02	6.82036e-02	6.80393e-02	6.77800e-02	6.73717e-02	6.67314e-02	6.57333e-02	6.41923e-02	6.18495e-02	5.83719e-02	5.33958e-02	4.66523e-02	3.81723e-02	2.84749e-02	1.86755e-02	1.04198e-02	4.71977e-03	1.64174e-03	4.04145e-04	6.56617e-05	6.45934e-06	2.97779e-07	6.14257e-09	4.78072e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.8251	6.90389e-02	6.90389e-02	6.90388e-02	6.90386e-02	6.90383e-02	6.90379e-02	6.90372e-02	6.90362e-02	6.90345e-02	6.90319e-02	6.90277e-02	6.90211e-02	6.90105e-02	6.89939e-02	6.89674e-02	6.89256e-02	6.88594e-02	6.87546e-02	6.85890e-02	6.83275e-02	6.79159e-02	6.72702e-02	6.62637e-02	6.47097e-02	6.23469e-02	5.88393e-02	5.38206e-02	4.70210e-02	3.84757e-02	2.87083e-02	1.88286e-02	1.04991e-02	4.76125e-03	1.65323e-03	4.06111e-04	6.57722e-05	6.47946e-06	2.96283e-07	5.98242e-09	5.15345e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.8001	6.96020e-02	6.96019e-02	6.96019e-02	6.96017e-02	6.96014e-02	6.96010e-02	6.96003e-02	6.95993e-02	6.95976e-02	6.95949e-02	6.95907e-02	6.95840e-02	6.95734e-02	6.95566e-02	6.95299e-02	6.94878e-02	6.94210e-02	6.93153e-02	6.91483e-02	6.88847e-02	6.84696e-02	6.78185e-02	6.68034e-02	6.52361e-02	6.28529e-02	5.93146e-02	5.42522e-02	4.73951e-02	3.87832e-02	2.89454e-02	1.89849e-02	1.05787e-02	4.80379e-03	1.66419e-03	4.08134e-04	6.59145e-05	6.46386e-06	2.98907e-07	6.04506e-09	5.13424e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.7751	7.01752e-02	7.01751e-02	7.01750e-02	7.01749e-02	7.01746e-02	7.01742e-02	7.01735e-02	7.01724e-02	7.01707e-02	7.01680e-02	7.01638e-02	7.01570e-02	7.01463e-02	7.01294e-02	7.01025e-02	7.00600e-02	6.99927e-02	6.98861e-02	6.97177e-02	6.94518e-02	6.90332e-02	6.83765e-02	6.73527e-02	6.57719e-02	6.33677e-02	5.97980e-02	5.46907e-02	4.77747e-02	3.90949e-02	2.91862e-02	1.91445e-02	1.06588e-02	4.84729e-03	1.67459e-03	4.10328e-04	6.61454e-05	6.41631e-06	3.06165e-07	6.35320e-09	4.62689e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.7501	7.07588e-02	7.07588e-02	7.07587e-02	7.07585e-02	7.07582e-02	7.07578e-02	7.07571e-02	7.07560e-02	7.07543e-02	7.07516e-02	7.07473e-02	7.07405e-02	7.07297e-02	7.07126e-02	7.06855e-02	7.06427e-02	7.05747e-02	7.04673e-02	7.02974e-02	7.00292e-02	6.96070e-02	6.89447e-02	6.79120e-02	6.63172e-02	6.38916e-02	6.02897e-02	5.51362e-02	4.81597e-02	3.94105e-02	2.94306e-02	1.93076e-02	1.07393e-02	4.89164e-03	1.68444e-03	4.12824e-04	6.65218e-05	6.34887e-06	3.16935e-07	6.79281e-09	3.93000e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.7251	7.13533e-02	7.13532e-02	7.13531e-02	7.13529e-02	7.13527e-02	7.13522e-02	7.13516e-02	7.13505e-02	7.13487e-02	7.13460e-02	7.13417e-02	7.13348e-02	7.13239e-02	7.13067e-02	7.12794e-02	7.12361e-02	7.11676e-02	7.10592e-02	7.08879e-02	7.06174e-02	7.01915e-02	6.95233e-02	6.84815e-02	6.68725e-02	6.44249e-02	6.07899e-02	5.55891e-02	4.85503e-02	3.97301e-02	2.96786e-02	1.94744e-02	1.08202e-02	4.93665e-03	1.69381e-03	4.15750e-04	6.70905e-05	6.28098e-06	3.28473e-07	7.14401e-09	3.57295e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.7001	7.19590e-02	7.19589e-02	7.19588e-02	7.19586e-02	7.19583e-02	7.19579e-02	7.19572e-02	7.19561e-02	7.19544e-02	7.19516e-02	7.19472e-02	7.19403e-02	7.19293e-02	7.19120e-02	7.18844e-02	7.18407e-02	7.17716e-02	7.16623e-02	7.14894e-02	7.12166e-02	7.07869e-02	7.01129e-02	6.90617e-02	6.74381e-02	6.49679e-02	6.12990e-02	5.60494e-02	4.89466e-02	4.00536e-02	2.99301e-02	1.96451e-02	1.09016e-02	4.98207e-03	1.70279e-03	4.19223e-04	6.78790e-05	6.23652e-06	3.37006e-07	7.17924e-09	3.91162e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.6751	7.25763e-02	7.25762e-02	7.25761e-02	7.25759e-02	7.25756e-02	7.25752e-02	7.25745e-02	7.25734e-02	7.25716e-02	7.25689e-02	7.25644e-02	7.25574e-02	7.25464e-02	7.25288e-02	7.25010e-02	7.24570e-02	7.23873e-02	7.22770e-02	7.21026e-02	7.18273e-02	7.13938e-02	7.07137e-02	6.96529e-02	6.80143e-02	6.55211e-02	6.18173e-02	5.65174e-02	4.93485e-02	4.03808e-02	3.01849e-02	1.98196e-02	1.09836e-02	5.02762e-03	1.71157e-03	4.23333e-04	6.88857e-05	6.23918e-06	3.38865e-07	6.78975e-09	4.77665e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.6501	7.32056e-02	7.32056e-02	7.32055e-02	7.32053e-02	7.32050e-02	7.32046e-02	7.32039e-02	7.32027e-02	7.32010e-02	7.31982e-02	7.31937e-02	7.31867e-02	7.31755e-02	7.31578e-02	7.31297e-02	7.30853e-02	7.30150e-02	7.29037e-02	7.27277e-02	7.24499e-02	7.20125e-02	7.13261e-02	7.02556e-02	6.86017e-02	6.60847e-02	6.23450e-02	5.69933e-02	4.97562e-02	4.07118e-02	3.04430e-02	1.99983e-02	1.10665e-02	5.07294e-03	1.72040e-03	4.28123e-04	7.00724e-05	6.30662e-06	3.31840e-07	6.07560e-09	5.49157e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.6251	7.38476e-02	7.38475e-02	7.38474e-02	7.38472e-02	7.38469e-02	7.38465e-02	7.38458e-02	7.38446e-02	7.38429e-02	7.38400e-02	7.38355e-02	7.38284e-02	7.38171e-02	7.37993e-02	7.37710e-02	7.37262e-02	7.36552e-02	7.35429e-02	7.33653e-02	7.30850e-02	7.26435e-02	7.19508e-02	7.08702e-02	6.92006e-02	6.66592e-02	6.28825e-02	5.74773e-02	5.01698e-02	4.10462e-02	3.07039e-02	2.01812e-02	1.11505e-02	5.11758e-03	1.72956e-03	4.33572e-04	7.13613e-05	6.44475e-06	3.16345e-07	5.33944e-09	5.33464e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.6001	7.45026e-02	7.45025e-02	7.45024e-02	7.45022e-02	7.45019e-02	7.45015e-02	7.45008e-02	7.44996e-02	7.44978e-02	7.44950e-02	7.44904e-02	7.44833e-02	7.44719e-02	7.44538e-02	7.44253e-02	7.43800e-02	7.43084e-02	7.41950e-02	7.40158e-02	7.37329e-02	7.32873e-02	7.25881e-02	7.14972e-02	6.98114e-02	6.72449e-02	6.34301e-02	5.79697e-02	5.05893e-02	4.13841e-02	3.09675e-02	2.03683e-02	1.12358e-02	5.16109e-03	1.73941e-03	4.39585e-04	7.26367e-05	6.64322e-06	2.95891e-07	4.96443e-09	4.15210e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.5751	7.51712e-02	7.51711e-02	7.51710e-02	7.51708e-02	7.51706e-02	7.51701e-02	7.51694e-02	7.51682e-02	7.51664e-02	7.51635e-02	7.51589e-02	7.51517e-02	7.51402e-02	7.51220e-02	7.50932e-02	7.50475e-02	7.49752e-02	7.48608e-02	7.46799e-02	7.43943e-02	7.39445e-02	7.32385e-02	7.21372e-02	7.04348e-02	6.78424e-02	6.39883e-02	5.84708e-02	5.10147e-02	4.17252e-02	3.12335e-02	2.05598e-02	1.13228e-02	5.20292e-03	1.75034e-03	4.45978e-04	7.37527e-05	6.87381e-06	2.76550e-07	5.21661e-09	2.62838e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.5501	7.58541e-02	7.58540e-02	7.58539e-02	7.58537e-02	7.58534e-02	7.58529e-02	7.58522e-02	7.58510e-02	7.58492e-02	7.58463e-02	7.58417e-02	7.58343e-02	7.58228e-02	7.58044e-02	7.57753e-02	7.57292e-02	7.56562e-02	7.55407e-02	7.53580e-02	7.50697e-02	7.46156e-02	7.39028e-02	7.27906e-02	7.10711e-02	6.84522e-02	6.45575e-02	5.89809e-02	5.14463e-02	4.20692e-02	3.15015e-02	2.07555e-02	1.14119e-02	5.24252e-03	1.76278e-03	4.52478e-04	7.45486e-05	7.09261e-06	2.65340e-07	6.06528e-09	1.89674e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.5251	7.65518e-02	7.65517e-02	7.65516e-02	7.65514e-02	7.65511e-02	7.65506e-02	7.65499e-02	7.65487e-02	7.65468e-02	7.65439e-02	7.65392e-02	7.65318e-02	7.65201e-02	7.65016e-02	7.64722e-02	7.64257e-02	7.63520e-02	7.62353e-02	7.60510e-02	7.57598e-02	7.53012e-02	7.45814e-02	7.34580e-02	7.17210e-02	6.90747e-02	6.51381e-02	5.95002e-02	5.18840e-02	4.24159e-02	3.17709e-02	2.09555e-02	1.15037e-02	5.27930e-03	1.77714e-03	4.58721e-04	7.48688e-05	7.24634e-06	2.67875e-07	7.12653e-09	2.66650e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.5001	7.72650e-02	7.72649e-02	7.72648e-02	7.72646e-02	7.72643e-02	7.72638e-02	7.72631e-02	7.72619e-02	7.72600e-02	7.72571e-02	7.72523e-02	7.72449e-02	7.72331e-02	7.72143e-02	7.71847e-02	7.71377e-02	7.70632e-02	7.69455e-02	7.67593e-02	7.64653e-02	7.60021e-02	7.52750e-02	7.41402e-02	7.23852e-02	6.97106e-02	6.57307e-02	6.00292e-02	5.23280e-02	4.27652e-02	3.20413e-02	2.11594e-02	1.15986e-02	5.31266e-03	1.79379e-03	4.64273e-04	7.45886e-05	7.28266e-06	2.85937e-07	7.79224e-09	4.50419e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.4751	7.79945e-02	7.79944e-02	7.79943e-02	7.79941e-02	7.79938e-02	7.79933e-02	7.79926e-02	7.79914e-02	7.79895e-02	7.79865e-02	7.79818e-02	7.79742e-02	7.79623e-02	7.79434e-02	7.79134e-02	7.78659e-02	7.77908e-02	7.76718e-02	7.74837e-02	7.71868e-02	7.67189e-02	7.59844e-02	7.48379e-02	7.30642e-02	7.03605e-02	6.63358e-02	6.05683e-02	5.27784e-02	4.31166e-02	3.23119e-02	2.13671e-02	1.16972e-02	5.34205e-03	1.81304e-03	4.68649e-04	7.36394e-05	7.16255e-06	3.15861e-07	7.51676e-09	5.92684e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.4501	7.87411e-02	7.87410e-02	7.87409e-02	7.87407e-02	7.87404e-02	7.87399e-02	7.87392e-02	7.87380e-02	7.87361e-02	7.87330e-02	7.87282e-02	7.87206e-02	7.87086e-02	7.86895e-02	7.86592e-02	7.86112e-02	7.85353e-02	7.84152e-02	7.82252e-02	7.79252e-02	7.74525e-02	7.67104e-02	7.55517e-02	7.37589e-02	7.10251e-02	6.69539e-02	6.11178e-02	5.32354e-02	4.34700e-02	3.25822e-02	2.15782e-02	1.18004e-02	5.36695e-03	1.83508e-03	4.71352e-04	7.20333e-05	6.87273e-06	3.48500e-07	6.13880e-09	5.42506e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.4251	7.95057e-02	7.95056e-02	7.95055e-02	7.95053e-02	7.95050e-02	7.95045e-02	7.95037e-02	7.95025e-02	7.95006e-02	7.94975e-02	7.94927e-02	7.94850e-02	7.94728e-02	7.94535e-02	7.94229e-02	7.93745e-02	7.92978e-02	7.91764e-02	7.89844e-02	7.86813e-02	7.82037e-02	7.74537e-02	7.62826e-02	7.44700e-02	7.17051e-02	6.75858e-02	6.16782e-02	5.36990e-02	4.38249e-02	3.28513e-02	2.17921e-02	1.19086e-02	5.38698e-03	1.85992e-03	4.71917e-04	6.98800e-05	6.43499e-06	3.71187e-07	4.06569e-09	2.75914e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.4001	8.02892e-02	8.02891e-02	8.02890e-02	8.02888e-02	8.02885e-02	8.02880e-02	8.02872e-02	8.02860e-02	8.02840e-02	8.02810e-02	8.02761e-02	8.02683e-02	8.02560e-02	8.02365e-02	8.02056e-02	8.01566e-02	8.00791e-02	7.99564e-02	7.97625e-02	7.94562e-02	7.89735e-02	7.82154e-02	7.70314e-02	7.51984e-02	7.24014e-02	6.82322e-02	6.22501e-02	5.41695e-02	4.41810e-02	3.31182e-02	2.20082e-02	1.20228e-02	5.40183e-03	1.88738e-03	4.69963e-04	6.73936e-05	5.90949e-06	3.71460e-07	2.18294e-09	-5.23658e-12	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.3751	8.10927e-02	8.10926e-02	8.10925e-02	8.10923e-02	8.10920e-02	8.10915e-02	8.10907e-02	8.10894e-02	8.10875e-02	8.10843e-02	8.10794e-02	8.10715e-02	8.10591e-02	8.10394e-02	8.10082e-02	8.09587e-02	8.08804e-02	8.07564e-02	8.05603e-02	8.02507e-02	7.97628e-02	7.89964e-02	7.77991e-02	7.59451e-02	7.31148e-02	6.88938e-02	6.28341e-02	5.46471e-02	4.45379e-02	3.33820e-02	2.22255e-02	1.21435e-02	5.41141e-03	1.91702e-03	4.65253e-04	6.48841e-05	5.38980e-06	3.41637e-07	1.47208e-09	-1.98809e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.3501	8.19172e-02	8.19172e-02	8.19170e-02	8.19168e-02	8.19165e-02	8.19160e-02	8.19152e-02	8.19140e-02	8.19120e-02	8.19088e-02	8.19038e-02	8.18959e-02	8.18833e-02	8.18634e-02	8.18318e-02	8.17818e-02	8.17026e-02	8.15773e-02	8.13791e-02	8.10661e-02	8.05728e-02	7.97978e-02	7.85869e-02	7.67112e-02	7.38464e-02	6.95715e-02	6.34308e-02	5.51321e-02	4.48952e-02	3.36414e-02	2.24430e-02	1.22715e-02	5.41584e-03	1.94810e-03	4.57753e-04	6.27320e-05	4.98879e-06	2.82771e-07	2.47991e-09	-1.98346e-12	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.3251	8.27641e-02	8.27641e-02	8.27639e-02	8.27637e-02	8.27634e-02	8.27629e-02	8.27621e-02	8.27608e-02	8.27588e-02	8.27556e-02	8.27506e-02	8.27425e-02	8.27298e-02	8.27097e-02	8.26777e-02	8.26272e-02	8.25471e-02	8.24204e-02	8.22200e-02	8.19035e-02	8.14046e-02	8.06208e-02	7.93958e-02	7.74976e-02	7.45972e-02	7.02663e-02	6.40410e-02	5.56247e-02	4.52525e-02	3.38951e-02	2.26593e-02	1.24075e-02	5.41549e-03	1.97957e-03	4.47676e-04	6.13463e-05	4.81632e-06	2.06412e-07	4.90053e-09	3.79119e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.3001	8.36347e-02	8.36346e-02	8.36345e-02	8.36343e-02	8.36340e-02	8.36335e-02	8.36327e-02	8.36314e-02	8.36293e-02	8.36261e-02	8.36210e-02	8.36129e-02	8.36000e-02	8.35796e-02	8.35474e-02	8.34962e-02	8.34153e-02	8.32872e-02	8.30845e-02	8.27644e-02	8.22598e-02	8.14668e-02	8.02273e-02	7.83059e-02	7.53684e-02	7.09793e-02	6.46655e-02	5.61254e-02	4.56095e-02	3.41419e-02	2.28729e-02	1.25518e-02	5.41106e-03	2.01001e-03	4.35528e-04	6.11062e-05	4.95210e-06	1.32973e-07	7.53303e-09	6.72583e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.2751	8.45305e-02	8.45304e-02	8.45303e-02	8.45300e-02	8.45297e-02	8.45292e-02	8.45284e-02	8.45271e-02	8.45250e-02	8.45218e-02	8.45166e-02	8.45084e-02	8.44954e-02	8.44748e-02	8.44421e-02	8.43904e-02	8.43085e-02	8.41789e-02	8.39739e-02	8.36501e-02	8.31396e-02	8.23373e-02	8.10827e-02	7.91372e-02	7.61613e-02	7.17116e-02	6.53052e-02	5.66346e-02	4.59656e-02	3.43800e-02	2.30818e-02	1.27049e-02	5.40359e-03	2.03768e-03	4.22121e-04	6.22930e-05	5.41876e-06	8.64515e-08	8.73197e-09	5.41252e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.2501	8.54530e-02	8.54529e-02	8.54528e-02	8.54526e-02	8.54523e-02	8.54517e-02	8.54509e-02	8.54496e-02	8.54475e-02	8.54442e-02	8.54390e-02	8.54307e-02	8.54175e-02	8.53967e-02	8.53636e-02	8.53113e-02	8.52285e-02	8.50974e-02	8.48900e-02	8.45624e-02	8.40458e-02	8.32337e-02	8.19636e-02	7.99932e-02	7.69775e-02	7.24647e-02	6.59612e-02	5.71529e-02	4.63207e-02	3.46079e-02	2.32838e-02	1.28668e-02	5.39448e-03	2.06053e-03	4.08562e-04	6.50200e-05	6.16157e-06	8.65162e-08	7.22052e-09	-5.07566e-12	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.2251	8.64042e-02	8.64041e-02	8.64040e-02	8.64038e-02	8.64034e-02	8.64029e-02	8.64020e-02	8.64007e-02	8.63986e-02	8.63953e-02	8.63900e-02	8.63816e-02	8.63683e-02	8.63472e-02	8.63138e-02	8.62608e-02	8.61770e-02	8.60443e-02	8.58345e-02	8.55029e-02	8.49800e-02	8.41579e-02	8.28718e-02	8.08756e-02	7.78185e-02	7.32398e-02	6.66347e-02	5.76809e-02	4.66742e-02	3.48238e-02	2.34763e-02	1.30374e-02	5.38557e-03	2.07625e-03	3.96216e-04	6.91692e-05	7.04119e-06	1.40171e-07	2.90030e-09	-7.54104e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.2001	8.73859e-02	8.73859e-02	8.73857e-02	8.73855e-02	8.73852e-02	8.73846e-02	8.73838e-02	8.73824e-02	8.73803e-02	8.73769e-02	8.73716e-02	8.73630e-02	8.73496e-02	8.73282e-02	8.72944e-02	8.72409e-02	8.71560e-02	8.70217e-02	8.68093e-02	8.64737e-02	8.59443e-02	8.51119e-02	8.38091e-02	8.17863e-02	7.86862e-02	7.40389e-02	6.73270e-02	5.82194e-02	4.70259e-02	3.50256e-02	2.36562e-02	1.32160e-02	5.37906e-03	2.08234e-03	3.86620e-04	7.43482e-05	7.84456e-06	2.35919e-07	-2.79794e-09	-1.03977e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.1751	8.84005e-02	8.84004e-02	8.84002e-02	8.84000e-02	8.83997e-02	8.83991e-02	8.83983e-02	8.83969e-02	8.83948e-02	8.83913e-02	8.83859e-02	8.83773e-02	8.83637e-02	8.83421e-02	8.83078e-02	8.82536e-02	8.81677e-02	8.80318e-02	8.78167e-02	8.74769e-02	8.69408e-02	8.60977e-02	8.47778e-02	8.27273e-02	7.95826e-02	7.48636e-02	6.80398e-02	5.87693e-02	4.73755e-02	3.52114e-02	2.38201e-02	1.34015e-02	5.37756e-03	2.07624e-03	3.81367e-04	7.98767e-05	8.31590e-06	3.43178e-07	-7.33593e-09	-6.11812e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.1501	8.94502e-02	8.94501e-02	8.94500e-02	8.94498e-02	8.94494e-02	8.94489e-02	8.94480e-02	8.94466e-02	8.94444e-02	8.94410e-02	8.94355e-02	8.94268e-02	8.94130e-02	8.93911e-02	8.93564e-02	8.93015e-02	8.92146e-02	8.90769e-02	8.88591e-02	8.85149e-02	8.79720e-02	8.71178e-02	8.57801e-02	8.37009e-02	8.05098e-02	7.57160e-02	6.87748e-02	5.93318e-02	4.77230e-02	3.53790e-02	2.39641e-02	1.35923e-02	5.38406e-03	2.05547e-03	3.81946e-04	8.48149e-05	8.20562e-06	4.18507e-07	-8.22091e-09	2.76805e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.1251	9.05379e-02	9.05378e-02	9.05376e-02	9.05374e-02	9.05371e-02	9.05365e-02	9.05356e-02	9.05342e-02	9.05320e-02	9.05285e-02	9.05229e-02	9.05141e-02	9.05001e-02	9.04780e-02	9.04429e-02	9.03873e-02	9.02992e-02	9.01598e-02	8.99392e-02	8.95905e-02	8.90404e-02	8.81748e-02	8.68188e-02	8.47098e-02	8.14704e-02	7.65986e-02	6.95339e-02	5.99082e-02	4.80683e-02	3.55261e-02	2.40839e-02	1.37859e-02	5.40178e-03	2.01781e-03	3.89558e-04	8.80373e-05	7.33040e-06	4.18115e-07	-4.42814e-09	9.03237e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.1001	9.16664e-02	9.16663e-02	9.16662e-02	9.16659e-02	9.16656e-02	9.16650e-02	9.16641e-02	9.16627e-02	9.16605e-02	9.16569e-02	9.16513e-02	9.16423e-02	9.16282e-02	9.16057e-02	9.15702e-02	9.15138e-02	9.14246e-02	9.12834e-02	9.10599e-02	9.07066e-02	9.01492e-02	8.92717e-02	8.78966e-02	8.57569e-02	8.24673e-02	7.75140e-02	7.03196e-02	6.05000e-02	4.84117e-02	3.56505e-02	2.41744e-02	1.39792e-02	5.43418e-03	1.96152e-03	4.04902e-04	8.83547e-05	5.63313e-06	3.13726e-07	2.63850e-09	5.81307e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.0751	9.28391e-02	9.28390e-02	9.28389e-02	9.28386e-02	9.28383e-02	9.28377e-02	9.28368e-02	9.28354e-02	9.28331e-02	9.28295e-02	9.28238e-02	9.28147e-02	9.28004e-02	9.27776e-02	9.27416e-02	9.26845e-02	9.25941e-02	9.24510e-02	9.22245e-02	9.18665e-02	9.13015e-02	9.04118e-02	8.90170e-02	8.68453e-02	8.35035e-02	7.84651e-02	7.11344e-02	6.11093e-02	4.87534e-02	3.57498e-02	2.42302e-02	1.41678e-02	5.48474e-03	1.88554e-03	4.27963e-04	8.46780e-05	3.22853e-06	1.06893e-07	9.30877e-09	-7.32931e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.0501	9.40597e-02	9.40596e-02	9.40595e-02	9.40593e-02	9.40589e-02	9.40583e-02	9.40574e-02	9.40559e-02	9.40537e-02	9.40500e-02	9.40442e-02	9.40350e-02	9.40205e-02	9.39974e-02	9.39609e-02	9.39031e-02	9.38115e-02	9.36664e-02	9.34369e-02	9.30739e-02	9.25010e-02	9.15988e-02	9.01836e-02	8.79787e-02	8.45826e-02	7.94553e-02	7.19813e-02	6.17382e-02	4.90940e-02	3.58217e-02	2.42455e-02	1.43466e-02	5.55682e-03	1.78975e-03	4.57810e-04	7.62081e-05	4.20112e-07	-1.63854e-07	1.11322e-08	-2.23616e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.0251	9.53324e-02	9.53323e-02	9.53322e-02	9.53319e-02	9.53316e-02	9.53310e-02	9.53300e-02	9.53286e-02	9.53262e-02	9.53225e-02	9.53167e-02	9.53074e-02	9.52926e-02	9.52693e-02	9.52323e-02	9.51736e-02	9.50807e-02	9.49337e-02	9.47010e-02	9.43330e-02	9.37519e-02	9.28367e-02	9.14004e-02	8.91612e-02	8.57086e-02	8.04884e-02	7.28639e-02	6.23893e-02	4.94347e-02	3.58639e-02	2.42136e-02	1.45091e-02	5.65344e-03	1.67520e-03	4.92427e-04	6.26327e-05	-2.32319e-06	-4.27523e-07	5.19684e-09	-2.75624e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-1.0001	9.66617e-02	9.66616e-02	9.66615e-02	9.66613e-02	9.66609e-02	9.66603e-02	9.66593e-02	9.66578e-02	9.66555e-02	9.66517e-02	9.66458e-02	9.66363e-02	9.66214e-02	9.65977e-02	9.65602e-02	9.65007e-02	9.64066e-02	9.62574e-02	9.60214e-02	9.56482e-02	9.50588e-02	9.41301e-02	9.26721e-02	9.03972e-02	8.68860e-02	8.15687e-02	7.37860e-02	6.30659e-02	4.97767e-02	3.58743e-02	2.41278e-02	1.46472e-02	5.77695e-03	1.54436e-03	5.28618e-04	4.42993e-05	-4.43592e-06	-5.98288e-07	-7.81049e-09	-1.67814e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.9751	9.80529e-02	9.80528e-02	9.80527e-02	9.80524e-02	9.80520e-02	9.80514e-02	9.80505e-02	9.80490e-02	9.80466e-02	9.80427e-02	9.80367e-02	9.80271e-02	9.80120e-02	9.79880e-02	9.79499e-02	9.78896e-02	9.77941e-02	9.76429e-02	9.74035e-02	9.70249e-02	9.64269e-02	9.54843e-02	9.40037e-02	9.16919e-02	8.81197e-02	8.27012e-02	7.47522e-02	6.37716e-02	5.01218e-02	3.58511e-02	2.39803e-02	1.47516e-02	5.92878e-03	1.40125e-03	5.61990e-04	2.23337e-05	-5.36656e-06	-6.03296e-07	-2.30379e-08	3.70394e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.9501	9.95117e-02	9.95116e-02	9.95115e-02	9.95112e-02	9.95108e-02	9.95102e-02	9.95093e-02	9.95077e-02	9.95053e-02	9.95014e-02	9.94953e-02	9.94856e-02	9.94702e-02	9.94459e-02	9.94073e-02	9.93461e-02	9.92492e-02	9.90958e-02	9.88530e-02	9.84688e-02	9.78619e-02	9.69050e-02	9.54011e-02	9.30511e-02	8.94156e-02	8.38914e-02	7.57677e-02	6.45108e-02	5.04726e-02	3.57926e-02	2.37635e-02	1.48113e-02	6.10900e-03	1.25160e-03	5.87060e-04	-1.33022e-06	-4.71485e-06	-4.13234e-07	-3.31214e-08	1.73752e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.9251	1.01045e-01	1.01045e-01	1.01044e-01	1.01044e-01	1.01044e-01	1.01043e-01	1.01042e-01	1.01041e-01	1.01038e-01	1.01034e-01	1.01028e-01	1.01018e-01	1.01003e-01	1.00978e-01	1.00939e-01	1.00877e-01	1.00778e-01	1.00623e-01	1.00376e-01	9.99865e-02	9.93705e-02	9.83987e-02	9.68708e-02	9.44814e-02	9.07801e-02	8.51457e-02	7.68386e-02	6.52888e-02	5.08322e-02	3.56978e-02	2.34691e-02	1.48134e-02	6.31592e-03	1.10291e-03	5.97500e-04	-2.40387e-05	-2.37088e-06	-6.51786e-08	-3.17215e-08	9.24464e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.9001	1.02659e-01	1.02659e-01	1.02659e-01	1.02659e-01	1.02658e-01	1.02658e-01	1.02657e-01	1.02655e-01	1.02653e-01	1.02649e-01	1.02642e-01	1.02632e-01	1.02617e-01	1.02592e-01	1.02552e-01	1.02489e-01	1.02389e-01	1.02231e-01	1.01981e-01	1.01585e-01	1.00960e-01	9.99730e-02	9.84203e-02	9.59900e-02	9.22205e-02	8.64713e-02	7.79718e-02	6.61115e-02	5.12047e-02	3.55661e-02	2.30887e-02	1.47433e-02	6.54561e-03	9.64322e-04	5.86523e-04	-4.26419e-05	1.37649e-06	3.32798e-07	-1.74458e-08	-2.04884e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.8751	1.04364e-01	1.04364e-01	1.04363e-01	1.04363e-01	1.04363e-01	1.04362e-01	1.04361e-01	1.04360e-01	1.04357e-01	1.04353e-01	1.04347e-01	1.04336e-01	1.04320e-01	1.04295e-01	1.04255e-01	1.04191e-01	1.04090e-01	1.03929e-01	1.03675e-01	1.03274e-01	1.02638e-01	1.01636e-01	1.00058e-01	9.75853e-02	9.37452e-02	8.78764e-02	7.91752e-02	6.69862e-02	5.15951e-02	3.53979e-02	2.26138e-02	1.45846e-02	6.79136e-03	8.46476e-04	5.47442e-04	-5.38604e-05	5.79608e-06	6.22095e-07	3.97901e-09	-5.24038e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.8501	1.06167e-01	1.06167e-01	1.06167e-01	1.06167e-01	1.06166e-01	1.06166e-01	1.06165e-01	1.06163e-01	1.06161e-01	1.06157e-01	1.06150e-01	1.06140e-01	1.06123e-01	1.06098e-01	1.06057e-01	1.05992e-01	1.05889e-01	1.05726e-01	1.05469e-01	1.05061e-01	1.04416e-01	1.03397e-01	1.01793e-01	9.92769e-02	9.53637e-02	8.93706e-02	8.04581e-02	6.79214e-02	5.20098e-02	3.51944e-02	2.20362e-02	1.43187e-02	7.04318e-03	7.61079e-04	4.74356e-04	-5.47759e-05	9.76469e-06	6.38685e-07	2.10304e-08	-5.97327e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.8251	1.08081e-01	1.08081e-01	1.08081e-01	1.08081e-01	1.08080e-01	1.08079e-01	1.08078e-01	1.08077e-01	1.08074e-01	1.08070e-01	1.08064e-01	1.08053e-01	1.08036e-01	1.08010e-01	1.07969e-01	1.07903e-01	1.07799e-01	1.07633e-01	1.07372e-01	1.06958e-01	1.06302e-01	1.05267e-01	1.03636e-01	1.01075e-01	9.70868e-02	9.09646e-02	8.18311e-02	6.89269e-02	5.24566e-02	3.49583e-02	2.13478e-02	1.39256e-02	7.28719e-03	7.20359e-04	3.62971e-04	-4.34110e-05	1.19264e-05	2.73217e-07	2.14499e-08	-3.01481e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.8001	1.10117e-01	1.10117e-01	1.10117e-01	1.10116e-01	1.10116e-01	1.10115e-01	1.10114e-01	1.10113e-01	1.10110e-01	1.10106e-01	1.10099e-01	1.10088e-01	1.10072e-01	1.10045e-01	1.10003e-01	1.09936e-01	1.09830e-01	1.09662e-01	1.09397e-01	1.08976e-01	1.08311e-01	1.07259e-01	1.05600e-01	1.02994e-01	9.89270e-02	9.26709e-02	8.33066e-02	7.00144e-02	5.29452e-02	3.46938e-02	2.05416e-02	1.33832e-02	7.50508e-03	7.36272e-04	2.11487e-04	-1.93317e-05	1.09549e-05	-4.71866e-07	-7.95792e-10	1.90817e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.7751	1.12288e-01	1.12288e-01	1.12288e-01	1.12288e-01	1.12287e-01	1.12287e-01	1.12286e-01	1.12284e-01	1.12281e-01	1.12277e-01	1.12270e-01	1.12260e-01	1.12242e-01	1.12215e-01	1.12173e-01	1.12105e-01	1.11997e-01	1.11827e-01	1.11558e-01	1.11130e-01	1.10454e-01	1.09385e-01	1.07699e-01	1.05045e-01	1.00898e-01	9.45038e-02	8.48987e-02	7.11978e-02	5.34873e-02	3.44071e-02	1.96114e-02	1.26682e-02	7.67359e-03	8.19482e-04	2.14916e-05	1.58107e-05	5.88655e-06	-1.45047e-06	-4.01394e-08	4.81255e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.7501	1.14612e-01	1.14612e-01	1.14612e-01	1.14611e-01	1.14611e-01	1.14610e-01	1.14609e-01	1.14607e-01	1.14604e-01	1.14600e-01	1.14593e-01	1.14582e-01	1.14565e-01	1.14538e-01	1.14494e-01	1.14425e-01	1.14316e-01	1.14143e-01	1.13870e-01	1.13436e-01	1.12749e-01	1.11663e-01	1.09948e-01	1.07246e-01	1.03017e-01	9.64798e-02	8.66241e-02	7.24931e-02	5.40973e-02	3.41070e-02	1.85529e-02	1.17558e-02	7.76400e-03	9.78104e-04	-2.01220e-04	5.79016e-05	-3.53419e-06	-2.38589e-06	-7.92445e-08	2.41505e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.7251	1.17105e-01	1.17105e-01	1.17104e-01	1.17104e-01	1.17104e-01	1.17103e-01	1.17102e-01	1.17100e-01	1.17097e-01	1.17093e-01	1.17086e-01	1.17075e-01	1.17057e-01	1.17029e-01	1.16985e-01	1.16916e-01	1.16805e-01	1.16629e-01	1.16351e-01	1.15911e-01	1.15214e-01	1.14110e-01	1.12365e-01	1.09615e-01	1.05302e-01	9.86178e-02	8.85020e-02	7.39193e-02	5.47926e-02	3.38052e-02	1.73640e-02	1.06210e-02	7.74179e-03	1.21621e-03	-4.46019e-04	1.00258e-04	-1.65772e-05	-2.93769e-06	-9.57497e-08	-4.65001e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.7001	1.19788e-01	1.19788e-01	1.19788e-01	1.19787e-01	1.19787e-01	1.19786e-01	1.19785e-01	1.19783e-01	1.19780e-01	1.19776e-01	1.19769e-01	1.19758e-01	1.19740e-01	1.19712e-01	1.19667e-01	1.19596e-01	1.19484e-01	1.19306e-01	1.19024e-01	1.18577e-01	1.17869e-01	1.16747e-01	1.14974e-01	1.12174e-01	1.07776e-01	1.00940e-01	9.05547e-02	7.54989e-02	5.55940e-02	3.35172e-02	1.60456e-02	9.23846e-03	7.56636e-03	1.53212e-03	-6.97124e-04	1.33904e-04	-3.14056e-05	-2.81400e-06	-7.41043e-08	-1.12099e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.6751	1.22685e-01	1.22685e-01	1.22685e-01	1.22685e-01	1.22684e-01	1.22684e-01	1.22683e-01	1.22681e-01	1.22678e-01	1.22673e-01	1.22666e-01	1.22655e-01	1.22637e-01	1.22608e-01	1.22563e-01	1.22491e-01	1.22377e-01	1.22196e-01	1.21910e-01	1.21456e-01	1.20738e-01	1.19599e-01	1.17796e-01	1.14946e-01	1.10461e-01	1.03471e-01	9.28083e-02	7.72582e-02	5.65269e-02	3.32631e-02	1.46025e-02	7.58375e-03	7.19104e-03	1.91651e-03	-9.33731e-04	1.48298e-04	-4.51924e-05	-1.90071e-06	-1.70632e-08	-1.09344e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.6501	1.25825e-01	1.25825e-01	1.25824e-01	1.25824e-01	1.25824e-01	1.25823e-01	1.25822e-01	1.25820e-01	1.25817e-01	1.25812e-01	1.25805e-01	1.25794e-01	1.25775e-01	1.25746e-01	1.25700e-01	1.25627e-01	1.25512e-01	1.25329e-01	1.25038e-01	1.24578e-01	1.23849e-01	1.22692e-01	1.20860e-01	1.17961e-01	1.13389e-01	1.06242e-01	9.52931e-02	7.92282e-02	5.76218e-02	3.30684e-02	1.30448e-02	5.63454e-03	6.56335e-03	2.35043e-03	-1.13073e-03	1.32560e-04	-5.45243e-05	-3.63227e-07	5.01993e-08	-1.88876e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.6251	1.29237e-01	1.29237e-01	1.29237e-01	1.29237e-01	1.29236e-01	1.29235e-01	1.29234e-01	1.29232e-01	1.29229e-01	1.29225e-01	1.29217e-01	1.29206e-01	1.29187e-01	1.29158e-01	1.29111e-01	1.29037e-01	1.28920e-01	1.28735e-01	1.28440e-01	1.27974e-01	1.27234e-01	1.26061e-01	1.24200e-01	1.21251e-01	1.16592e-01	1.09286e-01	9.80449e-02	8.14456e-02	5.89152e-02	3.29654e-02	1.13891e-02	3.37194e-03	5.62553e-03	2.80323e-03	-1.26013e-03	7.71709e-05	-5.60898e-05	1.32841e-06	8.83636e-08	1.02195e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.6001	1.32960e-01	1.32960e-01	1.32960e-01	1.32960e-01	1.32959e-01	1.32958e-01	1.32957e-01	1.32955e-01	1.32952e-01	1.32948e-01	1.32940e-01	1.32928e-01	1.32910e-01	1.32880e-01	1.32833e-01	1.32758e-01	1.32639e-01	1.32451e-01	1.32153e-01	1.31681e-01	1.30931e-01	1.29741e-01	1.27852e-01	1.24855e-01	1.20109e-01	1.12644e-01	1.01105e-01	8.39537e-02	6.04511e-02	3.29943e-02	9.65996e-03	7.82441e-04	4.31570e-03	3.23070e-03	-1.29334e-03	-2.39638e-05	-4.75790e-05	2.48775e-06	6.38563e-08	1.49810e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.5751	1.37037e-01	1.37037e-01	1.37037e-01	1.37036e-01	1.37036e-01	1.37035e-01	1.37034e-01	1.37032e-01	1.37029e-01	1.37024e-01	1.37017e-01	1.37005e-01	1.36986e-01	1.36955e-01	1.36908e-01	1.36832e-01	1.36712e-01	1.36522e-01	1.36220e-01	1.35742e-01	1.34983e-01	1.33777e-01	1.31862e-01	1.28818e-01	1.23987e-01	1.16363e-01	1.04523e-01	8.68037e-02	6.22821e-02	3.32054e-02	7.89246e-03	-2.13979e-03	2.56950e-03	3.57334e-03	-1.20430e-03	-1.71289e-04	-2.86413e-05	2.41930e-06	-2.78468e-08	5.79378e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.5501	1.41517e-01	1.41517e-01	1.41517e-01	1.41517e-01	1.41516e-01	1.41515e-01	1.41514e-01	1.41512e-01	1.41509e-01	1.41504e-01	1.41497e-01	1.41485e-01	1.41465e-01	1.41435e-01	1.41387e-01	1.41310e-01	1.41189e-01	1.40997e-01	1.40692e-01	1.40209e-01	1.39441e-01	1.38221e-01	1.36280e-01	1.33192e-01	1.28278e-01	1.20499e-01	1.08356e-01	9.00563e-02	6.44715e-02	3.36605e-02	6.13427e-03	-5.38998e-03	3.22474e-04	3.75522e-03	-9.73591e-04	-3.57507e-04	-1.67616e-06	7.05669e-07	-1.48934e-07	-1.22897e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.5251	1.46461e-01	1.46461e-01	1.46461e-01	1.46460e-01	1.46460e-01	1.46459e-01	1.46458e-01	1.46456e-01	1.46453e-01	1.46448e-01	1.46440e-01	1.46428e-01	1.46409e-01	1.46378e-01	1.46330e-01	1.46252e-01	1.46130e-01	1.45936e-01	1.45629e-01	1.45140e-01	1.44365e-01	1.43132e-01	1.41168e-01	1.38038e-01	1.33047e-01	1.25116e-01	1.12673e-01	9.37834e-02	6.70951e-02	3.44359e-02	4.44881e-03	-8.94915e-03	-2.48653e-03	3.68356e-03	-5.93327e-04	-5.66030e-04	2.78163e-05	-2.51261e-06	-2.28340e-07	-2.33824e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.5001	1.51938e-01	1.51938e-01	1.51938e-01	1.51937e-01	1.51937e-01	1.51936e-01	1.51935e-01	1.51933e-01	1.51930e-01	1.51925e-01	1.51917e-01	1.51905e-01	1.51885e-01	1.51855e-01	1.51806e-01	1.51728e-01	1.51605e-01	1.51409e-01	1.51099e-01	1.50607e-01	1.49826e-01	1.48581e-01	1.46598e-01	1.43430e-01	1.38367e-01	1.30291e-01	1.17554e-01	9.80708e-02	7.02442e-02	3.56252e-02	2.91888e-03	-1.27796e-02	-5.91091e-03	3.24936e-03	-7.27402e-05	-7.70447e-04	5.15935e-05	-6.38378e-06	-1.96178e-07	-1.28532e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.4751	1.58031e-01	1.58031e-01	1.58031e-01	1.58031e-01	1.58030e-01	1.58029e-01	1.58028e-01	1.58026e-01	1.58023e-01	1.58018e-01	1.58010e-01	1.57998e-01	1.57978e-01	1.57947e-01	1.57898e-01	1.57820e-01	1.57696e-01	1.57500e-01	1.57188e-01	1.56694e-01	1.55907e-01	1.54654e-01	1.52654e-01	1.49455e-01	1.44327e-01	1.36117e-01	1.23095e-01	1.03021e-01	7.40280e-02	3.73429e-02	1.65108e-03	-1.68196e-02	-9.99040e-03	2.32964e-03	5.55931e-04	-9.35528e-04	5.99408e-05	-9.43589e-06	-3.12358e-08	1.70392e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.4501	1.64840e-01	1.64839e-01	1.64839e-01	1.64839e-01	1.64838e-01	1.64838e-01	1.64836e-01	1.64834e-01	1.64831e-01	1.64826e-01	1.64819e-01	1.64806e-01	1.64787e-01	1.64755e-01	1.64706e-01	1.64628e-01	1.64504e-01	1.64307e-01	1.63995e-01	1.63498e-01	1.62709e-01	1.61450e-01	1.59439e-01	1.56216e-01	1.51034e-01	1.42702e-01	1.29411e-01	1.08755e-01	7.85784e-02	3.97290e-02	7.81144e-04	-2.09765e-02	-1.47435e-02	7.91589e-04	1.23174e-03	-1.02027e-03	4.39014e-05	-9.97845e-06	2.04958e-07	4.27599e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.4251	1.72482e-01	1.72482e-01	1.72482e-01	1.72481e-01	1.72481e-01	1.72480e-01	1.72479e-01	1.72477e-01	1.72474e-01	1.72469e-01	1.72461e-01	1.72449e-01	1.72429e-01	1.72398e-01	1.72348e-01	1.72270e-01	1.72146e-01	1.71950e-01	1.71637e-01	1.71141e-01	1.70351e-01	1.69091e-01	1.67074e-01	1.63835e-01	1.58612e-01	1.50177e-01	1.36639e-01	1.15421e-01	8.40540e-02	4.29540e-02	4.80389e-04	-2.51188e-02	-2.01578e-02	-1.50052e-03	1.86026e-03	-9.83336e-04	-1.71988e-06	-6.77816e-06	3.77100e-07	3.60859e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.4001	1.81101e-01	1.81101e-01	1.81101e-01	1.81101e-01	1.81100e-01	1.81099e-01	1.81098e-01	1.81096e-01	1.81093e-01	1.81088e-01	1.81080e-01	1.81068e-01	1.81049e-01	1.81018e-01	1.80969e-01	1.80891e-01	1.80767e-01	1.80572e-01	1.80261e-01	1.79766e-01	1.78979e-01	1.77722e-01	1.75707e-01	1.72463e-01	1.67215e-01	1.58700e-01	1.44945e-01	1.23194e-01	9.06460e-02	4.72259e-02	9.63560e-04	-2.90662e-02	-2.61777e-02	-4.67514e-03	2.31081e-03	-7.91132e-04	-7.50723e-05	1.67464e-07	3.42207e-07	-6.60010e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.3751	1.90872e-01	1.90872e-01	1.90871e-01	1.90871e-01	1.90871e-01	1.90870e-01	1.90869e-01	1.90867e-01	1.90864e-01	1.90859e-01	1.90851e-01	1.90839e-01	1.90820e-01	1.90789e-01	1.90741e-01	1.90664e-01	1.90541e-01	1.90347e-01	1.90039e-01	1.89549e-01	1.88768e-01	1.87519e-01	1.85514e-01	1.82279e-01	1.77027e-01	1.68461e-01	1.54527e-01	1.32288e-01	9.85861e-02	5.27979e-02	2.49824e-03	-3.25777e-02	-3.26898e-02	-8.83905e-03	2.41691e-03	-4.28165e-04	-1.64519e-04	9.07007e-06	5.32633e-08	-4.89546e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.3501	2.02007e-01	2.02007e-01	2.02006e-01	2.02006e-01	2.02006e-01	2.02005e-01	2.02004e-01	2.02002e-01	2.01999e-01	2.01994e-01	2.01986e-01	2.01974e-01	2.01955e-01	2.01925e-01	2.01877e-01	2.01801e-01	2.01681e-01	2.01490e-01	2.01187e-01	2.00703e-01	1.99933e-01	1.98699e-01	1.96716e-01	1.93505e-01	1.88273e-01	1.79692e-01	1.65628e-01	1.42960e-01	1.08155e-01	5.99785e-02	5.41618e-03	-3.53373e-02	-3.95038e-02	-1.40578e-02	1.98173e-03	9.09533e-05	-2.47560e-04	1.63865e-05	-3.57567e-07	-3.84038e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.3251	2.14769e-01	2.14769e-01	2.14768e-01	2.14768e-01	2.14768e-01	2.14767e-01	2.14766e-01	2.14764e-01	2.14761e-01	2.14756e-01	2.14749e-01	2.14737e-01	2.14718e-01	2.14689e-01	2.14642e-01	2.14568e-01	2.14450e-01	2.14264e-01	2.13967e-01	2.13494e-01	2.12739e-01	2.11529e-01	2.09578e-01	2.06412e-01	2.01229e-01	1.92677e-01	1.78544e-01	1.55525e-01	1.19692e-01	6.91430e-02	1.01268e-02	-3.69375e-02	-4.63307e-02	-2.03297e-02	7.90545e-04	7.09474e-04	-2.92668e-04	1.77688e-05	-5.92315e-07	3.76571e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.3001	2.29485e-01	2.29485e-01	2.29485e-01	2.29484e-01	2.29484e-01	2.29483e-01	2.29482e-01	2.29480e-01	2.29477e-01	2.29473e-01	2.29466e-01	2.29454e-01	2.29436e-01	2.29408e-01	2.29362e-01	2.29291e-01	2.29177e-01	2.28995e-01	2.28708e-01	2.28249e-01	2.27515e-01	2.26338e-01	2.24436e-01	2.21337e-01	2.16238e-01	2.07766e-01	1.93640e-01	1.70367e-01	1.33614e-01	8.07483e-02	1.71335e-02	-3.68592e-02	-5.27562e-02	-2.75537e-02	-1.36743e-03	1.31891e-03	-2.65174e-04	9.98734e-06	-3.44308e-07	1.13827e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.2751	2.46567e-01	2.46567e-01	2.46567e-01	2.46566e-01	2.46566e-01	2.46565e-01	2.46564e-01	2.46562e-01	2.46560e-01	2.46555e-01	2.46549e-01	2.46538e-01	2.46520e-01	2.46493e-01	2.46450e-01	2.46381e-01	2.46272e-01	2.46098e-01	2.45822e-01	2.45381e-01	2.44676e-01	2.43542e-01	2.41705e-01	2.38700e-01	2.33725e-01	2.25395e-01	2.11364e-01	1.87958e-01	1.50426e-01	9.53503e-02	2.70516e-02	-3.44492e-02	-5.82098e-02	-3.54875e-02	-4.66522e-03	1.75551e-03	-1.37707e-04	-6.58005e-06	4.40762e-07	8.78452e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.2501	2.66538e-01	2.66538e-01	2.66537e-01	2.66537e-01	2.66537e-01	2.66536e-01	2.66535e-01	2.66533e-01	2.66531e-01	2.66527e-01	2.66520e-01	2.66510e-01	2.66494e-01	2.66468e-01	2.66427e-01	2.66362e-01	2.66259e-01	2.66094e-01	2.65833e-01	2.65416e-01	2.64747e-01	2.63668e-01	2.61915e-01	2.59033e-01	2.54229e-01	2.46110e-01	2.32277e-01	2.08883e-01	1.70750e-01	1.13625e-01	4.06307e-02	-2.88956e-02	-6.19301e-02	-4.36996e-02	-9.18969e-03	1.80763e-03	9.54746e-05	-2.58929e-05	1.35749e-06	-6.04318e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.2251	2.90070e-01	2.90070e-01	2.90070e-01	2.90069e-01	2.90069e-01	2.90068e-01	2.90067e-01	2.90066e-01	2.90063e-01	2.90060e-01	2.90054e-01	2.90044e-01	2.90029e-01	2.90005e-01	2.89967e-01	2.89907e-01	2.89811e-01	2.89658e-01	2.89415e-01	2.89026e-01	2.88401e-01	2.87392e-01	2.85743e-01	2.83017e-01	2.78434e-01	2.70604e-01	2.57085e-01	2.33868e-01	1.95347e-01	1.36393e-01	5.87765e-02	-1.92020e-02	-6.29287e-02	-5.15124e-02	-1.48767e-02	1.24000e-03	4.02867e-04	-3.61399e-05	1.61845e-06	-1.84390e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.2001	3.18040e-01	3.18039e-01	3.18039e-01	3.18039e-01	3.18039e-01	3.18038e-01	3.18037e-01	3.18036e-01	3.18034e-01	3.18030e-01	3.18025e-01	3.18016e-01	3.18003e-01	3.17981e-01	3.17946e-01	3.17891e-01	3.17804e-01	3.17665e-01	3.17443e-01	3.17088e-01	3.16517e-01	3.15589e-01	3.14067e-01	3.11530e-01	3.07221e-01	2.99761e-01	2.86679e-01	2.63818e-01	2.25154e-01	1.64646e-01	8.25741e-02	-4.16468e-03	-5.99561e-02	-5.79428e-02	-2.14295e-02	-1.58847e-04	7.04077e-04	-2.31547e-05	5.70575e-07	-7.68414e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.1751	3.51606e-01	3.51606e-01	3.51606e-01	3.51606e-01	3.51605e-01	3.51605e-01	3.51604e-01	3.51603e-01	3.51601e-01	3.51598e-01	3.51593e-01	3.51585e-01	3.51573e-01	3.51554e-01	3.51523e-01	3.51475e-01	3.51397e-01	3.51274e-01	3.51077e-01	3.50761e-01	3.50250e-01	3.49417e-01	3.48041e-01	3.45724e-01	3.41737e-01	3.34725e-01	3.22201e-01	2.99877e-01	2.61324e-01	1.99578e-01	1.13305e-01	1.76399e-02	-5.14783e-02	-6.16463e-02	-2.82242e-02	-2.50029e-03	8.70430e-04	2.19373e-05	-1.49949e-06	2.32578e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.1501	3.92327e-01	3.92327e-01	3.92327e-01	3.92327e-01	3.92327e-01	3.92326e-01	3.92326e-01	3.92325e-01	3.92323e-01	3.92320e-01	3.92316e-01	3.92309e-01	3.92299e-01	3.92282e-01	3.92256e-01	3.92214e-01	3.92147e-01	3.92041e-01	3.91871e-01	3.91597e-01	3.91152e-01	3.90423e-01	3.89206e-01	3.87131e-01	3.83502e-01	3.76994e-01	3.65121e-01	3.43483e-01	3.05273e-01	2.42603e-01	1.52446e-01	4.78418e-02	-3.56830e-02	-6.08829e-02	-3.42136e-02	-5.68935e-03	7.48567e-04	9.24032e-05	-2.88229e-06	3.10835e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.1251	4.42335e-01	4.42335e-01	4.42335e-01	4.42335e-01	4.42335e-01	4.42334e-01	4.42334e-01	4.42333e-01	4.42331e-01	4.42329e-01	4.42326e-01	4.42320e-01	4.42311e-01	4.42297e-01	4.42275e-01	4.42240e-01	4.42184e-01	4.42094e-01	4.41950e-01	4.41718e-01	4.41339e-01	4.40712e-01	4.39653e-01	4.37819e-01	4.34549e-01	4.28553e-01	4.17354e-01	3.96463e-01	3.58724e-01	2.95362e-01	2.01631e-01	8.82058e-02	-1.05503e-02	-5.35387e-02	-3.78556e-02	-9.29644e-03	2.17708e-04	1.58209e-04	-1.18193e-06	-2.68679e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.1001	5.04607e-01	5.04607e-01	5.04607e-01	5.04607e-01	5.04607e-01	5.04607e-01	5.04606e-01	5.04605e-01	5.04604e-01	5.04602e-01	5.04599e-01	5.04595e-01	5.04587e-01	5.04575e-01	5.04557e-01	5.04527e-01	5.04479e-01	5.04402e-01	5.04279e-01	5.04080e-01	5.03753e-01	5.03207e-01	5.02274e-01	5.00633e-01	4.97651e-01	4.92067e-01	4.81411e-01	4.61120e-01	4.23730e-01	3.59659e-01	2.62501e-01	1.40430e-01	2.59375e-02	-3.72722e-02	-3.71213e-02	-1.24365e-02	-7.15343e-04	1.70390e-04	4.32083e-06	-1.07800e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.0751	5.83398e-01	5.83398e-01	5.83398e-01	5.83398e-01	5.83398e-01	5.83397e-01	5.83397e-01	5.83396e-01	5.83395e-01	5.83393e-01	5.83391e-01	5.83386e-01	5.83379e-01	5.83368e-01	5.83349e-01	5.83321e-01	5.83275e-01	5.83202e-01	5.83084e-01	5.82893e-01	5.82578e-01	5.82052e-01	5.81150e-01	5.79554e-01	5.76639e-01	5.71144e-01	5.60582e-01	5.40307e-01	5.02602e-01	4.37220e-01	3.36318e-01	2.05648e-01	7.52816e-02	-9.92845e-03	-2.96942e-02	-1.37245e-02	-1.79911e-03	8.81912e-05	1.00652e-05	-8.14092e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.0501	6.84941e-01	6.84941e-01	6.84941e-01	6.84941e-01	6.84941e-01	6.84941e-01	6.84940e-01	6.84939e-01	6.84938e-01	6.84935e-01	6.84932e-01	6.84926e-01	6.84917e-01	6.84902e-01	6.84879e-01	6.84842e-01	6.84783e-01	6.84690e-01	6.84539e-01	6.84297e-01	6.83902e-01	6.83249e-01	6.82148e-01	6.80247e-01	6.76865e-01	6.70668e-01	6.59074e-01	6.37313e-01	5.97475e-01	5.28918e-01	4.22870e-01	2.83160e-01	1.37222e-01	2.94470e-02	-1.35932e-02	-1.14538e-02	-2.45766e-03	-6.89427e-05	9.29363e-06	7.34973e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.0251	8.18642e-01	8.18641e-01	8.18641e-01	8.18641e-01	8.18640e-01	8.18640e-01	8.18639e-01	8.18637e-01	8.18634e-01	8.18630e-01	8.18623e-01	8.18613e-01	8.18596e-01	8.18569e-01	8.18527e-01	8.18459e-01	8.18352e-01	8.18181e-01	8.17910e-01	8.17476e-01	8.16779e-01	8.15653e-01	8.13815e-01	8.10774e-01	8.05655e-01	7.96873e-01	7.81551e-01	7.54665e-01	7.08221e-01	6.31760e-01	5.16754e-01	3.66494e-01	2.06203e-01	7.79481e-02	1.11946e-02	-4.30449e-03	-1.89059e-03	-1.72107e-04	6.93164e-07	1.15433e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
-0.0001	9.99156e-01	9.99155e-01	9.99155e-01	9.99154e-01	9.99153e-01	9.99151e-01	9.99148e-01	9.99143e-01	9.99136e-01	9.99124e-01	9.99104e-01	9.99074e-01	9.99026e-01	9.98950e-01	9.98829e-01	9.98637e-01	9.98334e-01	9.97852e-01	9.97090e-01	9.95880e-01	9.93964e-01	9.90925e-01	9.86108e-01	9.78473e-01	9.66380e-01	9.47272e-01	9.17249e-01	8.70675e-01	8.00258e-01	6.98664e-01	5.62996e-01	4.01888e-01	2.40051e-01	1.10862e-01	3.53209e-02	6.45868e-03	4.51282e-04	-7.69041e-06	-6.86673e-07	7.35323e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00


==> anc/tab1_top.txt <==
# Title: Accurate Gaunt factors for non-relativistic quadrupole bremsstrahlung
# Authors: Pradler J., Semmelrock L.
# Table: Gaunt factor for quadrupole bremsstrahlung on logarithmic grid in x
# =============================================================================================================
# Byte-by-byte description of file: tab1_top.txt
# -------------------------------------------------------------------------------------------------------------
# Bytes     Format   Units   Label         Explanations
# -------------------------------------------------------------------------------------------------------------
# 001-008   F8.4     ---     log10(x)      [-12.0001,-0.0001] Logarithm of emitted energy fraction
# 010-020   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -3.0 (1),(2)
# 022-032   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -2.9 (1),(2)
# 034-044   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -2.8 (1),(2)
# 046-056   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -2.7 (1),(2)
# 058-068   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -2.6 (1),(2)
# 070-080   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -2.5 (1),(2)
# 082-092   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -2.4 (1),(2)
# 094-104   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -2.3 (1),(2)
# 106-116   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -2.2 (1),(2)
# 118-128   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -2.1 (1),(2)
# 130-140   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -2.0 (1),(2)
# 142-152   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -1.9 (1),(2)
# 154-164   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -1.8 (1),(2)
# 166-176   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -1.7 (1),(2)
# 178-188   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -1.6 (1),(2)
# 190-200   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -1.5 (1),(2)
# 202-212   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -1.4 (1),(2)
# 214-224   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -1.3 (1),(2)
# 226-236   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -1.2 (1),(2)
# 238-248   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -1.1 (1),(2)
# 250-260   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -1.0 (1),(2)
# 262-272   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -0.9 (1),(2)
# 274-284   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -0.8 (1),(2)
# 286-296   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -0.7 (1),(2)
# 298-308   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -0.6 (1),(2)
# 310-320   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -0.5 (1),(2)
# 322-332   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -0.4 (1),(2)
# 334-344   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -0.3 (1),(2)
# 346-356   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -0.2 (1),(2)
# 358-368   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -0.1 (1),(2)
# 370-380   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 0.0 (1),(2)
# 382-392   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 0.1 (1),(2)
# 394-404   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 0.2 (1),(2)
# 406-416   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 0.3 (1),(2)
# 418-428   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 0.4 (1),(2)
# 430-440   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 0.5 (1),(2)
# 442-452   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 0.6 (1),(2)
# 454-464   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 0.7 (1),(2)
# 466-476   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 0.8 (1),(2)
# 478-488   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 0.9 (1),(2)
# 490-500   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 1.0 (1),(2)
# 502-512   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 1.1 (1),(2)
# 514-524   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 1.2 (1),(2)
# 526-536   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 1.3 (1),(2)
# 538-548   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 1.4 (1),(2)
# 550-560   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 1.5 (1),(2)
# 562-572   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 1.6 (1),(2)
# 574-584   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 1.7 (1),(2)
# 586-596   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 1.8 (1),(2)
# 598-608   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 1.9 (1),(2)
# 610-620   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 2.0 (1),(2)
# 622-632   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 2.1 (1),(2)
# 634-644   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 2.2 (1),(2)
# 646-656   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 2.3 (1),(2)
# 658-668   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 2.4 (1),(2)
# 670-680   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 2.5 (1),(2)
# 682-692   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 2.6 (1),(2)
# 694-704   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 2.7 (1),(2)
# 706-716   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 2.8 (1),(2)
# 718-728   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 2.9 (1),(2)
# 730-740   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 3.0 (1),(2)
# 742-752   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 3.1 (1),(2)
# 754-764   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 3.2 (1),(2)
# 766-776   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 3.3 (1),(2)
# 778-788   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 3.4 (1),(2)
# 790-800   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 3.5 (1),(2)
# 802-812   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 3.6 (1),(2)
# 814-824   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 3.7 (1),(2)
# 826-836   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 3.8 (1),(2)
# 838-848   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 3.9 (1),(2)
# 850-860   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 4.0 (1),(2)
# -------------------------------------------------------------------------------------------------------------
# Note (1): g_non-id as defined in Eq. (3), nu_i as defined in first unnumbered equation
# Note (2): the value of the logarithm of |nui| for each column is log10(|nui|) = -3.0 + 0.1*(column#-2)
# -------------------------------------------------------------------------------------------------------------
-12.0001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99961e-01	9.99938e-01	9.99902e-01	9.99845e-01	9.99754e-01	9.99612e-01	9.99387e-01	9.99037e-01	9.98492e-01	9.97655e-01	9.96390e-01	9.94527e-01	9.91875e-01	9.88274e-01	9.83657e-01	9.78104e-01	9.71818e-01	9.65043e-01	9.57974e-01	9.50734e-01	9.43393e-01	9.35991e-01	9.28551e-01	9.21087e-01	9.13608e-01	9.06120e-01	8.98625e-01	8.91128e-01	8.83628e-01	8.76126e-01	8.68623e-01	8.61120e-01	8.53617e-01	8.46113e-01	8.38609e-01	8.31105e-01	8.23601e-01	8.16097e-01	8.08593e-01	8.01089e-01	7.93584e-01	7.86080e-01	7.78576e-01	7.71072e-01	7.63568e-01	7.56064e-01	7.48560e-01	7.41055e-01	7.33551e-01	7.26047e-01	7.18543e-01	7.11039e-01	7.03534e-01	6.96030e-01	6.88526e-01	6.81022e-01
-11.9751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99961e-01	9.99938e-01	9.99902e-01	9.99844e-01	9.99754e-01	9.99611e-01	9.99386e-01	9.99035e-01	9.98489e-01	9.97651e-01	9.96384e-01	9.94517e-01	9.91860e-01	9.88251e-01	9.83626e-01	9.78063e-01	9.71765e-01	9.64977e-01	9.57895e-01	9.50641e-01	9.43287e-01	9.35871e-01	9.28416e-01	9.20938e-01	9.13445e-01	9.05943e-01	8.98435e-01	8.90923e-01	8.83409e-01	8.75893e-01	8.68376e-01	8.60859e-01	8.53341e-01	8.45823e-01	8.38305e-01	8.30787e-01	8.23269e-01	8.15751e-01	8.08233e-01	8.00714e-01	7.93196e-01	7.85678e-01	7.78160e-01	7.70641e-01	7.63123e-01	7.55605e-01	7.48087e-01	7.40568e-01	7.33050e-01	7.25532e-01	7.18013e-01	7.10495e-01	7.02977e-01	6.95459e-01	6.87940e-01	6.80422e-01
-11.9501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99961e-01	9.99938e-01	9.99901e-01	9.99844e-01	9.99753e-01	9.99610e-01	9.99385e-01	9.99033e-01	9.98486e-01	9.97646e-01	9.96377e-01	9.94506e-01	9.91844e-01	9.88229e-01	9.83595e-01	9.78021e-01	9.71712e-01	9.64911e-01	9.57816e-01	9.50549e-01	9.43180e-01	9.35750e-01	9.28282e-01	9.20790e-01	9.13283e-01	9.05766e-01	8.98244e-01	8.90718e-01	8.83190e-01	8.75660e-01	8.68129e-01	8.60598e-01	8.53066e-01	8.45534e-01	8.38002e-01	8.30469e-01	8.22937e-01	8.15405e-01	8.07872e-01	8.00340e-01	7.92808e-01	7.85275e-01	7.77743e-01	7.70210e-01	7.62678e-01	7.55146e-01	7.47613e-01	7.40081e-01	7.32549e-01	7.25016e-01	7.17484e-01	7.09951e-01	7.02419e-01	6.94886e-01	6.87354e-01	6.79822e-01
-11.9251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99961e-01	9.99938e-01	9.99901e-01	9.99844e-01	9.99753e-01	9.99609e-01	9.99384e-01	9.99031e-01	9.98483e-01	9.97642e-01	9.96370e-01	9.94496e-01	9.91829e-01	9.88207e-01	9.83564e-01	9.77980e-01	9.71659e-01	9.64845e-01	9.57736e-01	9.50455e-01	9.43073e-01	9.35629e-01	9.28146e-01	9.20640e-01	9.13119e-01	9.05588e-01	8.98052e-01	8.90511e-01	8.82969e-01	8.75425e-01	8.67880e-01	8.60334e-01	8.52788e-01	8.45242e-01	8.37695e-01	8.30149e-01	8.22602e-01	8.15056e-01	8.07509e-01	7.99963e-01	7.92416e-01	7.84869e-01	7.77323e-01	7.69776e-01	7.62229e-01	7.54683e-01	7.47136e-01	7.39589e-01	7.32043e-01	7.24496e-01	7.16950e-01	7.09403e-01	7.01856e-01	6.94310e-01	6.86763e-01	6.79216e-01
-11.9001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99961e-01	9.99938e-01	9.99901e-01	9.99843e-01	9.99752e-01	9.99609e-01	9.99383e-01	9.99030e-01	9.98481e-01	9.97637e-01	9.96363e-01	9.94486e-01	9.91814e-01	9.88185e-01	9.83533e-01	9.77938e-01	9.71605e-01	9.64779e-01	9.57656e-01	9.50361e-01	9.42965e-01	9.35507e-01	9.28010e-01	9.20490e-01	9.12955e-01	9.05410e-01	8.97859e-01	8.90305e-01	8.82748e-01	8.75189e-01	8.67630e-01	8.60070e-01	8.52510e-01	8.44949e-01	8.37389e-01	8.29828e-01	8.22267e-01	8.14706e-01	8.07145e-01	7.99585e-01	7.92024e-01	7.84463e-01	7.76902e-01	7.69341e-01	7.61780e-01	7.54219e-01	7.46658e-01	7.39097e-01	7.31537e-01	7.23976e-01	7.16415e-01	7.08854e-01	7.01293e-01	6.93732e-01	6.86171e-01	6.78610e-01
-11.8751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99961e-01	9.99937e-01	9.99901e-01	9.99843e-01	9.99752e-01	9.99608e-01	9.99382e-01	9.99028e-01	9.98478e-01	9.97633e-01	9.96356e-01	9.94475e-01	9.91798e-01	9.88163e-01	9.83502e-01	9.77896e-01	9.71551e-01	9.64712e-01	9.57576e-01	9.50267e-01	9.42857e-01	9.35385e-01	9.27874e-01	9.20339e-01	9.12790e-01	9.05231e-01	8.97666e-01	8.90097e-01	8.82525e-01	8.74953e-01	8.67379e-01	8.59805e-01	8.52230e-01	8.44656e-01	8.37081e-01	8.29506e-01	8.21930e-01	8.14355e-01	8.06780e-01	7.99205e-01	7.91630e-01	7.84054e-01	7.76479e-01	7.68904e-01	7.61329e-01	7.53754e-01	7.46178e-01	7.38603e-01	7.31028e-01	7.23453e-01	7.15878e-01	7.08302e-01	7.00727e-01	6.93152e-01	6.85577e-01	6.78001e-01
-11.8501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99960e-01	9.99937e-01	9.99901e-01	9.99843e-01	9.99751e-01	9.99607e-01	9.99381e-01	9.99026e-01	9.98475e-01	9.97628e-01	9.96349e-01	9.94465e-01	9.91783e-01	9.88140e-01	9.83471e-01	9.77855e-01	9.71498e-01	9.64645e-01	9.57495e-01	9.50173e-01	9.42749e-01	9.35262e-01	9.27738e-01	9.20189e-01	9.12625e-01	9.05051e-01	8.97472e-01	8.89889e-01	8.82303e-01	8.74716e-01	8.67128e-01	8.59540e-01	8.51951e-01	8.44361e-01	8.36772e-01	8.29183e-01	8.21593e-01	8.14004e-01	8.06414e-01	7.98825e-01	7.91235e-01	7.83646e-01	7.76056e-01	7.68467e-01	7.60877e-01	7.53287e-01	7.45698e-01	7.38108e-01	7.30519e-01	7.22929e-01	7.15340e-01	7.07750e-01	7.00160e-01	6.92571e-01	6.84981e-01	6.77392e-01
-11.8251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99960e-01	9.99937e-01	9.99900e-01	9.99842e-01	9.99751e-01	9.99606e-01	9.99379e-01	9.99024e-01	9.98472e-01	9.97624e-01	9.96343e-01	9.94454e-01	9.91767e-01	9.88117e-01	9.83440e-01	9.77812e-01	9.71443e-01	9.64578e-01	9.57414e-01	9.50079e-01	9.42640e-01	9.35139e-01	9.27600e-01	9.20037e-01	9.12458e-01	9.04871e-01	8.97277e-01	8.89679e-01	8.82079e-01	8.74478e-01	8.66876e-01	8.59272e-01	8.51669e-01	8.44066e-01	8.36462e-01	8.28858e-01	8.21254e-01	8.13650e-01	8.06046e-01	7.98442e-01	7.90838e-01	7.83234e-01	7.75630e-01	7.68026e-01	7.60422e-01	7.52818e-01	7.45214e-01	7.37610e-01	7.30006e-01	7.22402e-01	7.14798e-01	7.07194e-01	6.99590e-01	6.91986e-01	6.84382e-01	6.76778e-01
-11.8001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99960e-01	9.99937e-01	9.99900e-01	9.99842e-01	9.99750e-01	9.99606e-01	9.99378e-01	9.99022e-01	9.98469e-01	9.97619e-01	9.96336e-01	9.94444e-01	9.91751e-01	9.88095e-01	9.83408e-01	9.77770e-01	9.71389e-01	9.64510e-01	9.57333e-01	9.49983e-01	9.42531e-01	9.35016e-01	9.27462e-01	9.19885e-01	9.12292e-01	9.04690e-01	8.97081e-01	8.89469e-01	8.81855e-01	8.74239e-01	8.66622e-01	8.59005e-01	8.51387e-01	8.43769e-01	8.36151e-01	8.28532e-01	8.20914e-01	8.13295e-01	8.05677e-01	7.98059e-01	7.90440e-01	7.82822e-01	7.75203e-01	7.67585e-01	7.59966e-01	7.52348e-01	7.44729e-01	7.37111e-01	7.29492e-01	7.21874e-01	7.14255e-01	7.06637e-01	6.99018e-01	6.91400e-01	6.83781e-01	6.76163e-01
-11.7751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99960e-01	9.99937e-01	9.99900e-01	9.99842e-01	9.99750e-01	9.99605e-01	9.99377e-01	9.99020e-01	9.98466e-01	9.97615e-01	9.96328e-01	9.94433e-01	9.91735e-01	9.88072e-01	9.83376e-01	9.77728e-01	9.71334e-01	9.64443e-01	9.57252e-01	9.49888e-01	9.42421e-01	9.34892e-01	9.27324e-01	9.19732e-01	9.12124e-01	9.04508e-01	8.96885e-01	8.89258e-01	8.81629e-01	8.73999e-01	8.66367e-01	8.58735e-01	8.51103e-01	8.43470e-01	8.35838e-01	8.28205e-01	8.20572e-01	8.12939e-01	8.05306e-01	7.97673e-01	7.90040e-01	7.82407e-01	7.74774e-01	7.67141e-01	7.59508e-01	7.51875e-01	7.44242e-01	7.36609e-01	7.28976e-01	7.21343e-01	7.13710e-01	7.06077e-01	6.98444e-01	6.90811e-01	6.83178e-01	6.75545e-01
-11.7501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99960e-01	9.99937e-01	9.99900e-01	9.99842e-01	9.99749e-01	9.99604e-01	9.99376e-01	9.99018e-01	9.98463e-01	9.97610e-01	9.96321e-01	9.94422e-01	9.91720e-01	9.88049e-01	9.83344e-01	9.77685e-01	9.71279e-01	9.64375e-01	9.57170e-01	9.49792e-01	9.42311e-01	9.34767e-01	9.27185e-01	9.19578e-01	9.11956e-01	9.04325e-01	8.96688e-01	8.89046e-01	8.81403e-01	8.73758e-01	8.66112e-01	8.58465e-01	8.50818e-01	8.43171e-01	8.35524e-01	8.27876e-01	8.20229e-01	8.12581e-01	8.04934e-01	7.97286e-01	7.89639e-01	7.81991e-01	7.74343e-01	7.66696e-01	7.59048e-01	7.51400e-01	7.43753e-01	7.36105e-01	7.28458e-01	7.20810e-01	7.13162e-01	7.05515e-01	6.97867e-01	6.90219e-01	6.82572e-01	6.74924e-01
-11.7251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99960e-01	9.99937e-01	9.99900e-01	9.99841e-01	9.99749e-01	9.99603e-01	9.99375e-01	9.99016e-01	9.98460e-01	9.97606e-01	9.96314e-01	9.94412e-01	9.91704e-01	9.88027e-01	9.83313e-01	9.77642e-01	9.71225e-01	9.64306e-01	9.57088e-01	9.49696e-01	9.42201e-01	9.34643e-01	9.27046e-01	9.19424e-01	9.11788e-01	9.04142e-01	8.96490e-01	8.88834e-01	8.81176e-01	8.73516e-01	8.65856e-01	8.58194e-01	8.50533e-01	8.42871e-01	8.35209e-01	8.27547e-01	8.19885e-01	8.12222e-01	8.04560e-01	7.96898e-01	7.89236e-01	7.81574e-01	7.73911e-01	7.66249e-01	7.58587e-01	7.50925e-01	7.43262e-01	7.35600e-01	7.27938e-01	7.20276e-01	7.12613e-01	7.04951e-01	6.97289e-01	6.89627e-01	6.81964e-01	6.74302e-01
-11.7001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99960e-01	9.99937e-01	9.99900e-01	9.99841e-01	9.99749e-01	9.99603e-01	9.99373e-01	9.99015e-01	9.98457e-01	9.97601e-01	9.96307e-01	9.94401e-01	9.91688e-01	9.88004e-01	9.83281e-01	9.77599e-01	9.71169e-01	9.64238e-01	9.57006e-01	9.49599e-01	9.42090e-01	9.34517e-01	9.26905e-01	9.19269e-01	9.11618e-01	9.03958e-01	8.96291e-01	8.88621e-01	8.80948e-01	8.73273e-01	8.65598e-01	8.57922e-01	8.50246e-01	8.42569e-01	8.34892e-01	8.27216e-01	8.19539e-01	8.11862e-01	8.04185e-01	7.96508e-01	7.88831e-01	7.81154e-01	7.73477e-01	7.65800e-01	7.58123e-01	7.50446e-01	7.42769e-01	7.35092e-01	7.27415e-01	7.19738e-01	7.12061e-01	7.04384e-01	6.96707e-01	6.89030e-01	6.81353e-01	6.73677e-01
-11.6751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99960e-01	9.99936e-01	9.99899e-01	9.99841e-01	9.99748e-01	9.99602e-01	9.99372e-01	9.99013e-01	9.98454e-01	9.97596e-01	9.96300e-01	9.94390e-01	9.91672e-01	9.87981e-01	9.83248e-01	9.77557e-01	9.71114e-01	9.64169e-01	9.56923e-01	9.49503e-01	9.41978e-01	9.34391e-01	9.26765e-01	9.19114e-01	9.11449e-01	9.03773e-01	8.96092e-01	8.88406e-01	8.80719e-01	8.73030e-01	8.65340e-01	8.57649e-01	8.49958e-01	8.42267e-01	8.34575e-01	8.26883e-01	8.19192e-01	8.11500e-01	8.03809e-01	7.96117e-01	7.88425e-01	7.80733e-01	7.73042e-01	7.65350e-01	7.57658e-01	7.49967e-01	7.42275e-01	7.34583e-01	7.26891e-01	7.19200e-01	7.11508e-01	7.03816e-01	6.96125e-01	6.88433e-01	6.80741e-01	6.73049e-01
-11.6501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99960e-01	9.99936e-01	9.99899e-01	9.99840e-01	9.99748e-01	9.99601e-01	9.99371e-01	9.99011e-01	9.98451e-01	9.97592e-01	9.96293e-01	9.94379e-01	9.91656e-01	9.87957e-01	9.83216e-01	9.77513e-01	9.71058e-01	9.64100e-01	9.56840e-01	9.49405e-01	9.41867e-01	9.34265e-01	9.26624e-01	9.18959e-01	9.11278e-01	9.03588e-01	8.95891e-01	8.88192e-01	8.80489e-01	8.72785e-01	8.65080e-01	8.57375e-01	8.49669e-01	8.41963e-01	8.34256e-01	8.26550e-01	8.18843e-01	8.11137e-01	8.03431e-01	7.95724e-01	7.88018e-01	7.80311e-01	7.72604e-01	7.64898e-01	7.57191e-01	7.49485e-01	7.41778e-01	7.34072e-01	7.26365e-01	7.18659e-01	7.10952e-01	7.03245e-01	6.95539e-01	6.87832e-01	6.80126e-01	6.72419e-01
-11.6251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99960e-01	9.99936e-01	9.99899e-01	9.99840e-01	9.99747e-01	9.99600e-01	9.99370e-01	9.99009e-01	9.98448e-01	9.97587e-01	9.96286e-01	9.94368e-01	9.91640e-01	9.87934e-01	9.83184e-01	9.77470e-01	9.71002e-01	9.64031e-01	9.56757e-01	9.49307e-01	9.41754e-01	9.34138e-01	9.26482e-01	9.18802e-01	9.11107e-01	9.03401e-01	8.95690e-01	8.87975e-01	8.80258e-01	8.72539e-01	8.64819e-01	8.57099e-01	8.49378e-01	8.41657e-01	8.33936e-01	8.26215e-01	8.18493e-01	8.10772e-01	8.03051e-01	7.95329e-01	7.87608e-01	7.79886e-01	7.72165e-01	7.64444e-01	7.56722e-01	7.49001e-01	7.41279e-01	7.33558e-01	7.25836e-01	7.18115e-01	7.10393e-01	7.02672e-01	6.94951e-01	6.87229e-01	6.79508e-01	6.71786e-01
-11.6001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99960e-01	9.99936e-01	9.99899e-01	9.99840e-01	9.99747e-01	9.99600e-01	9.99368e-01	9.99007e-01	9.98445e-01	9.97582e-01	9.96279e-01	9.94358e-01	9.91624e-01	9.87911e-01	9.83151e-01	9.77426e-01	9.70946e-01	9.63961e-01	9.56673e-01	9.49210e-01	9.41642e-01	9.34010e-01	9.26340e-01	9.18645e-01	9.10935e-01	9.03215e-01	8.95489e-01	8.87759e-01	8.80027e-01	8.72293e-01	8.64558e-01	8.56823e-01	8.49087e-01	8.41351e-01	8.33615e-01	8.25879e-01	8.18143e-01	8.10406e-01	8.02670e-01	7.94934e-01	7.87197e-01	7.79461e-01	7.71725e-01	7.63988e-01	7.56252e-01	7.48516e-01	7.40779e-01	7.33043e-01	7.25307e-01	7.17570e-01	7.09834e-01	7.02098e-01	6.94361e-01	6.86625e-01	6.78889e-01	6.71152e-01
-11.5751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99960e-01	9.99936e-01	9.99899e-01	9.99839e-01	9.99746e-01	9.99599e-01	9.99367e-01	9.99005e-01	9.98442e-01	9.97578e-01	9.96272e-01	9.94347e-01	9.91607e-01	9.87887e-01	9.83119e-01	9.77383e-01	9.70890e-01	9.63891e-01	9.56589e-01	9.49111e-01	9.41529e-01	9.33883e-01	9.26197e-01	9.18487e-01	9.10762e-01	9.03027e-01	8.95286e-01	8.87541e-01	8.79794e-01	8.72046e-01	8.64296e-01	8.56545e-01	8.48795e-01	8.41044e-01	8.33293e-01	8.25542e-01	8.17790e-01	8.10039e-01	8.02288e-01	7.94536e-01	7.86785e-01	7.79034e-01	7.71282e-01	7.63531e-01	7.55780e-01	7.48028e-01	7.40277e-01	7.32526e-01	7.24774e-01	7.17023e-01	7.09272e-01	7.01520e-01	6.93769e-01	6.86018e-01	6.78266e-01	6.70515e-01
-11.5501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99960e-01	9.99936e-01	9.99898e-01	9.99839e-01	9.99746e-01	9.99598e-01	9.99366e-01	9.99003e-01	9.98439e-01	9.97573e-01	9.96264e-01	9.94336e-01	9.91591e-01	9.87864e-01	9.83086e-01	9.77339e-01	9.70833e-01	9.63821e-01	9.56505e-01	9.49012e-01	9.41415e-01	9.33754e-01	9.26054e-01	9.18329e-01	9.10589e-01	9.02839e-01	8.95083e-01	8.87323e-01	8.79561e-01	8.71797e-01	8.64032e-01	8.56267e-01	8.48501e-01	8.40735e-01	8.32969e-01	8.25203e-01	8.17437e-01	8.09670e-01	8.01904e-01	7.94138e-01	7.86371e-01	7.78605e-01	7.70838e-01	7.63072e-01	7.55305e-01	7.47539e-01	7.39773e-01	7.32006e-01	7.24240e-01	7.16474e-01	7.08707e-01	7.00941e-01	6.93174e-01	6.85408e-01	6.77642e-01	6.69875e-01
-11.5251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99959e-01	9.99936e-01	9.99898e-01	9.99839e-01	9.99745e-01	9.99597e-01	9.99365e-01	9.99001e-01	9.98436e-01	9.97568e-01	9.96257e-01	9.94325e-01	9.91575e-01	9.87840e-01	9.83053e-01	9.77294e-01	9.70777e-01	9.63751e-01	9.56420e-01	9.48913e-01	9.41301e-01	9.33625e-01	9.25910e-01	9.18170e-01	9.10415e-01	9.02650e-01	8.94879e-01	8.87104e-01	8.79327e-01	8.71548e-01	8.63768e-01	8.55987e-01	8.48206e-01	8.40425e-01	8.32644e-01	8.24863e-01	8.17081e-01	8.09300e-01	8.01518e-01	7.93737e-01	7.85956e-01	7.78174e-01	7.70393e-01	7.62611e-01	7.54830e-01	7.47048e-01	7.39267e-01	7.31485e-01	7.23703e-01	7.15922e-01	7.08140e-01	7.00359e-01	6.92577e-01	6.84796e-01	6.77014e-01	6.69233e-01
-11.5001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99959e-01	9.99936e-01	9.99898e-01	9.99838e-01	9.99745e-01	9.99596e-01	9.99364e-01	9.98999e-01	9.98433e-01	9.97564e-01	9.96250e-01	9.94314e-01	9.91558e-01	9.87816e-01	9.83020e-01	9.77250e-01	9.70720e-01	9.63680e-01	9.56335e-01	9.48813e-01	9.41187e-01	9.33496e-01	9.25766e-01	9.18011e-01	9.10240e-01	9.02460e-01	8.94674e-01	8.86884e-01	8.79091e-01	8.71297e-01	8.63502e-01	8.55706e-01	8.47910e-01	8.40114e-01	8.32318e-01	8.24521e-01	8.16725e-01	8.08928e-01	8.01131e-01	7.93335e-01	7.85538e-01	7.77741e-01	7.69945e-01	7.62148e-01	7.54351e-01	7.46555e-01	7.38758e-01	7.30961e-01	7.23165e-01	7.15368e-01	7.07571e-01	6.99774e-01	6.91978e-01	6.84181e-01	6.76385e-01	6.68588e-01
-11.4751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99959e-01	9.99935e-01	9.99898e-01	9.99838e-01	9.99744e-01	9.99596e-01	9.99362e-01	9.98997e-01	9.98430e-01	9.97559e-01	9.96243e-01	9.94302e-01	9.91542e-01	9.87793e-01	9.82987e-01	9.77206e-01	9.70663e-01	9.63609e-01	9.56250e-01	9.48714e-01	9.41072e-01	9.33366e-01	9.25621e-01	9.17851e-01	9.10065e-01	9.02270e-01	8.94468e-01	8.86663e-01	8.78855e-01	8.71046e-01	8.63236e-01	8.55425e-01	8.47614e-01	8.39802e-01	8.31990e-01	8.24179e-01	8.16367e-01	8.08555e-01	8.00743e-01	7.92931e-01	7.85119e-01	7.77308e-01	7.69496e-01	7.61684e-01	7.53872e-01	7.46060e-01	7.38248e-01	7.30436e-01	7.22624e-01	7.14812e-01	7.07001e-01	6.99189e-01	6.91377e-01	6.83565e-01	6.75753e-01	6.67941e-01
-11.4501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99959e-01	9.99935e-01	9.99898e-01	9.99838e-01	9.99744e-01	9.99595e-01	9.99361e-01	9.98995e-01	9.98427e-01	9.97554e-01	9.96235e-01	9.94291e-01	9.91525e-01	9.87769e-01	9.82953e-01	9.77161e-01	9.70605e-01	9.63538e-01	9.56165e-01	9.48613e-01	9.40956e-01	9.33236e-01	9.25475e-01	9.17690e-01	9.09889e-01	9.02078e-01	8.94262e-01	8.86441e-01	8.78618e-01	8.70793e-01	8.62968e-01	8.55142e-01	8.47315e-01	8.39488e-01	8.31662e-01	8.23835e-01	8.16007e-01	8.08180e-01	8.00353e-01	7.92526e-01	7.84699e-01	7.76872e-01	7.69045e-01	7.61217e-01	7.53390e-01	7.45563e-01	7.37736e-01	7.29909e-01	7.22081e-01	7.14254e-01	7.06427e-01	6.98600e-01	6.90773e-01	6.82945e-01	6.75118e-01	6.67291e-01
-11.4251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99959e-01	9.99935e-01	9.99897e-01	9.99838e-01	9.99743e-01	9.99594e-01	9.99360e-01	9.98993e-01	9.98424e-01	9.97549e-01	9.96228e-01	9.94280e-01	9.91509e-01	9.87745e-01	9.82920e-01	9.77116e-01	9.70548e-01	9.63467e-01	9.56079e-01	9.48512e-01	9.40841e-01	9.33105e-01	9.25329e-01	9.17528e-01	9.09712e-01	9.01886e-01	8.94054e-01	8.86218e-01	8.78380e-01	8.70540e-01	8.62699e-01	8.54858e-01	8.47016e-01	8.39174e-01	8.31331e-01	8.23489e-01	8.15647e-01	8.07804e-01	7.99962e-01	7.92119e-01	7.84277e-01	7.76434e-01	7.68591e-01	7.60749e-01	7.52906e-01	7.45064e-01	7.37221e-01	7.29379e-01	7.21536e-01	7.13694e-01	7.05851e-01	6.98009e-01	6.90166e-01	6.82324e-01	6.74481e-01	6.66639e-01
-11.4001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99959e-01	9.99935e-01	9.99897e-01	9.99837e-01	9.99743e-01	9.99593e-01	9.99359e-01	9.98991e-01	9.98421e-01	9.97544e-01	9.96220e-01	9.94269e-01	9.91492e-01	9.87721e-01	9.82886e-01	9.77071e-01	9.70490e-01	9.63395e-01	9.55992e-01	9.48411e-01	9.40724e-01	9.32973e-01	9.25182e-01	9.17366e-01	9.09535e-01	9.01694e-01	8.93846e-01	8.85995e-01	8.78141e-01	8.70286e-01	8.62430e-01	8.54573e-01	8.46715e-01	8.38858e-01	8.31000e-01	8.23143e-01	8.15285e-01	8.07427e-01	7.99569e-01	7.91711e-01	7.83853e-01	7.75995e-01	7.68137e-01	7.60279e-01	7.52421e-01	7.44564e-01	7.36706e-01	7.28848e-01	7.20990e-01	7.13132e-01	7.05274e-01	6.97416e-01	6.89558e-01	6.81700e-01	6.73842e-01	6.65984e-01
-11.3751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99959e-01	9.99935e-01	9.99897e-01	9.99837e-01	9.99742e-01	9.99592e-01	9.99357e-01	9.98989e-01	9.98418e-01	9.97540e-01	9.96213e-01	9.94258e-01	9.91475e-01	9.87696e-01	9.82853e-01	9.77026e-01	9.70432e-01	9.63323e-01	9.55906e-01	9.48310e-01	9.40608e-01	9.32841e-01	9.25035e-01	9.17204e-01	9.09357e-01	9.01500e-01	8.93637e-01	8.85771e-01	8.77901e-01	8.70031e-01	8.62159e-01	8.54287e-01	8.46414e-01	8.38541e-01	8.30668e-01	8.22794e-01	8.14921e-01	8.07048e-01	7.99175e-01	7.91301e-01	7.83428e-01	7.75554e-01	7.67681e-01	7.59807e-01	7.51934e-01	7.44061e-01	7.36187e-01	7.28314e-01	7.20441e-01	7.12567e-01	7.04694e-01	6.96820e-01	6.88947e-01	6.81073e-01	6.73200e-01	6.65327e-01
-11.3501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99959e-01	9.99935e-01	9.99897e-01	9.99837e-01	9.99742e-01	9.99592e-01	9.99356e-01	9.98987e-01	9.98415e-01	9.97535e-01	9.96205e-01	9.94246e-01	9.91458e-01	9.87672e-01	9.82819e-01	9.76981e-01	9.70373e-01	9.63251e-01	9.55819e-01	9.48208e-01	9.40491e-01	9.32709e-01	9.24887e-01	9.17041e-01	9.09178e-01	9.01306e-01	8.93428e-01	8.85545e-01	8.77661e-01	8.69774e-01	8.61887e-01	8.53999e-01	8.46111e-01	8.38222e-01	8.30334e-01	8.22445e-01	8.14556e-01	8.06667e-01	7.98778e-01	7.90890e-01	7.83001e-01	7.75112e-01	7.67223e-01	7.59334e-01	7.51445e-01	7.43556e-01	7.35667e-01	7.27778e-01	7.19889e-01	7.12000e-01	7.04111e-01	6.96222e-01	6.88334e-01	6.80445e-01	6.72556e-01	6.64667e-01
-11.3251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99959e-01	9.99935e-01	9.99897e-01	9.99836e-01	9.99741e-01	9.99591e-01	9.99355e-01	9.98985e-01	9.98412e-01	9.97530e-01	9.96198e-01	9.94235e-01	9.91441e-01	9.87648e-01	9.82785e-01	9.76936e-01	9.70315e-01	9.63178e-01	9.55731e-01	9.48106e-01	9.40373e-01	9.32576e-01	9.24739e-01	9.16877e-01	9.08999e-01	9.01111e-01	8.93217e-01	8.85319e-01	8.77419e-01	8.69517e-01	8.61614e-01	8.53711e-01	8.45807e-01	8.37903e-01	8.29998e-01	8.22094e-01	8.14190e-01	8.06285e-01	7.98381e-01	7.90476e-01	7.82572e-01	7.74667e-01	7.66763e-01	7.58858e-01	7.50954e-01	7.43049e-01	7.35145e-01	7.27240e-01	7.19336e-01	7.11431e-01	7.03527e-01	6.95622e-01	6.87717e-01	6.79813e-01	6.71908e-01	6.64004e-01
-11.3001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99959e-01	9.99935e-01	9.99896e-01	9.99836e-01	9.99741e-01	9.99590e-01	9.99354e-01	9.98983e-01	9.98408e-01	9.97525e-01	9.96190e-01	9.94224e-01	9.91425e-01	9.87623e-01	9.82751e-01	9.76890e-01	9.70256e-01	9.63105e-01	9.55644e-01	9.48003e-01	9.40255e-01	9.32442e-01	9.24590e-01	9.16712e-01	9.08818e-01	9.00915e-01	8.93005e-01	8.85092e-01	8.77176e-01	8.69258e-01	8.61340e-01	8.53421e-01	8.45501e-01	8.37581e-01	8.29662e-01	8.21742e-01	8.13821e-01	8.05901e-01	7.97981e-01	7.90061e-01	7.82141e-01	7.74221e-01	7.66301e-01	7.58380e-01	7.50460e-01	7.42540e-01	7.34620e-01	7.26700e-01	7.18780e-01	7.10859e-01	7.02939e-01	6.95019e-01	6.87099e-01	6.79179e-01	6.71258e-01	6.63338e-01
-11.2751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99959e-01	9.99934e-01	9.99896e-01	9.99836e-01	9.99740e-01	9.99589e-01	9.99352e-01	9.98981e-01	9.98405e-01	9.97520e-01	9.96183e-01	9.94212e-01	9.91407e-01	9.87599e-01	9.82717e-01	9.76844e-01	9.70197e-01	9.63032e-01	9.55556e-01	9.47900e-01	9.40137e-01	9.32308e-01	9.24440e-01	9.16547e-01	9.08637e-01	9.00718e-01	8.92793e-01	8.84864e-01	8.76932e-01	8.68999e-01	8.61065e-01	8.53130e-01	8.45195e-01	8.37259e-01	8.29324e-01	8.21388e-01	8.13452e-01	8.05516e-01	7.97581e-01	7.89645e-01	7.81709e-01	7.73773e-01	7.65837e-01	7.57901e-01	7.49965e-01	7.42029e-01	7.34093e-01	7.26158e-01	7.18222e-01	7.10286e-01	7.02350e-01	6.94414e-01	6.86478e-01	6.78542e-01	6.70606e-01	6.62670e-01
-11.2501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99958e-01	9.99934e-01	9.99896e-01	9.99835e-01	9.99740e-01	9.99588e-01	9.99351e-01	9.98979e-01	9.98402e-01	9.97515e-01	9.96175e-01	9.94201e-01	9.91390e-01	9.87574e-01	9.82682e-01	9.76798e-01	9.70138e-01	9.62958e-01	9.55467e-01	9.47796e-01	9.40017e-01	9.32174e-01	9.24290e-01	9.16381e-01	9.08456e-01	9.00521e-01	8.92580e-01	8.84635e-01	8.76688e-01	8.68739e-01	8.60789e-01	8.52838e-01	8.44887e-01	8.36936e-01	8.28985e-01	8.21033e-01	8.13082e-01	8.05130e-01	7.97178e-01	7.89227e-01	7.81275e-01	7.73323e-01	7.65372e-01	7.57420e-01	7.49468e-01	7.41517e-01	7.33565e-01	7.25613e-01	7.17662e-01	7.09710e-01	7.01758e-01	6.93807e-01	6.85855e-01	6.77903e-01	6.69952e-01	6.62000e-01
-11.2251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99990e-01	9.99983e-01	9.99974e-01	9.99958e-01	9.99934e-01	9.99896e-01	9.99835e-01	9.99739e-01	9.99588e-01	9.99350e-01	9.98977e-01	9.98399e-01	9.97510e-01	9.96168e-01	9.94189e-01	9.91373e-01	9.87549e-01	9.82648e-01	9.76752e-01	9.70078e-01	9.62885e-01	9.55379e-01	9.47692e-01	9.39898e-01	9.32039e-01	9.24139e-01	9.16214e-01	9.08274e-01	9.00323e-01	8.92366e-01	8.84405e-01	8.76442e-01	8.68477e-01	8.60511e-01	8.52545e-01	8.44578e-01	8.36611e-01	8.28644e-01	8.20677e-01	8.12709e-01	8.04742e-01	7.96774e-01	7.88807e-01	7.80839e-01	7.72872e-01	7.64904e-01	7.56937e-01	7.48969e-01	7.41002e-01	7.33034e-01	7.25067e-01	7.17099e-01	7.09132e-01	7.01164e-01	6.93197e-01	6.85229e-01	6.77262e-01	6.69294e-01	6.61327e-01
-11.2001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99974e-01	9.99958e-01	9.99934e-01	9.99896e-01	9.99835e-01	9.99738e-01	9.99587e-01	9.99348e-01	9.98975e-01	9.98396e-01	9.97505e-01	9.96160e-01	9.94177e-01	9.91356e-01	9.87525e-01	9.82613e-01	9.76705e-01	9.70018e-01	9.62810e-01	9.55290e-01	9.47588e-01	9.39778e-01	9.31903e-01	9.23988e-01	9.16047e-01	9.08091e-01	9.00124e-01	8.92151e-01	8.84175e-01	8.76195e-01	8.68215e-01	8.60233e-01	8.52251e-01	8.44268e-01	8.36285e-01	8.28302e-01	8.20318e-01	8.12335e-01	8.04352e-01	7.96369e-01	7.88385e-01	7.80402e-01	7.72418e-01	7.64435e-01	7.56452e-01	7.48468e-01	7.40485e-01	7.32501e-01	7.24518e-01	7.16534e-01	7.08551e-01	7.00568e-01	6.92584e-01	6.84601e-01	6.76617e-01	6.68634e-01	6.60651e-01
-11.1751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99974e-01	9.99958e-01	9.99934e-01	9.99895e-01	9.99834e-01	9.99738e-01	9.99586e-01	9.99347e-01	9.98973e-01	9.98393e-01	9.97500e-01	9.96152e-01	9.94166e-01	9.91339e-01	9.87500e-01	9.82578e-01	9.76659e-01	9.69958e-01	9.62736e-01	9.55200e-01	9.47483e-01	9.39658e-01	9.31767e-01	9.23836e-01	9.15879e-01	9.07907e-01	8.99924e-01	8.91936e-01	8.83943e-01	8.75948e-01	8.67951e-01	8.59954e-01	8.51955e-01	8.43956e-01	8.35958e-01	8.27959e-01	8.19959e-01	8.11960e-01	8.03961e-01	7.95961e-01	7.87962e-01	7.79963e-01	7.71963e-01	7.63964e-01	7.55965e-01	7.47965e-01	7.39966e-01	7.31966e-01	7.23967e-01	7.15968e-01	7.07968e-01	6.99969e-01	6.91970e-01	6.83970e-01	6.75971e-01	6.67972e-01	6.59972e-01
-11.1501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99974e-01	9.99958e-01	9.99934e-01	9.99895e-01	9.99834e-01	9.99737e-01	9.99585e-01	9.99346e-01	9.98971e-01	9.98389e-01	9.97495e-01	9.96145e-01	9.94154e-01	9.91321e-01	9.87475e-01	9.82544e-01	9.76612e-01	9.69898e-01	9.62661e-01	9.55110e-01	9.47377e-01	9.39537e-01	9.31630e-01	9.23683e-01	9.15711e-01	9.07722e-01	8.99724e-01	8.91719e-01	8.83710e-01	8.75699e-01	8.67687e-01	8.59673e-01	8.51659e-01	8.43644e-01	8.35629e-01	8.27614e-01	8.19599e-01	8.11583e-01	8.03568e-01	7.95552e-01	7.87537e-01	7.79522e-01	7.71506e-01	7.63491e-01	7.55476e-01	7.47460e-01	7.39445e-01	7.31429e-01	7.23414e-01	7.15399e-01	7.07383e-01	6.99368e-01	6.91352e-01	6.83337e-01	6.75322e-01	6.67306e-01	6.59291e-01
-11.1251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99974e-01	9.99958e-01	9.99934e-01	9.99895e-01	9.99834e-01	9.99737e-01	9.99584e-01	9.99344e-01	9.98969e-01	9.98386e-01	9.97490e-01	9.96137e-01	9.94142e-01	9.91304e-01	9.87449e-01	9.82508e-01	9.76565e-01	9.69838e-01	9.62586e-01	9.55020e-01	9.47272e-01	9.39415e-01	9.31493e-01	9.23530e-01	9.15541e-01	9.07537e-01	8.99522e-01	8.91502e-01	8.83477e-01	8.75450e-01	8.67421e-01	8.59391e-01	8.51361e-01	8.43330e-01	8.35299e-01	8.27268e-01	8.19236e-01	8.11205e-01	8.03173e-01	7.95142e-01	7.87111e-01	7.79079e-01	7.71047e-01	7.63016e-01	7.54985e-01	7.46953e-01	7.38922e-01	7.30890e-01	7.22859e-01	7.14827e-01	7.06796e-01	6.98764e-01	6.90733e-01	6.82701e-01	6.74670e-01	6.66638e-01	6.58607e-01
-11.1001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99958e-01	9.99934e-01	9.99895e-01	9.99833e-01	9.99736e-01	9.99583e-01	9.99343e-01	9.98967e-01	9.98383e-01	9.97485e-01	9.96129e-01	9.94131e-01	9.91286e-01	9.87424e-01	9.82473e-01	9.76518e-01	9.69777e-01	9.62511e-01	9.54930e-01	9.47166e-01	9.39293e-01	9.31355e-01	9.23376e-01	9.15372e-01	9.07351e-01	8.99320e-01	8.91284e-01	8.83243e-01	8.75199e-01	8.67154e-01	8.59108e-01	8.51062e-01	8.43015e-01	8.34968e-01	8.26920e-01	8.18873e-01	8.10825e-01	8.02778e-01	7.94730e-01	7.86682e-01	7.78635e-01	7.70587e-01	7.62539e-01	7.54492e-01	7.46444e-01	7.38397e-01	7.30349e-01	7.22301e-01	7.14253e-01	7.06206e-01	6.98158e-01	6.90111e-01	6.82063e-01	6.74015e-01	6.65968e-01	6.57920e-01
-11.0751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99958e-01	9.99933e-01	9.99895e-01	9.99833e-01	9.99736e-01	9.99583e-01	9.99342e-01	9.98965e-01	9.98379e-01	9.97480e-01	9.96121e-01	9.94119e-01	9.91269e-01	9.87399e-01	9.82438e-01	9.76471e-01	9.69716e-01	9.62435e-01	9.54839e-01	9.47059e-01	9.39171e-01	9.31217e-01	9.23222e-01	9.15201e-01	9.07164e-01	8.99117e-01	8.91064e-01	8.83007e-01	8.74948e-01	8.66886e-01	8.58824e-01	8.50761e-01	8.42698e-01	8.34635e-01	8.26571e-01	8.18507e-01	8.10444e-01	8.02380e-01	7.94316e-01	7.86252e-01	7.78188e-01	7.70124e-01	7.62061e-01	7.53997e-01	7.45933e-01	7.37869e-01	7.29805e-01	7.21741e-01	7.13677e-01	7.05613e-01	6.97550e-01	6.89486e-01	6.81422e-01	6.73358e-01	6.65294e-01	6.57230e-01
-11.0501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99958e-01	9.99933e-01	9.99894e-01	9.99833e-01	9.99735e-01	9.99582e-01	9.99340e-01	9.98963e-01	9.98376e-01	9.97475e-01	9.96113e-01	9.94107e-01	9.91251e-01	9.87374e-01	9.82402e-01	9.76423e-01	9.69655e-01	9.62360e-01	9.54748e-01	9.46952e-01	9.39048e-01	9.31078e-01	9.23067e-01	9.15030e-01	9.06977e-01	8.98914e-01	8.90844e-01	8.82771e-01	8.74695e-01	8.66618e-01	8.58539e-01	8.50460e-01	8.42381e-01	8.34301e-01	8.26221e-01	8.18141e-01	8.10061e-01	8.01981e-01	7.93901e-01	7.85821e-01	7.77740e-01	7.69660e-01	7.61580e-01	7.53500e-01	7.45420e-01	7.37340e-01	7.29259e-01	7.21179e-01	7.13099e-01	7.05019e-01	6.96939e-01	6.88859e-01	6.80778e-01	6.72698e-01	6.64618e-01	6.56538e-01
-11.0251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99958e-01	9.99933e-01	9.99894e-01	9.99832e-01	9.99735e-01	9.99581e-01	9.99339e-01	9.98961e-01	9.98373e-01	9.97470e-01	9.96106e-01	9.94095e-01	9.91234e-01	9.87348e-01	9.82367e-01	9.76375e-01	9.69594e-01	9.62283e-01	9.54656e-01	9.46845e-01	9.38925e-01	9.30938e-01	9.22911e-01	9.14858e-01	9.06788e-01	8.98709e-01	8.90623e-01	8.82534e-01	8.74441e-01	8.66348e-01	8.58253e-01	8.50157e-01	8.42062e-01	8.33965e-01	8.25869e-01	8.17773e-01	8.09676e-01	8.01580e-01	7.93484e-01	7.85387e-01	7.77290e-01	7.69194e-01	7.61097e-01	7.53001e-01	7.44904e-01	7.36808e-01	7.28711e-01	7.20615e-01	7.12518e-01	7.04422e-01	6.96325e-01	6.88229e-01	6.80132e-01	6.72036e-01	6.63939e-01	6.55843e-01
-11.0001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99958e-01	9.99933e-01	9.99894e-01	9.99832e-01	9.99734e-01	9.99580e-01	9.99338e-01	9.98959e-01	9.98370e-01	9.97465e-01	9.96098e-01	9.94083e-01	9.91216e-01	9.87322e-01	9.82331e-01	9.76327e-01	9.69532e-01	9.62207e-01	9.54564e-01	9.46737e-01	9.38801e-01	9.30798e-01	9.22754e-01	9.14685e-01	9.06599e-01	8.98504e-01	8.90401e-01	8.82295e-01	8.74187e-01	8.66077e-01	8.57965e-01	8.49853e-01	8.41741e-01	8.33629e-01	8.25516e-01	8.17403e-01	8.09290e-01	8.01177e-01	7.93064e-01	7.84952e-01	7.76839e-01	7.68726e-01	7.60613e-01	7.52500e-01	7.44387e-01	7.36274e-01	7.28161e-01	7.20048e-01	7.11935e-01	7.03822e-01	6.95709e-01	6.87596e-01	6.79483e-01	6.71370e-01	6.63258e-01	6.55145e-01
-10.9751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99958e-01	9.99933e-01	9.99894e-01	9.99832e-01	9.99734e-01	9.99579e-01	9.99336e-01	9.98957e-01	9.98366e-01	9.97460e-01	9.96090e-01	9.94071e-01	9.91198e-01	9.87297e-01	9.82295e-01	9.76279e-01	9.69470e-01	9.62130e-01	9.54472e-01	9.46629e-01	9.38677e-01	9.30658e-01	9.22597e-01	9.14511e-01	9.06409e-01	8.98297e-01	8.90179e-01	8.82056e-01	8.73931e-01	8.65804e-01	8.57677e-01	8.49548e-01	8.41419e-01	8.33291e-01	8.25161e-01	8.17032e-01	8.08903e-01	8.00773e-01	7.92644e-01	7.84515e-01	7.76385e-01	7.68256e-01	7.60126e-01	7.51997e-01	7.43867e-01	7.35738e-01	7.27609e-01	7.19479e-01	7.11350e-01	7.03220e-01	6.95091e-01	6.86961e-01	6.78832e-01	6.70703e-01	6.62573e-01	6.54444e-01
-10.9501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99958e-01	9.99933e-01	9.99893e-01	9.99831e-01	9.99733e-01	9.99578e-01	9.99335e-01	9.98954e-01	9.98363e-01	9.97454e-01	9.96082e-01	9.94059e-01	9.91180e-01	9.87271e-01	9.82259e-01	9.76231e-01	9.69408e-01	9.62053e-01	9.54379e-01	9.46520e-01	9.38552e-01	9.30516e-01	9.22440e-01	9.14337e-01	9.06219e-01	8.98090e-01	8.89955e-01	8.81816e-01	8.73674e-01	8.65531e-01	8.57387e-01	8.49242e-01	8.41097e-01	8.32951e-01	8.24805e-01	8.16659e-01	8.08514e-01	8.00368e-01	7.92222e-01	7.84076e-01	7.75930e-01	7.67784e-01	7.59638e-01	7.51492e-01	7.43346e-01	7.35200e-01	7.27054e-01	7.18908e-01	7.10762e-01	7.02616e-01	6.94470e-01	6.86324e-01	6.78178e-01	6.70032e-01	6.61886e-01	6.53740e-01
-10.9251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99957e-01	9.99933e-01	9.99893e-01	9.99831e-01	9.99733e-01	9.99578e-01	9.99334e-01	9.98952e-01	9.98360e-01	9.97449e-01	9.96074e-01	9.94047e-01	9.91162e-01	9.87245e-01	9.82223e-01	9.76182e-01	9.69345e-01	9.61976e-01	9.54286e-01	9.46411e-01	9.38426e-01	9.30375e-01	9.22281e-01	9.14163e-01	9.06027e-01	8.97882e-01	8.89730e-01	8.81575e-01	8.73417e-01	8.65257e-01	8.57096e-01	8.48934e-01	8.40772e-01	8.32610e-01	8.24448e-01	8.16285e-01	8.08123e-01	7.99960e-01	7.91798e-01	7.83635e-01	7.75473e-01	7.67310e-01	7.59147e-01	7.50985e-01	7.42822e-01	7.34660e-01	7.26497e-01	7.18334e-01	7.10172e-01	7.02009e-01	6.93847e-01	6.85684e-01	6.77521e-01	6.69359e-01	6.61196e-01	6.53034e-01
-10.9001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99957e-01	9.99932e-01	9.99893e-01	9.99831e-01	9.99732e-01	9.99577e-01	9.99332e-01	9.98950e-01	9.98356e-01	9.97444e-01	9.96066e-01	9.94035e-01	9.91144e-01	9.87218e-01	9.82187e-01	9.76134e-01	9.69283e-01	9.61898e-01	9.54193e-01	9.46302e-01	9.38300e-01	9.30232e-01	9.22123e-01	9.13987e-01	9.05835e-01	8.97673e-01	8.89505e-01	8.81333e-01	8.73158e-01	8.64981e-01	8.56804e-01	8.48625e-01	8.40447e-01	8.32268e-01	8.24089e-01	8.15910e-01	8.07731e-01	7.99551e-01	7.91372e-01	7.83193e-01	7.75013e-01	7.66834e-01	7.58655e-01	7.50476e-01	7.42296e-01	7.34117e-01	7.25938e-01	7.17758e-01	7.09579e-01	7.01400e-01	6.93221e-01	6.85041e-01	6.76862e-01	6.68683e-01	6.60503e-01	6.52324e-01
-10.8751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99957e-01	9.99932e-01	9.99893e-01	9.99830e-01	9.99731e-01	9.99576e-01	9.99331e-01	9.98948e-01	9.98353e-01	9.97439e-01	9.96058e-01	9.94022e-01	9.91126e-01	9.87192e-01	9.82150e-01	9.76085e-01	9.69220e-01	9.61820e-01	9.54099e-01	9.46191e-01	9.38174e-01	9.30089e-01	9.21963e-01	9.13811e-01	9.05642e-01	8.97464e-01	8.89279e-01	8.81089e-01	8.72898e-01	8.64704e-01	8.56510e-01	8.48315e-01	8.40120e-01	8.31924e-01	8.23728e-01	8.15532e-01	8.07337e-01	7.99141e-01	7.90945e-01	7.82748e-01	7.74552e-01	7.66356e-01	7.58160e-01	7.49964e-01	7.41768e-01	7.33572e-01	7.25376e-01	7.17180e-01	7.08984e-01	7.00788e-01	6.92592e-01	6.84396e-01	6.76200e-01	6.68004e-01	6.59808e-01	6.51612e-01
-10.8501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99957e-01	9.99932e-01	9.99892e-01	9.99830e-01	9.99731e-01	9.99575e-01	9.99330e-01	9.98946e-01	9.98350e-01	9.97433e-01	9.96050e-01	9.94010e-01	9.91108e-01	9.87166e-01	9.82113e-01	9.76036e-01	9.69157e-01	9.61741e-01	9.54005e-01	9.46081e-01	9.38047e-01	9.29946e-01	9.21803e-01	9.13634e-01	9.05449e-01	8.97253e-01	8.89051e-01	8.80845e-01	8.72637e-01	8.64427e-01	8.56216e-01	8.48004e-01	8.39792e-01	8.31579e-01	8.23366e-01	8.15154e-01	8.06941e-01	7.98728e-01	7.90515e-01	7.82302e-01	7.74089e-01	7.65877e-01	7.57664e-01	7.49451e-01	7.41238e-01	7.33025e-01	7.24812e-01	7.16599e-01	7.08386e-01	7.00174e-01	6.91961e-01	6.83748e-01	6.75535e-01	6.67322e-01	6.59109e-01	6.50896e-01
-10.8251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99957e-01	9.99932e-01	9.99892e-01	9.99830e-01	9.99730e-01	9.99574e-01	9.99328e-01	9.98944e-01	9.98346e-01	9.97428e-01	9.96042e-01	9.93998e-01	9.91089e-01	9.87140e-01	9.82077e-01	9.75986e-01	9.69093e-01	9.61663e-01	9.53910e-01	9.45970e-01	9.37920e-01	9.29802e-01	9.21642e-01	9.13456e-01	9.05254e-01	8.97042e-01	8.88823e-01	8.80600e-01	8.72375e-01	8.64148e-01	8.55920e-01	8.47691e-01	8.39462e-01	8.31233e-01	8.23003e-01	8.14773e-01	8.06544e-01	7.98314e-01	7.90084e-01	7.81855e-01	7.73625e-01	7.65395e-01	7.57165e-01	7.48935e-01	7.40706e-01	7.32476e-01	7.24246e-01	7.16016e-01	7.07786e-01	6.99557e-01	6.91327e-01	6.83097e-01	6.74867e-01	6.66638e-01	6.58408e-01	6.50178e-01
-10.8001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99957e-01	9.99932e-01	9.99892e-01	9.99829e-01	9.99730e-01	9.99573e-01	9.99327e-01	9.98942e-01	9.98343e-01	9.97423e-01	9.96033e-01	9.93985e-01	9.91071e-01	9.87113e-01	9.82040e-01	9.75937e-01	9.69029e-01	9.61584e-01	9.53815e-01	9.45859e-01	9.37792e-01	9.29657e-01	9.21480e-01	9.13278e-01	9.05059e-01	8.96829e-01	8.88594e-01	8.80354e-01	8.72112e-01	8.63868e-01	8.55623e-01	8.47377e-01	8.39131e-01	8.30885e-01	8.22638e-01	8.14392e-01	8.06145e-01	7.97898e-01	7.89651e-01	7.81405e-01	7.73158e-01	7.64911e-01	7.56664e-01	7.48418e-01	7.40171e-01	7.31924e-01	7.23677e-01	7.15431e-01	7.07184e-01	6.98937e-01	6.90691e-01	6.82444e-01	6.74197e-01	6.65950e-01	6.57704e-01	6.49457e-01
-10.7751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99957e-01	9.99932e-01	9.99892e-01	9.99829e-01	9.99729e-01	9.99572e-01	9.99325e-01	9.98939e-01	9.98339e-01	9.97418e-01	9.96025e-01	9.93973e-01	9.91053e-01	9.87086e-01	9.82003e-01	9.75887e-01	9.68966e-01	9.61504e-01	9.53719e-01	9.45747e-01	9.37663e-01	9.29512e-01	9.21318e-01	9.13099e-01	9.04863e-01	8.96616e-01	8.88364e-01	8.80107e-01	8.71847e-01	8.63586e-01	8.55324e-01	8.47062e-01	8.38799e-01	8.30535e-01	8.22272e-01	8.14008e-01	8.05744e-01	7.97481e-01	7.89217e-01	7.80953e-01	7.72689e-01	7.64426e-01	7.56162e-01	7.47898e-01	7.39634e-01	7.31371e-01	7.23107e-01	7.14843e-01	7.06579e-01	6.98315e-01	6.90052e-01	6.81788e-01	6.73524e-01	6.65260e-01	6.56996e-01	6.48733e-01
-10.7501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99957e-01	9.99932e-01	9.99892e-01	9.99829e-01	9.99729e-01	9.99571e-01	9.99324e-01	9.98937e-01	9.98336e-01	9.97412e-01	9.96017e-01	9.93961e-01	9.91034e-01	9.87060e-01	9.81965e-01	9.75837e-01	9.68901e-01	9.61425e-01	9.53624e-01	9.45635e-01	9.37534e-01	9.29366e-01	9.21155e-01	9.12919e-01	9.04666e-01	8.96402e-01	8.88132e-01	8.79859e-01	8.71582e-01	8.63304e-01	8.55025e-01	8.46745e-01	8.38465e-01	8.30184e-01	8.21904e-01	8.13623e-01	8.05342e-01	7.97061e-01	7.88781e-01	7.80500e-01	7.72219e-01	7.63938e-01	7.55657e-01	7.47376e-01	7.39095e-01	7.30814e-01	7.22534e-01	7.14253e-01	7.05972e-01	6.97691e-01	6.89410e-01	6.81129e-01	6.72848e-01	6.64567e-01	6.56286e-01	6.48006e-01
-10.7251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99957e-01	9.99931e-01	9.99891e-01	9.99828e-01	9.99728e-01	9.99571e-01	9.99323e-01	9.98935e-01	9.98332e-01	9.97407e-01	9.96009e-01	9.93948e-01	9.91015e-01	9.87033e-01	9.81928e-01	9.75787e-01	9.68837e-01	9.61345e-01	9.53527e-01	9.45522e-01	9.37404e-01	9.29219e-01	9.20992e-01	9.12738e-01	9.04468e-01	8.96187e-01	8.87900e-01	8.79609e-01	8.71316e-01	8.63020e-01	8.54724e-01	8.46427e-01	8.38130e-01	8.29832e-01	8.21534e-01	8.13236e-01	8.04938e-01	7.96640e-01	7.88342e-01	7.80044e-01	7.71746e-01	7.63448e-01	7.55150e-01	7.46852e-01	7.38554e-01	7.30256e-01	7.21958e-01	7.13660e-01	7.05362e-01	6.97064e-01	6.88766e-01	6.80468e-01	6.72169e-01	6.63871e-01	6.55573e-01	6.47275e-01
-10.7001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99957e-01	9.99931e-01	9.99891e-01	9.99828e-01	9.99728e-01	9.99570e-01	9.99321e-01	9.98933e-01	9.98329e-01	9.97402e-01	9.96000e-01	9.93935e-01	9.90997e-01	9.87006e-01	9.81890e-01	9.75737e-01	9.68772e-01	9.61264e-01	9.53431e-01	9.45408e-01	9.37274e-01	9.29072e-01	9.20827e-01	9.12557e-01	9.04269e-01	8.95972e-01	8.87667e-01	8.79359e-01	8.71048e-01	8.62736e-01	8.54422e-01	8.46108e-01	8.37793e-01	8.29478e-01	8.21163e-01	8.12848e-01	8.04533e-01	7.96218e-01	7.87902e-01	7.79587e-01	7.71272e-01	7.62957e-01	7.54641e-01	7.46326e-01	7.38011e-01	7.29695e-01	7.21380e-01	7.13064e-01	7.04749e-01	6.96434e-01	6.88119e-01	6.79803e-01	6.71488e-01	6.63173e-01	6.54857e-01	6.46542e-01
-10.6751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99957e-01	9.99931e-01	9.99891e-01	9.99827e-01	9.99727e-01	9.99569e-01	9.99320e-01	9.98930e-01	9.98325e-01	9.97396e-01	9.95992e-01	9.93923e-01	9.90978e-01	9.86979e-01	9.81853e-01	9.75686e-01	9.68707e-01	9.61183e-01	9.53334e-01	9.45295e-01	9.37144e-01	9.28924e-01	9.20663e-01	9.12374e-01	9.04070e-01	8.95755e-01	8.87433e-01	8.79108e-01	8.70780e-01	8.62450e-01	8.54119e-01	8.45787e-01	8.37455e-01	8.29123e-01	8.20791e-01	8.12458e-01	8.04126e-01	7.95793e-01	7.87461e-01	7.79128e-01	7.70795e-01	7.62463e-01	7.54130e-01	7.45797e-01	7.37465e-01	7.29132e-01	7.20800e-01	7.12467e-01	7.04134e-01	6.95802e-01	6.87469e-01	6.79136e-01	6.70804e-01	6.62471e-01	6.54138e-01	6.45806e-01
-10.6501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99956e-01	9.99931e-01	9.99891e-01	9.99827e-01	9.99726e-01	9.99568e-01	9.99318e-01	9.98928e-01	9.98322e-01	9.97391e-01	9.95984e-01	9.93910e-01	9.90959e-01	9.86952e-01	9.81815e-01	9.75636e-01	9.68642e-01	9.61102e-01	9.53236e-01	9.45180e-01	9.37012e-01	9.28776e-01	9.20497e-01	9.12192e-01	9.03870e-01	8.95537e-01	8.87198e-01	8.78855e-01	8.70510e-01	8.62163e-01	8.53814e-01	8.45465e-01	8.37116e-01	8.28766e-01	8.20417e-01	8.12067e-01	8.03717e-01	7.95367e-01	7.87017e-01	7.78667e-01	7.70317e-01	7.61967e-01	7.53617e-01	7.45267e-01	7.36917e-01	7.28567e-01	7.20217e-01	7.11867e-01	7.03516e-01	6.95167e-01	6.86817e-01	6.78466e-01	6.70116e-01	6.61766e-01	6.53416e-01	6.45066e-01
-10.6251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99956e-01	9.99931e-01	9.99891e-01	9.99827e-01	9.99726e-01	9.99567e-01	9.99317e-01	9.98926e-01	9.98318e-01	9.97385e-01	9.95975e-01	9.93897e-01	9.90940e-01	9.86924e-01	9.81777e-01	9.75585e-01	9.68576e-01	9.61021e-01	9.53138e-01	9.45066e-01	9.36881e-01	9.28627e-01	9.20331e-01	9.12008e-01	9.03668e-01	8.95319e-01	8.86962e-01	8.78602e-01	8.70239e-01	8.61874e-01	8.53509e-01	8.45142e-01	8.36775e-01	8.28408e-01	8.20041e-01	8.11674e-01	8.03306e-01	7.94939e-01	7.86571e-01	7.78204e-01	7.69836e-01	7.61469e-01	7.53101e-01	7.44734e-01	7.36366e-01	7.27999e-01	7.19631e-01	7.11264e-01	7.02896e-01	6.94529e-01	6.86161e-01	6.77794e-01	6.69426e-01	6.61059e-01	6.52691e-01	6.44324e-01
-10.6001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99972e-01	9.99956e-01	9.99931e-01	9.99890e-01	9.99826e-01	9.99725e-01	9.99566e-01	9.99316e-01	9.98924e-01	9.98315e-01	9.97380e-01	9.95967e-01	9.93884e-01	9.90921e-01	9.86897e-01	9.81738e-01	9.75533e-01	9.68510e-01	9.60939e-01	9.53040e-01	9.44951e-01	9.36748e-01	9.28477e-01	9.20164e-01	9.11823e-01	9.03467e-01	8.95099e-01	8.86726e-01	8.78347e-01	8.69967e-01	8.61585e-01	8.53201e-01	8.44817e-01	8.36433e-01	8.28048e-01	8.19664e-01	8.11279e-01	8.02894e-01	7.94509e-01	7.86124e-01	7.77739e-01	7.69354e-01	7.60969e-01	7.52584e-01	7.44199e-01	7.35814e-01	7.27429e-01	7.19044e-01	7.10658e-01	7.02273e-01	6.93888e-01	6.85503e-01	6.77118e-01	6.68733e-01	6.60348e-01	6.51963e-01	6.43578e-01
-10.5751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99956e-01	9.99931e-01	9.99890e-01	9.99826e-01	9.99725e-01	9.99565e-01	9.99314e-01	9.98921e-01	9.98311e-01	9.97374e-01	9.95958e-01	9.93872e-01	9.90902e-01	9.86869e-01	9.81700e-01	9.75482e-01	9.68444e-01	9.60857e-01	9.52942e-01	9.44835e-01	9.36615e-01	9.28327e-01	9.19996e-01	9.11638e-01	9.03264e-01	8.94879e-01	8.86487e-01	8.78092e-01	8.69694e-01	8.61294e-01	8.52893e-01	8.44491e-01	8.36090e-01	8.27687e-01	8.19285e-01	8.10882e-01	8.02480e-01	7.94077e-01	7.85675e-01	7.77272e-01	7.68869e-01	7.60467e-01	7.52064e-01	7.43661e-01	7.35259e-01	7.26856e-01	7.18453e-01	7.10051e-01	7.01648e-01	6.93245e-01	6.84843e-01	6.76440e-01	6.68037e-01	6.59635e-01	6.51232e-01	6.42830e-01
-10.5501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99956e-01	9.99930e-01	9.99890e-01	9.99826e-01	9.99724e-01	9.99564e-01	9.99313e-01	9.98919e-01	9.98308e-01	9.97369e-01	9.95950e-01	9.93859e-01	9.90883e-01	9.86842e-01	9.81662e-01	9.75430e-01	9.68378e-01	9.60775e-01	9.52843e-01	9.44719e-01	9.36482e-01	9.28176e-01	9.19827e-01	9.11452e-01	9.03060e-01	8.94658e-01	8.86249e-01	8.77835e-01	8.69419e-01	8.61002e-01	8.52583e-01	8.44164e-01	8.35745e-01	8.27325e-01	8.18905e-01	8.10484e-01	8.02064e-01	7.93644e-01	7.85223e-01	7.76803e-01	7.68383e-01	7.59962e-01	7.51542e-01	7.43122e-01	7.34701e-01	7.26281e-01	7.17861e-01	7.09440e-01	7.01020e-01	6.92600e-01	6.84179e-01	6.75759e-01	6.67339e-01	6.58918e-01	6.50498e-01	6.42078e-01
-10.5251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99956e-01	9.99930e-01	9.99890e-01	9.99825e-01	9.99724e-01	9.99563e-01	9.99311e-01	9.98917e-01	9.98304e-01	9.97363e-01	9.95941e-01	9.93846e-01	9.90864e-01	9.86814e-01	9.81623e-01	9.75379e-01	9.68311e-01	9.60692e-01	9.52743e-01	9.44602e-01	9.36348e-01	9.28025e-01	9.19658e-01	9.11265e-01	9.02856e-01	8.94435e-01	8.86009e-01	8.77578e-01	8.69144e-01	8.60709e-01	8.52272e-01	8.43835e-01	8.35398e-01	8.26960e-01	8.18523e-01	8.10084e-01	8.01647e-01	7.93208e-01	7.84770e-01	7.76332e-01	7.67894e-01	7.59456e-01	7.51018e-01	7.42580e-01	7.34142e-01	7.25704e-01	7.17266e-01	7.08828e-01	7.00389e-01	6.91951e-01	6.83513e-01	6.75075e-01	6.66637e-01	6.58199e-01	6.49761e-01	6.41323e-01
-10.5001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99956e-01	9.99930e-01	9.99889e-01	9.99825e-01	9.99723e-01	9.99562e-01	9.99310e-01	9.98915e-01	9.98301e-01	9.97358e-01	9.95933e-01	9.93833e-01	9.90844e-01	9.86786e-01	9.81584e-01	9.75327e-01	9.68244e-01	9.60609e-01	9.52643e-01	9.44485e-01	9.36213e-01	9.27872e-01	9.19488e-01	9.11078e-01	9.02650e-01	8.94212e-01	8.85768e-01	8.77317e-01	8.68867e-01	8.60414e-01	8.51960e-01	8.43505e-01	8.35050e-01	8.26595e-01	8.18139e-01	8.09683e-01	8.01227e-01	7.92771e-01	7.84315e-01	7.75860e-01	7.67404e-01	7.58948e-01	7.50492e-01	7.42036e-01	7.33580e-01	7.25124e-01	7.16668e-01	7.08212e-01	6.99756e-01	6.91300e-01	6.82844e-01	6.74388e-01	6.65932e-01	6.57476e-01	6.49020e-01	6.40564e-01
-10.4751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99956e-01	9.99930e-01	9.99889e-01	9.99825e-01	9.99722e-01	9.99561e-01	9.99308e-01	9.98912e-01	9.98297e-01	9.97352e-01	9.95924e-01	9.93820e-01	9.90825e-01	9.86758e-01	9.81545e-01	9.75274e-01	9.68176e-01	9.60526e-01	9.52543e-01	9.44368e-01	9.36078e-01	9.27720e-01	9.19318e-01	9.10889e-01	9.02444e-01	8.93988e-01	8.85526e-01	8.77059e-01	8.68590e-01	8.60119e-01	8.51646e-01	8.43174e-01	8.34700e-01	8.26227e-01	8.17754e-01	8.09280e-01	8.00806e-01	7.92332e-01	7.83859e-01	7.75385e-01	7.66911e-01	7.58437e-01	7.49963e-01	7.41489e-01	7.33015e-01	7.24541e-01	7.16068e-01	7.07594e-01	6.99120e-01	6.90646e-01	6.82172e-01	6.73698e-01	6.65224e-01	6.56751e-01	6.48277e-01	6.39803e-01
-10.4501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99956e-01	9.99930e-01	9.99889e-01	9.99824e-01	9.99722e-01	9.99560e-01	9.99307e-01	9.98910e-01	9.98293e-01	9.97346e-01	9.95915e-01	9.93807e-01	9.90806e-01	9.86730e-01	9.81506e-01	9.75222e-01	9.68109e-01	9.60442e-01	9.52442e-01	9.44249e-01	9.35943e-01	9.27566e-01	9.19147e-01	9.10700e-01	9.02237e-01	8.93763e-01	8.85283e-01	8.76798e-01	8.68311e-01	8.59822e-01	8.51332e-01	8.42841e-01	8.34350e-01	8.25858e-01	8.17367e-01	8.08875e-01	8.00383e-01	7.91891e-01	7.83400e-01	7.74908e-01	7.66416e-01	7.57924e-01	7.49432e-01	7.40940e-01	7.32449e-01	7.23957e-01	7.15465e-01	7.06973e-01	6.98481e-01	6.89989e-01	6.81497e-01	6.73006e-01	6.64514e-01	6.56022e-01	6.47530e-01	6.39038e-01
-10.4251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99956e-01	9.99930e-01	9.99889e-01	9.99824e-01	9.99721e-01	9.99560e-01	9.99305e-01	9.98908e-01	9.98290e-01	9.97341e-01	9.95907e-01	9.93793e-01	9.90786e-01	9.86702e-01	9.81467e-01	9.75169e-01	9.68041e-01	9.60358e-01	9.52341e-01	9.44131e-01	9.35806e-01	9.27412e-01	9.18975e-01	9.10510e-01	9.02029e-01	8.93537e-01	8.85039e-01	8.76536e-01	8.68030e-01	8.59523e-01	8.51015e-01	8.42506e-01	8.33997e-01	8.25488e-01	8.16978e-01	8.08468e-01	7.99959e-01	7.91449e-01	7.82939e-01	7.74429e-01	7.65919e-01	7.57409e-01	7.48899e-01	7.40389e-01	7.31879e-01	7.23369e-01	7.14860e-01	7.06350e-01	6.97840e-01	6.89330e-01	6.80820e-01	6.72310e-01	6.63800e-01	6.55290e-01	6.46780e-01	6.38271e-01
-10.4001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99955e-01	9.99930e-01	9.99888e-01	9.99823e-01	9.99721e-01	9.99559e-01	9.99304e-01	9.98905e-01	9.98286e-01	9.97335e-01	9.95898e-01	9.93780e-01	9.90766e-01	9.86673e-01	9.81427e-01	9.75116e-01	9.67973e-01	9.60273e-01	9.52239e-01	9.44012e-01	9.35670e-01	9.27257e-01	9.18802e-01	9.10319e-01	9.01820e-01	8.93310e-01	8.84793e-01	8.76273e-01	8.67749e-01	8.59224e-01	8.50698e-01	8.42171e-01	8.33643e-01	8.25116e-01	8.16588e-01	8.08060e-01	7.99532e-01	7.91004e-01	7.82476e-01	7.73948e-01	7.65420e-01	7.56892e-01	7.48364e-01	7.39836e-01	7.31308e-01	7.22780e-01	7.14252e-01	7.05723e-01	6.97195e-01	6.88667e-01	6.80139e-01	6.71611e-01	6.63083e-01	6.54555e-01	6.46027e-01	6.37499e-01
-10.3751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99955e-01	9.99929e-01	9.99888e-01	9.99823e-01	9.99720e-01	9.99558e-01	9.99302e-01	9.98903e-01	9.98282e-01	9.97329e-01	9.95889e-01	9.93767e-01	9.90747e-01	9.86645e-01	9.81387e-01	9.75063e-01	9.67905e-01	9.60188e-01	9.52137e-01	9.43892e-01	9.35532e-01	9.27102e-01	9.18628e-01	9.10128e-01	9.01610e-01	8.93082e-01	8.84547e-01	8.76008e-01	8.67467e-01	8.58923e-01	8.50379e-01	8.41833e-01	8.33288e-01	8.24742e-01	8.16196e-01	8.07650e-01	7.99104e-01	7.90558e-01	7.82011e-01	7.73465e-01	7.64919e-01	7.56373e-01	7.47826e-01	7.39280e-01	7.30734e-01	7.22187e-01	7.13641e-01	7.05095e-01	6.96549e-01	6.88002e-01	6.79456e-01	6.70910e-01	6.62363e-01	6.53817e-01	6.45271e-01	6.36725e-01
-10.3501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99955e-01	9.99929e-01	9.99888e-01	9.99823e-01	9.99719e-01	9.99557e-01	9.99301e-01	9.98901e-01	9.98279e-01	9.97324e-01	9.95880e-01	9.93754e-01	9.90727e-01	9.86617e-01	9.81347e-01	9.75010e-01	9.67836e-01	9.60103e-01	9.52035e-01	9.43772e-01	9.35394e-01	9.26946e-01	9.18454e-01	9.09935e-01	9.01400e-01	8.92853e-01	8.84300e-01	8.75743e-01	8.67183e-01	8.58621e-01	8.50058e-01	8.41495e-01	8.32931e-01	8.24367e-01	8.15802e-01	8.07238e-01	7.98674e-01	7.90109e-01	7.81545e-01	7.72980e-01	7.64415e-01	7.55851e-01	7.47286e-01	7.38722e-01	7.30157e-01	7.21592e-01	7.13028e-01	7.04463e-01	6.95899e-01	6.87334e-01	6.78770e-01	6.70205e-01	6.61641e-01	6.53076e-01	6.44512e-01	6.35947e-01
-10.3251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99955e-01	9.99929e-01	9.99888e-01	9.99822e-01	9.99719e-01	9.99556e-01	9.99299e-01	9.98898e-01	9.98275e-01	9.97318e-01	9.95872e-01	9.93740e-01	9.90707e-01	9.86588e-01	9.81307e-01	9.74956e-01	9.67767e-01	9.60017e-01	9.51932e-01	9.43651e-01	9.35255e-01	9.26789e-01	9.18279e-01	9.09742e-01	9.01188e-01	8.92623e-01	8.84052e-01	8.75476e-01	8.66898e-01	8.58318e-01	8.49737e-01	8.41155e-01	8.32572e-01	8.23990e-01	8.15407e-01	8.06824e-01	7.98242e-01	7.89659e-01	7.81076e-01	7.72493e-01	7.63910e-01	7.55327e-01	7.46744e-01	7.38161e-01	7.29578e-01	7.20995e-01	7.12412e-01	7.03829e-01	6.95246e-01	6.86663e-01	6.78080e-01	6.69497e-01	6.60915e-01	6.52332e-01	6.43749e-01	6.35166e-01
-10.3001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99955e-01	9.99929e-01	9.99888e-01	9.99822e-01	9.99718e-01	9.99555e-01	9.99298e-01	9.98896e-01	9.98271e-01	9.97312e-01	9.95863e-01	9.93727e-01	9.90687e-01	9.86559e-01	9.81267e-01	9.74902e-01	9.67697e-01	9.59932e-01	9.51828e-01	9.43530e-01	9.35116e-01	9.26632e-01	9.18103e-01	9.09548e-01	9.00976e-01	8.92392e-01	8.83803e-01	8.75208e-01	8.66611e-01	8.58013e-01	8.49413e-01	8.40813e-01	8.32212e-01	8.23611e-01	8.15010e-01	8.06409e-01	7.97808e-01	7.89206e-01	7.80605e-01	7.72004e-01	7.63402e-01	7.54801e-01	7.46199e-01	7.37598e-01	7.28997e-01	7.20395e-01	7.11794e-01	7.03192e-01	6.94591e-01	6.85990e-01	6.77388e-01	6.68787e-01	6.60185e-01	6.51584e-01	6.42983e-01	6.34381e-01
-10.2751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99955e-01	9.99929e-01	9.99887e-01	9.99822e-01	9.99718e-01	9.99554e-01	9.99296e-01	9.98894e-01	9.98268e-01	9.97306e-01	9.95854e-01	9.93713e-01	9.90667e-01	9.86530e-01	9.81227e-01	9.74848e-01	9.67628e-01	9.59845e-01	9.51725e-01	9.43408e-01	9.34976e-01	9.26473e-01	9.17927e-01	9.09353e-01	9.00762e-01	8.92161e-01	8.83552e-01	8.74939e-01	8.66324e-01	8.57707e-01	8.49089e-01	8.40470e-01	8.31851e-01	8.23231e-01	8.14612e-01	8.05992e-01	7.97372e-01	7.88752e-01	7.80132e-01	7.71512e-01	7.62892e-01	7.54272e-01	7.45653e-01	7.37033e-01	7.28413e-01	7.19793e-01	7.11173e-01	7.02553e-01	6.93933e-01	6.85313e-01	6.76693e-01	6.68073e-01	6.59453e-01	6.50833e-01	6.42213e-01	6.33594e-01
-10.2501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99955e-01	9.99929e-01	9.99887e-01	9.99821e-01	9.99717e-01	9.99553e-01	9.99295e-01	9.98891e-01	9.98264e-01	9.97301e-01	9.95845e-01	9.93700e-01	9.90647e-01	9.86501e-01	9.81186e-01	9.74794e-01	9.67558e-01	9.59758e-01	9.51620e-01	9.43286e-01	9.34836e-01	9.26315e-01	9.17750e-01	9.09157e-01	9.00548e-01	8.91928e-01	8.83301e-01	8.74669e-01	8.66035e-01	8.57400e-01	8.48763e-01	8.40125e-01	8.31488e-01	8.22850e-01	8.14211e-01	8.05573e-01	7.96934e-01	7.88296e-01	7.79657e-01	7.71019e-01	7.62380e-01	7.53742e-01	7.45103e-01	7.36465e-01	7.27826e-01	7.19187e-01	7.10549e-01	7.01910e-01	6.93272e-01	6.84633e-01	6.75995e-01	6.67356e-01	6.58718e-01	6.50079e-01	6.41441e-01	6.32802e-01
-10.2251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99955e-01	9.99928e-01	9.99887e-01	9.99821e-01	9.99716e-01	9.99552e-01	9.99293e-01	9.98889e-01	9.98260e-01	9.97295e-01	9.95836e-01	9.93686e-01	9.90626e-01	9.86472e-01	9.81146e-01	9.74739e-01	9.67488e-01	9.59671e-01	9.51516e-01	9.43164e-01	9.34695e-01	9.26155e-01	9.17572e-01	9.08961e-01	9.00333e-01	8.91694e-01	8.83048e-01	8.74398e-01	8.65745e-01	8.57091e-01	8.48436e-01	8.39780e-01	8.31123e-01	8.22466e-01	8.13809e-01	8.05152e-01	7.96495e-01	7.87838e-01	7.79181e-01	7.70523e-01	7.61866e-01	7.53209e-01	7.44552e-01	7.35894e-01	7.27237e-01	7.18580e-01	7.09923e-01	7.01265e-01	6.92608e-01	6.83951e-01	6.75293e-01	6.66636e-01	6.57979e-01	6.49322e-01	6.40665e-01	6.32008e-01
-10.2001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99971e-01	9.99955e-01	9.99928e-01	9.99887e-01	9.99820e-01	9.99716e-01	9.99551e-01	9.99292e-01	9.98886e-01	9.98256e-01	9.97289e-01	9.95827e-01	9.93672e-01	9.90606e-01	9.86442e-01	9.81105e-01	9.74684e-01	9.67417e-01	9.59584e-01	9.51411e-01	9.43040e-01	9.34553e-01	9.25995e-01	9.17393e-01	9.08763e-01	9.00116e-01	8.91459e-01	8.82794e-01	8.74126e-01	8.65454e-01	8.56781e-01	8.48107e-01	8.39432e-01	8.30757e-01	8.22081e-01	8.13405e-01	8.04729e-01	7.96053e-01	7.87377e-01	7.78702e-01	7.70026e-01	7.61350e-01	7.52673e-01	7.43997e-01	7.35321e-01	7.26645e-01	7.17969e-01	7.09293e-01	7.00617e-01	6.91941e-01	6.83265e-01	6.74589e-01	6.65913e-01	6.57237e-01	6.48561e-01	6.39885e-01	6.31209e-01
-10.1751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99971e-01	9.99955e-01	9.99928e-01	9.99886e-01	9.99820e-01	9.99715e-01	9.99550e-01	9.99290e-01	9.98884e-01	9.98253e-01	9.97283e-01	9.95818e-01	9.93659e-01	9.90586e-01	9.86413e-01	9.81064e-01	9.74629e-01	9.67346e-01	9.59496e-01	9.51305e-01	9.42916e-01	9.34411e-01	9.25834e-01	9.17213e-01	9.08565e-01	8.99899e-01	8.91223e-01	8.82540e-01	8.73852e-01	8.65162e-01	8.56470e-01	8.47777e-01	8.39083e-01	8.30389e-01	8.21694e-01	8.13000e-01	8.04305e-01	7.95610e-01	7.86915e-01	7.78220e-01	7.69526e-01	7.60831e-01	7.52136e-01	7.43441e-01	7.34746e-01	7.26051e-01	7.17356e-01	7.08661e-01	6.99967e-01	6.91272e-01	6.82577e-01	6.73882e-01	6.65187e-01	6.56492e-01	6.47797e-01	6.39103e-01	6.30408e-01
-10.1501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99971e-01	9.99954e-01	9.99928e-01	9.99886e-01	9.99819e-01	9.99714e-01	9.99549e-01	9.99289e-01	9.98881e-01	9.98249e-01	9.97277e-01	9.95809e-01	9.93645e-01	9.90565e-01	9.86383e-01	9.81022e-01	9.74574e-01	9.67275e-01	9.59408e-01	9.51199e-01	9.42792e-01	9.34268e-01	9.25673e-01	9.17033e-01	9.08366e-01	8.99681e-01	8.90986e-01	8.82284e-01	8.73577e-01	8.64868e-01	8.56157e-01	8.47445e-01	8.38732e-01	8.30019e-01	8.21306e-01	8.12592e-01	8.03879e-01	7.95165e-01	7.86451e-01	7.77737e-01	7.69024e-01	7.60310e-01	7.51596e-01	7.42882e-01	7.34168e-01	7.25454e-01	7.16741e-01	7.08027e-01	6.99313e-01	6.90599e-01	6.81885e-01	6.73172e-01	6.64458e-01	6.55744e-01	6.47030e-01	6.38316e-01	6.29603e-01
-10.1251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99971e-01	9.99954e-01	9.99928e-01	9.99886e-01	9.99819e-01	9.99714e-01	9.99548e-01	9.99287e-01	9.98879e-01	9.98245e-01	9.97271e-01	9.95799e-01	9.93631e-01	9.90545e-01	9.86353e-01	9.80981e-01	9.74518e-01	9.67204e-01	9.59319e-01	9.51092e-01	9.42667e-01	9.34125e-01	9.25510e-01	9.16852e-01	9.08166e-01	8.99462e-01	8.90748e-01	8.82027e-01	8.73301e-01	8.64573e-01	8.55843e-01	8.47112e-01	8.38380e-01	8.29648e-01	8.20916e-01	8.12183e-01	8.03450e-01	7.94718e-01	7.85985e-01	7.77252e-01	7.68519e-01	7.59786e-01	7.51054e-01	7.42321e-01	7.33588e-01	7.24855e-01	7.16122e-01	7.07389e-01	6.98656e-01	6.89924e-01	6.81191e-01	6.72458e-01	6.63725e-01	6.54992e-01	6.46260e-01	6.37527e-01	6.28794e-01
-10.1001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99982e-01	9.99971e-01	9.99954e-01	9.99928e-01	9.99885e-01	9.99819e-01	9.99713e-01	9.99547e-01	9.99286e-01	9.98877e-01	9.98241e-01	9.97265e-01	9.95790e-01	9.93617e-01	9.90524e-01	9.86324e-01	9.80939e-01	9.74463e-01	9.67132e-01	9.59230e-01	9.50985e-01	9.42542e-01	9.33980e-01	9.25347e-01	9.16670e-01	9.07965e-01	8.99242e-01	8.90509e-01	8.81769e-01	8.73024e-01	8.64277e-01	8.55528e-01	8.46777e-01	8.38027e-01	8.29275e-01	8.20524e-01	8.11772e-01	8.03020e-01	7.94269e-01	7.85517e-01	7.76765e-01	7.68013e-01	7.59261e-01	7.50509e-01	7.41757e-01	7.33005e-01	7.24253e-01	7.15501e-01	7.06749e-01	6.97997e-01	6.89245e-01	6.80493e-01	6.71741e-01	6.62989e-01	6.54238e-01	6.45486e-01	6.36734e-01	6.27982e-01
-10.0751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99982e-01	9.99971e-01	9.99954e-01	9.99927e-01	9.99885e-01	9.99818e-01	9.99713e-01	9.99546e-01	9.99284e-01	9.98874e-01	9.98237e-01	9.97259e-01	9.95781e-01	9.93603e-01	9.90503e-01	9.86294e-01	9.80897e-01	9.74407e-01	9.67060e-01	9.59141e-01	9.50878e-01	9.42416e-01	9.33836e-01	9.25184e-01	9.16487e-01	9.07763e-01	8.99021e-01	8.90269e-01	8.81509e-01	8.72746e-01	8.63979e-01	8.55211e-01	8.46441e-01	8.37672e-01	8.28901e-01	8.20130e-01	8.11360e-01	8.02589e-01	7.93817e-01	7.85046e-01	7.76275e-01	7.67504e-01	7.58733e-01	7.49962e-01	7.41191e-01	7.32420e-01	7.23648e-01	7.14877e-01	7.06106e-01	6.97335e-01	6.88564e-01	6.79793e-01	6.71022e-01	6.62250e-01	6.53479e-01	6.44708e-01	6.35937e-01	6.27166e-01
-10.0501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99982e-01	9.99971e-01	9.99954e-01	9.99927e-01	9.99885e-01	9.99818e-01	9.99712e-01	9.99545e-01	9.99282e-01	9.98872e-01	9.98233e-01	9.97253e-01	9.95772e-01	9.93589e-01	9.90482e-01	9.86263e-01	9.80856e-01	9.74351e-01	9.66988e-01	9.59051e-01	9.50770e-01	9.42289e-01	9.33690e-01	9.25019e-01	9.16304e-01	9.07560e-01	8.98799e-01	8.90028e-01	8.81249e-01	8.72466e-01	8.63680e-01	8.54893e-01	8.46104e-01	8.37315e-01	8.28525e-01	8.19735e-01	8.10945e-01	8.02155e-01	7.93364e-01	7.84574e-01	7.75784e-01	7.66993e-01	7.58203e-01	7.49412e-01	7.40622e-01	7.31831e-01	7.23041e-01	7.14251e-01	7.05460e-01	6.96670e-01	6.87879e-01	6.79089e-01	6.70299e-01	6.61508e-01	6.52718e-01	6.43927e-01	6.35137e-01	6.26347e-01
-10.0251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99982e-01	9.99971e-01	9.99954e-01	9.99927e-01	9.99885e-01	9.99818e-01	9.99711e-01	9.99544e-01	9.99281e-01	9.98869e-01	9.98230e-01	9.97247e-01	9.95762e-01	9.93575e-01	9.90461e-01	9.86233e-01	9.80813e-01	9.74294e-01	9.66915e-01	9.58961e-01	9.50662e-01	9.42162e-01	9.33544e-01	9.24854e-01	9.16119e-01	9.07357e-01	8.98577e-01	8.89785e-01	8.80987e-01	8.72185e-01	8.63380e-01	8.54573e-01	8.45765e-01	8.36956e-01	8.28147e-01	8.19338e-01	8.10529e-01	8.01719e-01	7.92909e-01	7.84099e-01	7.75290e-01	7.66480e-01	7.57670e-01	7.48860e-01	7.40051e-01	7.31241e-01	7.22431e-01	7.13621e-01	7.04812e-01	6.96002e-01	6.87192e-01	6.78382e-01	6.69572e-01	6.60763e-01	6.51953e-01	6.43143e-01	6.34334e-01	6.25524e-01
-10.0001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99982e-01	9.99971e-01	9.99954e-01	9.99927e-01	9.99884e-01	9.99817e-01	9.99711e-01	9.99543e-01	9.99279e-01	9.98867e-01	9.98226e-01	9.97241e-01	9.95753e-01	9.93560e-01	9.90440e-01	9.86203e-01	9.80771e-01	9.74237e-01	9.66842e-01	9.58870e-01	9.50553e-01	9.42034e-01	9.33397e-01	9.24688e-01	9.15934e-01	9.07152e-01	8.98353e-01	8.89542e-01	8.80725e-01	8.71903e-01	8.63078e-01	8.54252e-01	8.45425e-01	8.36597e-01	8.27768e-01	8.18939e-01	8.10110e-01	8.01281e-01	7.92452e-01	7.83623e-01	7.74794e-01	7.65965e-01	7.57135e-01	7.48306e-01	7.39477e-01	7.30648e-01	7.21818e-01	7.12989e-01	7.04160e-01	6.95331e-01	6.86501e-01	6.77672e-01	6.68843e-01	6.60014e-01	6.51185e-01	6.42356e-01	6.33526e-01	6.24697e-01
-9.9751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99982e-01	9.99971e-01	9.99954e-01	9.99927e-01	9.99884e-01	9.99817e-01	9.99710e-01	9.99542e-01	9.99278e-01	9.98864e-01	9.98222e-01	9.97235e-01	9.95744e-01	9.93546e-01	9.90419e-01	9.86172e-01	9.80729e-01	9.74180e-01	9.66769e-01	9.58779e-01	9.50443e-01	9.41906e-01	9.33250e-01	9.24522e-01	9.15748e-01	9.06947e-01	8.98128e-01	8.89298e-01	8.80461e-01	8.71619e-01	8.62775e-01	8.53930e-01	8.45083e-01	8.36235e-01	8.27387e-01	8.18539e-01	8.09690e-01	8.00842e-01	7.91993e-01	7.83144e-01	7.74296e-01	7.65447e-01	7.56598e-01	7.47749e-01	7.38900e-01	7.30052e-01	7.21203e-01	7.12354e-01	7.03506e-01	6.94657e-01	6.85808e-01	6.76959e-01	6.68111e-01	6.59262e-01	6.50413e-01	6.41564e-01	6.32716e-01	6.23867e-01
-9.9501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99982e-01	9.99971e-01	9.99954e-01	9.99927e-01	9.99884e-01	9.99816e-01	9.99710e-01	9.99541e-01	9.99276e-01	9.98862e-01	9.98218e-01	9.97229e-01	9.95734e-01	9.93532e-01	9.90398e-01	9.86142e-01	9.80686e-01	9.74123e-01	9.66695e-01	9.58688e-01	9.50333e-01	9.41777e-01	9.33102e-01	9.24354e-01	9.15561e-01	9.06740e-01	8.97902e-01	8.89052e-01	8.80196e-01	8.71335e-01	8.62471e-01	8.53606e-01	8.44739e-01	8.35872e-01	8.27004e-01	8.18136e-01	8.09268e-01	8.00400e-01	7.91532e-01	7.82663e-01	7.73795e-01	7.64927e-01	7.56058e-01	7.47190e-01	7.38322e-01	7.29453e-01	7.20585e-01	7.11716e-01	7.02848e-01	6.93980e-01	6.85111e-01	6.76243e-01	6.67375e-01	6.58506e-01	6.49638e-01	6.40770e-01	6.31902e-01	6.23033e-01
-9.9251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99981e-01	9.99971e-01	9.99954e-01	9.99927e-01	9.99884e-01	9.99816e-01	9.99709e-01	9.99540e-01	9.99274e-01	9.98859e-01	9.98214e-01	9.97223e-01	9.95725e-01	9.93518e-01	9.90376e-01	9.86111e-01	9.80643e-01	9.74066e-01	9.66621e-01	9.58596e-01	9.50223e-01	9.41648e-01	9.32953e-01	9.24186e-01	9.15374e-01	9.06533e-01	8.97675e-01	8.88806e-01	8.79930e-01	8.71049e-01	8.62166e-01	8.53280e-01	8.44394e-01	8.35507e-01	8.26620e-01	8.17732e-01	8.08844e-01	7.99957e-01	7.91069e-01	7.82181e-01	7.73293e-01	7.64404e-01	7.55516e-01	7.46628e-01	7.37740e-01	7.28852e-01	7.19964e-01	7.11076e-01	7.02188e-01	6.93300e-01	6.84412e-01	6.75524e-01	6.66636e-01	6.57748e-01	6.48860e-01	6.39972e-01	6.31084e-01	6.22196e-01
-9.9001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99981e-01	9.99971e-01	9.99954e-01	9.99926e-01	9.99883e-01	9.99815e-01	9.99708e-01	9.99539e-01	9.99273e-01	9.98857e-01	9.98210e-01	9.97216e-01	9.95715e-01	9.93503e-01	9.90355e-01	9.86080e-01	9.80600e-01	9.74008e-01	9.66546e-01	9.58504e-01	9.50112e-01	9.41518e-01	9.32804e-01	9.24017e-01	9.15185e-01	9.06325e-01	8.97447e-01	8.88558e-01	8.79662e-01	8.70762e-01	8.61859e-01	8.52954e-01	8.44048e-01	8.35141e-01	8.26234e-01	8.17326e-01	8.08419e-01	7.99511e-01	7.90603e-01	7.81695e-01	7.72788e-01	7.63880e-01	7.54972e-01	7.46064e-01	7.37156e-01	7.28248e-01	7.19340e-01	7.10433e-01	7.01525e-01	6.92617e-01	6.83709e-01	6.74801e-01	6.65893e-01	6.56986e-01	6.48078e-01	6.39170e-01	6.30262e-01	6.21355e-01
-9.8751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99981e-01	9.99971e-01	9.99953e-01	9.99926e-01	9.99883e-01	9.99815e-01	9.99707e-01	9.99538e-01	9.99271e-01	9.98854e-01	9.98206e-01	9.97210e-01	9.95706e-01	9.93489e-01	9.90334e-01	9.86049e-01	9.80556e-01	9.73950e-01	9.66472e-01	9.58411e-01	9.50001e-01	9.41388e-01	9.32654e-01	9.23848e-01	9.14996e-01	9.06116e-01	8.97218e-01	8.88309e-01	8.79394e-01	8.70473e-01	8.61550e-01	8.52626e-01	8.43700e-01	8.34773e-01	8.25846e-01	8.16919e-01	8.07991e-01	7.99064e-01	7.90136e-01	7.81208e-01	7.72281e-01	7.63353e-01	7.54425e-01	7.45497e-01	7.36569e-01	7.27642e-01	7.18714e-01	7.09786e-01	7.00859e-01	6.91931e-01	6.83003e-01	6.74075e-01	6.65148e-01	6.56220e-01	6.47292e-01	6.38365e-01	6.29437e-01	6.20510e-01
-9.8501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99953e-01	9.99926e-01	9.99883e-01	9.99815e-01	9.99707e-01	9.99537e-01	9.99270e-01	9.98852e-01	9.98202e-01	9.97204e-01	9.95696e-01	9.93474e-01	9.90312e-01	9.86018e-01	9.80513e-01	9.73892e-01	9.66397e-01	9.58318e-01	9.49889e-01	9.41256e-01	9.32504e-01	9.23677e-01	9.14806e-01	9.05906e-01	8.96988e-01	8.88060e-01	8.79124e-01	8.70184e-01	8.61241e-01	8.52296e-01	8.43350e-01	8.34403e-01	8.25457e-01	8.16509e-01	8.07562e-01	7.98614e-01	7.89667e-01	7.80719e-01	7.71771e-01	7.62823e-01	7.53876e-01	7.44928e-01	7.35980e-01	7.27032e-01	7.18085e-01	7.09137e-01	7.00189e-01	6.91242e-01	6.82294e-01	6.73346e-01	6.64399e-01	6.55451e-01	6.46503e-01	6.37556e-01	6.28608e-01	6.19661e-01
-9.8251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99953e-01	9.99926e-01	9.99883e-01	9.99814e-01	9.99706e-01	9.99536e-01	9.99268e-01	9.98849e-01	9.98198e-01	9.97198e-01	9.95687e-01	9.93460e-01	9.90290e-01	9.85986e-01	9.80469e-01	9.73833e-01	9.66322e-01	9.58225e-01	9.49777e-01	9.41125e-01	9.32352e-01	9.23506e-01	9.14615e-01	9.05695e-01	8.96757e-01	8.87809e-01	8.78853e-01	8.69893e-01	8.60930e-01	8.51965e-01	8.42999e-01	8.34032e-01	8.25065e-01	8.16098e-01	8.07130e-01	7.98163e-01	7.89195e-01	7.80227e-01	7.71259e-01	7.62292e-01	7.53324e-01	7.44356e-01	7.35388e-01	7.26421e-01	7.17453e-01	7.08485e-01	6.99517e-01	6.90549e-01	6.81582e-01	6.72614e-01	6.63646e-01	6.54679e-01	6.45711e-01	6.36743e-01	6.27776e-01	6.18808e-01
-9.8001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99953e-01	9.99926e-01	9.99882e-01	9.99814e-01	9.99706e-01	9.99535e-01	9.99266e-01	9.98846e-01	9.98194e-01	9.97191e-01	9.95677e-01	9.93445e-01	9.90268e-01	9.85955e-01	9.80425e-01	9.73774e-01	9.66246e-01	9.58131e-01	9.49664e-01	9.40993e-01	9.32200e-01	9.23334e-01	9.14423e-01	9.05483e-01	8.96525e-01	8.87557e-01	8.78581e-01	8.69600e-01	8.60617e-01	8.51632e-01	8.42646e-01	8.33659e-01	8.24672e-01	8.15685e-01	8.06697e-01	7.97709e-01	7.88721e-01	7.79733e-01	7.70745e-01	7.61758e-01	7.52770e-01	7.43782e-01	7.34794e-01	7.25806e-01	7.16818e-01	7.07830e-01	6.98842e-01	6.89854e-01	6.80866e-01	6.71878e-01	6.62890e-01	6.53903e-01	6.44915e-01	6.35927e-01	6.26939e-01	6.17952e-01
-9.7751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99953e-01	9.99926e-01	9.99882e-01	9.99813e-01	9.99705e-01	9.99534e-01	9.99265e-01	9.98844e-01	9.98190e-01	9.97185e-01	9.95667e-01	9.93430e-01	9.90247e-01	9.85923e-01	9.80381e-01	9.73715e-01	9.66170e-01	9.58036e-01	9.49550e-01	9.40860e-01	9.32048e-01	9.23162e-01	9.14230e-01	9.05270e-01	8.96292e-01	8.87303e-01	8.78307e-01	8.69307e-01	8.60303e-01	8.51298e-01	8.42292e-01	8.33285e-01	8.24277e-01	8.15269e-01	8.06262e-01	7.97254e-01	7.88246e-01	7.79237e-01	7.70229e-01	7.61221e-01	7.52213e-01	7.43205e-01	7.34197e-01	7.25188e-01	7.16180e-01	7.07172e-01	6.98164e-01	6.89156e-01	6.80148e-01	6.71139e-01	6.62131e-01	6.53123e-01	6.44115e-01	6.35107e-01	6.26099e-01	6.17091e-01
-9.7501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99953e-01	9.99925e-01	9.99882e-01	9.99813e-01	9.99704e-01	9.99533e-01	9.99263e-01	9.98841e-01	9.98186e-01	9.97179e-01	9.95657e-01	9.93415e-01	9.90224e-01	9.85892e-01	9.80337e-01	9.73656e-01	9.66094e-01	9.57942e-01	9.49437e-01	9.40726e-01	9.31894e-01	9.22988e-01	9.14037e-01	9.05057e-01	8.96058e-01	8.87049e-01	8.78032e-01	8.69012e-01	8.59988e-01	8.50962e-01	8.41936e-01	8.32908e-01	8.23881e-01	8.14852e-01	8.05824e-01	7.96796e-01	7.87767e-01	7.78739e-01	7.69711e-01	7.60682e-01	7.51654e-01	7.42625e-01	7.33596e-01	7.24568e-01	7.15539e-01	7.06511e-01	6.97483e-01	6.88454e-01	6.79426e-01	6.70397e-01	6.61369e-01	6.52340e-01	6.43312e-01	6.34284e-01	6.25255e-01	6.16227e-01
-9.7251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99953e-01	9.99925e-01	9.99882e-01	9.99813e-01	9.99703e-01	9.99532e-01	9.99261e-01	9.98838e-01	9.98182e-01	9.97172e-01	9.95648e-01	9.93400e-01	9.90202e-01	9.85859e-01	9.80293e-01	9.73596e-01	9.66017e-01	9.57847e-01	9.49322e-01	9.40592e-01	9.31740e-01	9.22814e-01	9.13842e-01	9.04842e-01	8.95823e-01	8.86793e-01	8.77757e-01	8.68715e-01	8.59671e-01	8.50625e-01	8.41578e-01	8.32530e-01	8.23482e-01	8.14434e-01	8.05385e-01	7.96336e-01	7.87287e-01	7.78239e-01	7.69190e-01	7.60141e-01	7.51092e-01	7.42043e-01	7.32994e-01	7.23945e-01	7.14896e-01	7.05847e-01	6.96798e-01	6.87749e-01	6.78700e-01	6.69651e-01	6.60603e-01	6.51554e-01	6.42505e-01	6.33456e-01	6.24408e-01	6.15359e-01
-9.7001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99953e-01	9.99925e-01	9.99881e-01	9.99812e-01	9.99703e-01	9.99531e-01	9.99260e-01	9.98836e-01	9.98177e-01	9.97166e-01	9.95638e-01	9.93385e-01	9.90180e-01	9.85827e-01	9.80248e-01	9.73536e-01	9.65940e-01	9.57751e-01	9.49207e-01	9.40457e-01	9.31585e-01	9.22639e-01	9.13647e-01	9.04626e-01	8.95587e-01	8.86537e-01	8.77479e-01	8.68418e-01	8.59353e-01	8.50286e-01	8.41219e-01	8.32151e-01	8.23082e-01	8.14013e-01	8.04944e-01	7.95875e-01	7.86805e-01	7.77736e-01	7.68666e-01	7.59597e-01	7.50527e-01	7.41458e-01	7.32388e-01	7.23319e-01	7.14250e-01	7.05180e-01	6.96111e-01	6.87041e-01	6.77972e-01	6.68902e-01	6.59833e-01	6.50764e-01	6.41694e-01	6.32625e-01	6.23556e-01	6.14487e-01
-9.6751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99953e-01	9.99925e-01	9.99881e-01	9.99812e-01	9.99702e-01	9.99529e-01	9.99258e-01	9.98833e-01	9.98173e-01	9.97159e-01	9.95628e-01	9.93370e-01	9.90158e-01	9.85795e-01	9.80203e-01	9.73476e-01	9.65862e-01	9.57655e-01	9.49092e-01	9.40322e-01	9.31430e-01	9.22463e-01	9.13451e-01	9.04409e-01	8.95350e-01	8.86279e-01	8.77201e-01	8.68119e-01	8.59033e-01	8.49946e-01	8.40858e-01	8.31769e-01	8.22680e-01	8.13590e-01	8.04500e-01	7.95411e-01	7.86321e-01	7.77231e-01	7.68141e-01	7.59050e-01	7.49961e-01	7.40870e-01	7.31780e-01	7.22690e-01	7.13600e-01	7.04510e-01	6.95420e-01	6.86330e-01	6.77240e-01	6.68150e-01	6.59060e-01	6.49970e-01	6.40880e-01	6.31791e-01	6.22701e-01	6.13611e-01
-9.6501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99953e-01	9.99925e-01	9.99881e-01	9.99811e-01	9.99702e-01	9.99528e-01	9.99256e-01	9.98831e-01	9.98169e-01	9.97153e-01	9.95618e-01	9.93355e-01	9.90135e-01	9.85763e-01	9.80158e-01	9.73416e-01	9.65785e-01	9.57559e-01	9.48976e-01	9.40186e-01	9.31274e-01	9.22287e-01	9.13254e-01	9.04192e-01	8.95111e-01	8.86020e-01	8.76921e-01	8.67818e-01	8.58712e-01	8.49604e-01	8.40496e-01	8.31386e-01	8.22276e-01	8.13166e-01	8.04055e-01	7.94945e-01	7.85834e-01	7.76723e-01	7.67613e-01	7.58502e-01	7.49391e-01	7.40280e-01	7.31169e-01	7.22059e-01	7.12948e-01	7.03837e-01	6.94726e-01	6.85616e-01	6.76505e-01	6.67394e-01	6.58284e-01	6.49173e-01	6.40062e-01	6.30952e-01	6.21841e-01	6.12731e-01
-9.6251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99952e-01	9.99924e-01	9.99880e-01	9.99811e-01	9.99701e-01	9.99527e-01	9.99255e-01	9.98828e-01	9.98165e-01	9.97146e-01	9.95608e-01	9.93340e-01	9.90113e-01	9.85730e-01	9.80113e-01	9.73355e-01	9.65706e-01	9.57462e-01	9.48859e-01	9.40049e-01	9.31117e-01	9.22109e-01	9.13056e-01	9.03973e-01	8.94872e-01	8.85760e-01	8.76640e-01	8.67516e-01	8.58390e-01	8.49261e-01	8.40132e-01	8.31001e-01	8.21870e-01	8.12739e-01	8.03608e-01	7.94477e-01	7.85345e-01	7.76214e-01	7.67082e-01	7.57950e-01	7.48819e-01	7.39687e-01	7.30556e-01	7.21424e-01	7.12293e-01	7.03161e-01	6.94029e-01	6.84898e-01	6.75767e-01	6.66635e-01	6.57504e-01	6.48372e-01	6.39241e-01	6.30109e-01	6.20978e-01	6.11847e-01
-9.6001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99952e-01	9.99924e-01	9.99880e-01	9.99810e-01	9.99700e-01	9.99526e-01	9.99253e-01	9.98825e-01	9.98161e-01	9.97140e-01	9.95598e-01	9.93325e-01	9.90090e-01	9.85698e-01	9.80067e-01	9.73294e-01	9.65628e-01	9.57364e-01	9.48742e-01	9.39912e-01	9.30959e-01	9.21931e-01	9.12856e-01	9.03753e-01	8.94631e-01	8.85498e-01	8.76358e-01	8.67213e-01	8.58066e-01	8.48916e-01	8.39766e-01	8.30614e-01	8.21463e-01	8.12311e-01	8.03158e-01	7.94006e-01	7.84854e-01	7.75701e-01	7.66549e-01	7.57397e-01	7.48244e-01	7.39092e-01	7.29939e-01	7.20787e-01	7.11634e-01	7.02482e-01	6.93329e-01	6.84177e-01	6.75025e-01	6.65872e-01	6.56720e-01	6.47568e-01	6.38415e-01	6.29263e-01	6.20111e-01	6.10959e-01
-9.5751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99952e-01	9.99924e-01	9.99880e-01	9.99810e-01	9.99699e-01	9.99525e-01	9.99251e-01	9.98822e-01	9.98157e-01	9.97133e-01	9.95588e-01	9.93309e-01	9.90067e-01	9.85665e-01	9.80021e-01	9.73233e-01	9.65549e-01	9.57267e-01	9.48625e-01	9.39774e-01	9.30801e-01	9.21752e-01	9.12657e-01	9.03532e-01	8.94390e-01	8.85236e-01	8.76074e-01	8.66909e-01	8.57740e-01	8.48570e-01	8.39398e-01	8.30226e-01	8.21053e-01	8.11880e-01	8.02707e-01	7.93534e-01	7.84360e-01	7.75187e-01	7.66014e-01	7.56840e-01	7.47667e-01	7.38493e-01	7.29320e-01	7.20146e-01	7.10973e-01	7.01800e-01	6.92626e-01	6.83453e-01	6.74279e-01	6.65106e-01	6.55933e-01	6.46759e-01	6.37586e-01	6.28413e-01	6.19240e-01	6.10067e-01
-9.5501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99952e-01	9.99924e-01	9.99880e-01	9.99810e-01	9.99699e-01	9.99524e-01	9.99250e-01	9.98820e-01	9.98152e-01	9.97127e-01	9.95577e-01	9.93294e-01	9.90045e-01	9.85632e-01	9.79975e-01	9.73171e-01	9.65470e-01	9.57168e-01	9.48507e-01	9.39636e-01	9.30642e-01	9.21572e-01	9.12456e-01	9.03311e-01	8.94147e-01	8.84972e-01	8.75790e-01	8.66603e-01	8.57413e-01	8.48222e-01	8.39029e-01	8.29836e-01	8.20642e-01	8.11448e-01	8.02254e-01	7.93059e-01	7.83865e-01	7.74670e-01	7.65476e-01	7.56281e-01	7.47087e-01	7.37892e-01	7.28698e-01	7.19503e-01	7.10309e-01	7.01114e-01	6.91920e-01	6.82725e-01	6.73531e-01	6.64336e-01	6.55142e-01	6.45948e-01	6.36753e-01	6.27559e-01	6.18365e-01	6.09171e-01
-9.5251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99952e-01	9.99924e-01	9.99879e-01	9.99809e-01	9.99698e-01	9.99523e-01	9.99248e-01	9.98817e-01	9.98148e-01	9.97120e-01	9.95567e-01	9.93279e-01	9.90022e-01	9.85599e-01	9.79929e-01	9.73110e-01	9.65390e-01	9.57070e-01	9.48388e-01	9.39497e-01	9.30482e-01	9.21392e-01	9.12254e-01	9.03088e-01	8.93903e-01	8.84707e-01	8.75503e-01	8.66295e-01	8.57085e-01	8.47872e-01	8.38658e-01	8.29444e-01	8.20229e-01	8.11013e-01	8.01798e-01	7.92582e-01	7.83367e-01	7.74151e-01	7.64935e-01	7.55720e-01	7.46504e-01	7.37288e-01	7.28073e-01	7.18857e-01	7.09641e-01	7.00426e-01	6.91210e-01	6.81994e-01	6.72778e-01	6.63563e-01	6.54347e-01	6.45132e-01	6.35916e-01	6.26701e-01	6.17486e-01	6.08271e-01
-9.5001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99952e-01	9.99924e-01	9.99879e-01	9.99809e-01	9.99697e-01	9.99522e-01	9.99246e-01	9.98814e-01	9.98144e-01	9.97113e-01	9.95557e-01	9.93263e-01	9.89999e-01	9.85566e-01	9.79883e-01	9.73047e-01	9.65310e-01	9.56971e-01	9.48269e-01	9.39357e-01	9.30322e-01	9.21210e-01	9.12052e-01	9.02864e-01	8.93658e-01	8.84441e-01	8.75216e-01	8.65987e-01	8.56755e-01	8.47521e-01	8.38286e-01	8.29050e-01	8.19813e-01	8.10577e-01	8.01340e-01	7.92103e-01	7.82867e-01	7.73630e-01	7.64393e-01	7.55156e-01	7.45919e-01	7.36682e-01	7.27445e-01	7.18208e-01	7.08971e-01	6.99734e-01	6.90497e-01	6.81260e-01	6.72023e-01	6.62786e-01	6.53549e-01	6.44312e-01	6.35076e-01	6.25839e-01	6.16603e-01	6.07366e-01
-9.4751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99969e-01	9.99952e-01	9.99923e-01	9.99879e-01	9.99808e-01	9.99697e-01	9.99521e-01	9.99244e-01	9.98812e-01	9.98139e-01	9.97107e-01	9.95547e-01	9.93247e-01	9.89976e-01	9.85532e-01	9.79836e-01	9.72985e-01	9.65230e-01	9.56871e-01	9.48149e-01	9.39217e-01	9.30160e-01	9.21028e-01	9.11848e-01	9.02639e-01	8.93412e-01	8.84173e-01	8.74927e-01	8.65676e-01	8.56423e-01	8.47168e-01	8.37911e-01	8.28654e-01	8.19396e-01	8.10139e-01	8.00880e-01	7.91622e-01	7.82364e-01	7.73106e-01	7.63847e-01	7.54589e-01	7.45331e-01	7.36072e-01	7.26814e-01	7.17555e-01	7.08297e-01	6.99039e-01	6.89780e-01	6.80522e-01	6.71264e-01	6.62006e-01	6.52747e-01	6.43489e-01	6.34231e-01	6.24973e-01	6.15715e-01	6.06457e-01
-9.4501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99969e-01	9.99952e-01	9.99923e-01	9.99879e-01	9.99808e-01	9.99696e-01	9.99520e-01	9.99243e-01	9.98809e-01	9.98135e-01	9.97100e-01	9.95536e-01	9.93232e-01	9.89952e-01	9.85499e-01	9.79790e-01	9.72922e-01	9.65149e-01	9.56771e-01	9.48029e-01	9.39076e-01	9.29998e-01	9.20844e-01	9.11644e-01	9.02413e-01	8.93165e-01	8.83904e-01	8.74637e-01	8.65365e-01	8.56090e-01	8.46813e-01	8.37535e-01	8.28257e-01	8.18978e-01	8.09698e-01	8.00419e-01	7.91139e-01	7.81859e-01	7.72579e-01	7.63299e-01	7.54020e-01	7.44740e-01	7.35460e-01	7.26180e-01	7.16900e-01	7.07620e-01	6.98341e-01	6.89061e-01	6.79781e-01	6.70501e-01	6.61222e-01	6.51942e-01	6.42662e-01	6.33383e-01	6.24103e-01	6.14824e-01	6.05545e-01
-9.4251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99969e-01	9.99951e-01	9.99923e-01	9.99878e-01	9.99807e-01	9.99695e-01	9.99519e-01	9.99241e-01	9.98806e-01	9.98131e-01	9.97093e-01	9.95526e-01	9.93216e-01	9.89929e-01	9.85465e-01	9.79743e-01	9.72859e-01	9.65068e-01	9.56670e-01	9.47908e-01	9.38934e-01	9.29835e-01	9.20660e-01	9.11438e-01	9.02186e-01	8.92916e-01	8.83634e-01	8.74345e-01	8.65052e-01	8.55755e-01	8.46457e-01	8.37157e-01	8.27857e-01	8.18557e-01	8.09256e-01	7.99954e-01	7.90653e-01	7.81352e-01	7.72050e-01	7.62749e-01	7.53448e-01	7.44146e-01	7.34845e-01	7.25543e-01	7.16242e-01	7.06940e-01	6.97639e-01	6.88338e-01	6.79036e-01	6.69735e-01	6.60434e-01	6.51133e-01	6.41831e-01	6.32530e-01	6.23229e-01	6.13928e-01	6.04627e-01
-9.4001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99969e-01	9.99951e-01	9.99923e-01	9.99878e-01	9.99807e-01	9.99695e-01	9.99517e-01	9.99239e-01	9.98803e-01	9.98126e-01	9.97086e-01	9.95516e-01	9.93200e-01	9.89905e-01	9.85431e-01	9.79695e-01	9.72796e-01	9.64987e-01	9.56569e-01	9.47787e-01	9.38792e-01	9.29672e-01	9.20475e-01	9.11232e-01	9.01958e-01	8.92667e-01	8.83363e-01	8.74053e-01	8.64737e-01	8.55419e-01	8.46099e-01	8.36778e-01	8.27456e-01	8.18134e-01	8.08811e-01	7.99488e-01	7.90165e-01	7.80842e-01	7.71519e-01	7.62196e-01	7.52873e-01	7.43550e-01	7.34227e-01	7.24904e-01	7.15580e-01	7.06257e-01	6.96934e-01	6.87611e-01	6.78288e-01	6.68965e-01	6.59642e-01	6.50320e-01	6.40997e-01	6.31674e-01	6.22351e-01	6.13029e-01	6.03706e-01
-9.3751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99969e-01	9.99951e-01	9.99923e-01	9.99878e-01	9.99806e-01	9.99694e-01	9.99516e-01	9.99237e-01	9.98800e-01	9.98122e-01	9.97080e-01	9.95505e-01	9.93184e-01	9.89882e-01	9.85397e-01	9.79648e-01	9.72733e-01	9.64905e-01	9.56468e-01	9.47665e-01	9.38649e-01	9.29508e-01	9.20290e-01	9.11024e-01	9.01729e-01	8.92416e-01	8.83091e-01	8.73758e-01	8.64421e-01	8.55081e-01	8.45739e-01	8.36397e-01	8.27053e-01	8.17709e-01	8.08364e-01	7.99020e-01	7.89675e-01	7.80330e-01	7.70985e-01	7.61641e-01	7.52296e-01	7.42951e-01	7.33606e-01	7.24261e-01	7.14916e-01	7.05571e-01	6.96226e-01	6.86882e-01	6.77537e-01	6.68192e-01	6.58847e-01	6.49503e-01	6.40158e-01	6.30814e-01	6.21469e-01	6.12125e-01	6.02781e-01
-9.3501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99969e-01	9.99951e-01	9.99923e-01	9.99877e-01	9.99806e-01	9.99693e-01	9.99515e-01	9.99235e-01	9.98798e-01	9.98118e-01	9.97073e-01	9.95495e-01	9.93169e-01	9.89858e-01	9.85363e-01	9.79600e-01	9.72669e-01	9.64823e-01	9.56366e-01	9.47542e-01	9.38505e-01	9.29342e-01	9.20103e-01	9.10816e-01	9.01499e-01	8.92164e-01	8.82817e-01	8.73463e-01	8.64104e-01	8.54742e-01	8.45378e-01	8.36013e-01	8.26648e-01	8.17282e-01	8.07916e-01	7.98549e-01	7.89183e-01	7.79816e-01	7.70449e-01	7.61082e-01	7.51716e-01	7.42349e-01	7.32982e-01	7.23615e-01	7.14248e-01	7.04882e-01	6.95515e-01	6.86148e-01	6.76782e-01	6.67415e-01	6.58049e-01	6.48682e-01	6.39316e-01	6.29949e-01	6.20583e-01	6.11217e-01	6.01851e-01
-9.3251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99969e-01	9.99951e-01	9.99922e-01	9.99877e-01	9.99806e-01	9.99692e-01	9.99514e-01	9.99234e-01	9.98795e-01	9.98113e-01	9.97066e-01	9.95484e-01	9.93152e-01	9.89834e-01	9.85329e-01	9.79552e-01	9.72605e-01	9.64741e-01	9.56264e-01	9.47419e-01	9.38361e-01	9.29177e-01	9.19915e-01	9.10607e-01	9.01268e-01	8.91911e-01	8.82542e-01	8.73166e-01	8.63785e-01	8.54401e-01	8.45015e-01	8.35629e-01	8.26241e-01	8.16853e-01	8.07465e-01	7.98076e-01	7.88688e-01	7.79299e-01	7.69910e-01	7.60521e-01	7.51133e-01	7.41744e-01	7.32355e-01	7.22967e-01	7.13578e-01	7.04189e-01	6.94800e-01	6.85412e-01	6.76023e-01	6.66635e-01	6.57246e-01	6.47857e-01	6.38469e-01	6.29081e-01	6.19692e-01	6.10304e-01	6.00916e-01
-9.3001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99980e-01	9.99969e-01	9.99951e-01	9.99922e-01	9.99877e-01	9.99805e-01	9.99692e-01	9.99513e-01	9.99232e-01	9.98792e-01	9.98109e-01	9.97059e-01	9.95473e-01	9.93136e-01	9.89811e-01	9.85294e-01	9.79504e-01	9.72540e-01	9.64658e-01	9.56161e-01	9.47295e-01	9.38216e-01	9.29010e-01	9.19727e-01	9.10396e-01	9.01036e-01	8.91656e-01	8.82266e-01	8.72867e-01	8.63464e-01	8.54059e-01	8.44651e-01	8.35242e-01	8.25832e-01	8.16422e-01	8.07012e-01	7.97601e-01	7.88191e-01	7.78780e-01	7.69369e-01	7.59958e-01	7.50547e-01	7.41136e-01	7.31726e-01	7.22315e-01	7.12904e-01	7.03493e-01	6.94082e-01	6.84672e-01	6.75261e-01	6.65850e-01	6.56440e-01	6.47029e-01	6.37618e-01	6.28208e-01	6.18798e-01	6.09388e-01	5.99978e-01
-9.2751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99980e-01	9.99969e-01	9.99951e-01	9.99922e-01	9.99877e-01	9.99805e-01	9.99691e-01	9.99512e-01	9.99230e-01	9.98789e-01	9.98104e-01	9.97052e-01	9.95463e-01	9.93120e-01	9.89787e-01	9.85259e-01	9.79456e-01	9.72475e-01	9.64574e-01	9.56057e-01	9.47171e-01	9.38070e-01	9.28843e-01	9.19538e-01	9.10185e-01	9.00802e-01	8.91401e-01	8.81988e-01	8.72568e-01	8.63142e-01	8.53714e-01	8.44284e-01	8.34853e-01	8.25422e-01	8.15989e-01	8.06557e-01	7.97124e-01	7.87691e-01	7.78258e-01	7.68825e-01	7.59392e-01	7.49959e-01	7.40526e-01	7.31093e-01	7.21660e-01	7.12227e-01	7.02794e-01	6.93361e-01	6.83928e-01	6.74495e-01	6.65062e-01	6.55629e-01	6.46197e-01	6.36764e-01	6.27331e-01	6.17899e-01	6.08467e-01	5.99035e-01
-9.2501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99980e-01	9.99969e-01	9.99951e-01	9.99922e-01	9.99876e-01	9.99804e-01	9.99690e-01	9.99511e-01	9.99228e-01	9.98786e-01	9.98100e-01	9.97045e-01	9.95452e-01	9.93104e-01	9.89762e-01	9.85224e-01	9.79407e-01	9.72410e-01	9.64491e-01	9.55953e-01	9.47046e-01	9.37924e-01	9.28674e-01	9.19347e-01	9.09973e-01	9.00568e-01	8.91144e-01	8.81709e-01	8.72266e-01	8.62819e-01	8.53368e-01	8.43916e-01	8.34463e-01	8.25009e-01	8.15554e-01	8.06099e-01	7.96644e-01	7.87189e-01	7.77734e-01	7.68279e-01	7.58823e-01	7.49368e-01	7.39913e-01	7.30457e-01	7.21002e-01	7.11547e-01	7.02091e-01	6.92636e-01	6.83181e-01	6.73726e-01	6.64271e-01	6.54815e-01	6.45360e-01	6.35906e-01	6.26451e-01	6.16996e-01	6.07541e-01	5.98087e-01
-9.2251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99980e-01	9.99969e-01	9.99951e-01	9.99922e-01	9.99876e-01	9.99804e-01	9.99690e-01	9.99509e-01	9.99226e-01	9.98783e-01	9.98095e-01	9.97038e-01	9.95441e-01	9.93088e-01	9.89738e-01	9.85189e-01	9.79359e-01	9.72345e-01	9.64406e-01	9.55849e-01	9.46921e-01	9.37777e-01	9.28505e-01	9.19156e-01	9.09759e-01	9.00332e-01	8.90886e-01	8.81429e-01	8.71964e-01	8.62494e-01	8.53021e-01	8.43546e-01	8.34071e-01	8.24594e-01	8.15117e-01	8.05640e-01	7.96162e-01	7.86685e-01	7.77207e-01	7.67730e-01	7.58252e-01	7.48774e-01	7.39296e-01	7.29819e-01	7.20341e-01	7.10863e-01	7.01386e-01	6.91908e-01	6.82430e-01	6.72953e-01	6.63475e-01	6.53998e-01	6.44520e-01	6.35043e-01	6.25566e-01	6.16089e-01	6.06612e-01	5.97135e-01
-9.2001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99980e-01	9.99969e-01	9.99950e-01	9.99922e-01	9.99876e-01	9.99803e-01	9.99689e-01	9.99508e-01	9.99224e-01	9.98781e-01	9.98091e-01	9.97031e-01	9.95430e-01	9.93071e-01	9.89714e-01	9.85154e-01	9.79310e-01	9.72279e-01	9.64322e-01	9.55744e-01	9.46794e-01	9.37629e-01	9.28336e-01	9.18964e-01	9.09545e-01	9.00096e-01	8.90627e-01	8.81147e-01	8.71660e-01	8.62167e-01	8.52672e-01	8.43175e-01	8.33677e-01	8.24178e-01	8.14678e-01	8.05178e-01	7.95678e-01	7.86178e-01	7.76678e-01	7.67178e-01	7.57678e-01	7.48177e-01	7.38677e-01	7.29177e-01	7.19677e-01	7.10177e-01	7.00676e-01	6.91176e-01	6.81676e-01	6.72176e-01	6.62676e-01	6.53176e-01	6.43676e-01	6.34176e-01	6.24676e-01	6.15177e-01	6.05678e-01	5.96178e-01
-9.1751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99980e-01	9.99969e-01	9.99950e-01	9.99921e-01	9.99875e-01	9.99803e-01	9.99688e-01	9.99507e-01	9.99223e-01	9.98778e-01	9.98086e-01	9.97024e-01	9.95420e-01	9.93055e-01	9.89689e-01	9.85119e-01	9.79260e-01	9.72213e-01	9.64237e-01	9.55639e-01	9.46668e-01	9.37480e-01	9.28165e-01	9.18771e-01	9.09330e-01	8.99858e-01	8.90367e-01	8.80864e-01	8.71354e-01	8.61839e-01	8.52321e-01	8.42801e-01	8.33281e-01	8.23759e-01	8.14237e-01	8.04714e-01	7.95192e-01	7.85669e-01	7.76146e-01	7.66624e-01	7.57101e-01	7.47578e-01	7.38055e-01	7.28532e-01	7.19009e-01	7.09487e-01	6.99964e-01	6.90441e-01	6.80918e-01	6.71396e-01	6.61873e-01	6.52350e-01	6.42828e-01	6.33305e-01	6.23783e-01	6.14261e-01	6.04739e-01	5.95217e-01
-9.1501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99980e-01	9.99969e-01	9.99950e-01	9.99921e-01	9.99875e-01	9.99802e-01	9.99687e-01	9.99506e-01	9.99221e-01	9.98775e-01	9.98082e-01	9.97017e-01	9.95409e-01	9.93038e-01	9.89665e-01	9.85083e-01	9.79211e-01	9.72147e-01	9.64152e-01	9.55533e-01	9.46541e-01	9.37331e-01	9.27994e-01	9.18578e-01	9.09113e-01	8.99619e-01	8.90105e-01	8.80580e-01	8.71047e-01	8.61509e-01	8.51969e-01	8.42426e-01	8.32883e-01	8.23338e-01	8.13794e-01	8.04249e-01	7.94703e-01	7.85158e-01	7.75612e-01	7.66067e-01	7.56521e-01	7.46976e-01	7.37430e-01	7.27884e-01	7.18339e-01	7.08793e-01	6.99248e-01	6.89702e-01	6.80157e-01	6.70611e-01	6.61066e-01	6.51521e-01	6.41976e-01	6.32431e-01	6.22885e-01	6.13341e-01	6.03796e-01	5.94252e-01
-9.1251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99980e-01	9.99969e-01	9.99950e-01	9.99921e-01	9.99875e-01	9.99802e-01	9.99687e-01	9.99505e-01	9.99219e-01	9.98772e-01	9.98077e-01	9.97010e-01	9.95398e-01	9.93021e-01	9.89640e-01	9.85048e-01	9.79161e-01	9.72080e-01	9.64066e-01	9.55427e-01	9.46413e-01	9.37181e-01	9.27821e-01	9.18383e-01	9.08896e-01	8.99379e-01	8.89842e-01	8.80294e-01	8.70738e-01	8.61178e-01	8.51615e-01	8.42049e-01	8.32483e-01	8.22916e-01	8.13348e-01	8.03780e-01	7.94212e-01	7.84644e-01	7.75076e-01	7.65507e-01	7.55939e-01	7.46370e-01	7.36802e-01	7.27233e-01	7.17665e-01	7.08097e-01	6.98528e-01	6.88960e-01	6.79392e-01	6.69824e-01	6.60255e-01	6.50687e-01	6.41119e-01	6.31551e-01	6.21984e-01	6.12416e-01	6.02849e-01	5.93282e-01
-9.1001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99950e-01	9.99921e-01	9.99874e-01	9.99801e-01	9.99686e-01	9.99504e-01	9.99217e-01	9.98769e-01	9.98073e-01	9.97003e-01	9.95387e-01	9.93005e-01	9.89615e-01	9.85012e-01	9.79111e-01	9.72013e-01	9.63980e-01	9.55320e-01	9.46284e-01	9.37031e-01	9.27648e-01	9.18187e-01	9.08677e-01	8.99137e-01	8.89578e-01	8.80007e-01	8.70429e-01	8.60845e-01	8.51259e-01	8.41671e-01	8.32081e-01	8.22491e-01	8.12901e-01	8.03310e-01	7.93719e-01	7.84127e-01	7.74536e-01	7.64945e-01	7.55354e-01	7.45762e-01	7.36171e-01	7.26580e-01	7.16988e-01	7.07397e-01	6.97806e-01	6.88214e-01	6.78623e-01	6.69032e-01	6.59441e-01	6.49850e-01	6.40259e-01	6.30668e-01	6.21077e-01	6.11487e-01	6.01897e-01	5.92307e-01
-9.0751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99950e-01	9.99921e-01	9.99874e-01	9.99801e-01	9.99685e-01	9.99502e-01	9.99215e-01	9.98766e-01	9.98068e-01	9.96996e-01	9.95375e-01	9.92988e-01	9.89590e-01	9.84976e-01	9.79061e-01	9.71946e-01	9.63893e-01	9.55212e-01	9.46155e-01	9.36879e-01	9.27474e-01	9.17991e-01	9.08458e-01	8.98895e-01	8.89313e-01	8.79719e-01	8.70117e-01	8.60511e-01	8.50901e-01	8.41290e-01	8.31678e-01	8.22064e-01	8.12451e-01	8.02837e-01	7.93223e-01	7.83609e-01	7.73994e-01	7.64380e-01	7.54765e-01	7.45151e-01	7.35537e-01	7.25922e-01	7.16308e-01	7.06694e-01	6.97079e-01	6.87465e-01	6.77851e-01	6.68237e-01	6.58622e-01	6.49008e-01	6.39394e-01	6.29780e-01	6.20167e-01	6.10553e-01	6.00940e-01	5.91327e-01
-9.0501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99950e-01	9.99920e-01	9.99874e-01	9.99800e-01	9.99684e-01	9.99501e-01	9.99213e-01	9.98763e-01	9.98063e-01	9.96988e-01	9.95364e-01	9.92971e-01	9.89565e-01	9.84940e-01	9.79011e-01	9.71879e-01	9.63806e-01	9.55104e-01	9.46025e-01	9.36727e-01	9.27300e-01	9.17793e-01	9.08237e-01	8.98651e-01	8.89046e-01	8.79429e-01	8.69804e-01	8.60175e-01	8.50542e-01	8.40908e-01	8.31272e-01	8.21636e-01	8.11999e-01	8.02362e-01	7.92725e-01	7.83087e-01	7.73450e-01	7.63812e-01	7.54175e-01	7.44537e-01	7.34900e-01	7.25262e-01	7.15624e-01	7.05987e-01	6.96349e-01	6.86712e-01	6.77075e-01	6.67437e-01	6.57800e-01	6.48163e-01	6.38526e-01	6.28889e-01	6.19252e-01	6.09615e-01	5.99979e-01	5.90343e-01
-9.0251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99950e-01	9.99920e-01	9.99874e-01	9.99800e-01	9.99683e-01	9.99500e-01	9.99211e-01	9.98760e-01	9.98059e-01	9.96981e-01	9.95353e-01	9.92954e-01	9.89540e-01	9.84903e-01	9.78960e-01	9.71811e-01	9.63719e-01	9.54996e-01	9.45895e-01	9.36574e-01	9.27124e-01	9.17594e-01	9.08016e-01	8.98406e-01	8.88778e-01	8.79138e-01	8.69490e-01	8.59837e-01	8.50181e-01	8.40523e-01	8.30865e-01	8.21205e-01	8.11545e-01	8.01885e-01	7.92224e-01	7.82563e-01	7.72903e-01	7.63242e-01	7.53581e-01	7.43920e-01	7.34259e-01	7.24598e-01	7.14938e-01	7.05277e-01	6.95616e-01	6.85955e-01	6.76295e-01	6.66634e-01	6.56973e-01	6.47313e-01	6.37653e-01	6.27992e-01	6.18332e-01	6.08673e-01	5.99013e-01	5.89354e-01
-9.0001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99950e-01	9.99920e-01	9.99873e-01	9.99799e-01	9.99683e-01	9.99499e-01	9.99209e-01	9.98757e-01	9.98054e-01	9.96974e-01	9.95342e-01	9.92937e-01	9.89514e-01	9.84867e-01	9.78909e-01	9.71742e-01	9.63631e-01	9.54887e-01	9.45764e-01	9.36421e-01	9.26948e-01	9.17395e-01	9.07793e-01	8.98161e-01	8.88509e-01	8.78845e-01	8.69174e-01	8.59498e-01	8.49819e-01	8.40137e-01	8.30455e-01	8.20772e-01	8.11089e-01	8.01405e-01	7.91721e-01	7.82037e-01	7.72353e-01	7.62668e-01	7.52984e-01	7.43300e-01	7.33616e-01	7.23932e-01	7.14248e-01	7.04563e-01	6.94879e-01	6.85195e-01	6.75511e-01	6.65827e-01	6.56143e-01	6.46459e-01	6.36776e-01	6.27092e-01	6.17409e-01	6.07726e-01	5.98043e-01	5.88360e-01
-8.9751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99949e-01	9.99920e-01	9.99873e-01	9.99799e-01	9.99682e-01	9.99498e-01	9.99208e-01	9.98754e-01	9.98049e-01	9.96966e-01	9.95331e-01	9.92920e-01	9.89489e-01	9.84830e-01	9.78858e-01	9.71674e-01	9.63542e-01	9.54777e-01	9.45632e-01	9.36267e-01	9.26770e-01	9.17194e-01	9.07569e-01	8.97913e-01	8.88238e-01	8.78551e-01	8.68856e-01	8.59157e-01	8.49454e-01	8.39749e-01	8.30044e-01	8.20337e-01	8.10630e-01	8.00923e-01	7.91215e-01	7.81508e-01	7.71800e-01	7.62092e-01	7.52385e-01	7.42677e-01	7.32969e-01	7.23262e-01	7.13554e-01	7.03846e-01	6.94139e-01	6.84431e-01	6.74724e-01	6.65016e-01	6.55309e-01	6.45602e-01	6.35894e-01	6.26187e-01	6.16480e-01	6.06774e-01	5.97068e-01	5.87362e-01
-8.9501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99949e-01	9.99920e-01	9.99873e-01	9.99798e-01	9.99681e-01	9.99496e-01	9.99206e-01	9.98751e-01	9.98044e-01	9.96959e-01	9.95319e-01	9.92903e-01	9.89463e-01	9.84793e-01	9.78806e-01	9.71605e-01	9.63454e-01	9.54668e-01	9.45500e-01	9.36111e-01	9.26592e-01	9.16993e-01	9.07344e-01	8.97665e-01	8.87966e-01	8.78256e-01	8.68537e-01	8.58814e-01	8.49088e-01	8.39360e-01	8.29630e-01	8.19900e-01	8.10169e-01	8.00439e-01	7.90708e-01	7.80976e-01	7.71245e-01	7.61514e-01	7.51782e-01	7.42051e-01	7.32320e-01	7.22588e-01	7.12857e-01	7.03126e-01	6.93395e-01	6.83663e-01	6.73932e-01	6.64201e-01	6.54470e-01	6.44739e-01	6.35009e-01	6.25278e-01	6.15548e-01	6.05818e-01	5.96088e-01	5.86358e-01
-8.9251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99949e-01	9.99919e-01	9.99872e-01	9.99798e-01	9.99680e-01	9.99495e-01	9.99204e-01	9.98748e-01	9.98040e-01	9.96951e-01	9.95308e-01	9.92885e-01	9.89438e-01	9.84756e-01	9.78754e-01	9.71536e-01	9.63365e-01	9.54557e-01	9.45367e-01	9.35956e-01	9.26413e-01	9.16790e-01	9.07118e-01	8.97415e-01	8.87693e-01	8.77959e-01	8.68217e-01	8.58470e-01	8.48720e-01	8.38968e-01	8.29215e-01	8.19461e-01	8.09706e-01	7.99952e-01	7.90197e-01	7.80442e-01	7.70687e-01	7.60932e-01	7.51177e-01	7.41422e-01	7.31667e-01	7.21912e-01	7.12157e-01	7.02402e-01	6.92647e-01	6.82892e-01	6.73137e-01	6.63382e-01	6.53628e-01	6.43873e-01	6.34119e-01	6.24364e-01	6.14610e-01	6.04857e-01	5.95103e-01	5.85350e-01
-8.9001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99949e-01	9.99919e-01	9.99872e-01	9.99798e-01	9.99680e-01	9.99494e-01	9.99202e-01	9.98745e-01	9.98035e-01	9.96944e-01	9.95296e-01	9.92868e-01	9.89412e-01	9.84719e-01	9.78703e-01	9.71466e-01	9.63275e-01	9.54446e-01	9.45234e-01	9.35799e-01	9.26233e-01	9.16587e-01	9.06891e-01	8.97165e-01	8.87419e-01	8.77660e-01	8.67894e-01	8.58124e-01	8.48350e-01	8.38574e-01	8.28797e-01	8.19020e-01	8.09241e-01	7.99463e-01	7.89684e-01	7.79905e-01	7.70127e-01	7.60348e-01	7.50569e-01	7.40790e-01	7.31011e-01	7.21232e-01	7.11453e-01	7.01674e-01	6.91896e-01	6.82117e-01	6.72338e-01	6.62560e-01	6.52781e-01	6.43003e-01	6.33224e-01	6.23446e-01	6.13668e-01	6.03891e-01	5.94114e-01	5.84337e-01
-8.8751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99949e-01	9.99919e-01	9.99872e-01	9.99797e-01	9.99679e-01	9.99493e-01	9.99200e-01	9.98742e-01	9.98030e-01	9.96937e-01	9.95285e-01	9.92850e-01	9.89386e-01	9.84681e-01	9.78650e-01	9.71396e-01	9.63185e-01	9.54334e-01	9.45099e-01	9.35642e-01	9.26052e-01	9.16383e-01	9.06663e-01	8.96913e-01	8.87143e-01	8.77360e-01	8.67571e-01	8.57776e-01	8.47978e-01	8.38179e-01	8.28378e-01	8.18576e-01	8.08774e-01	7.98971e-01	7.89169e-01	7.79366e-01	7.69563e-01	7.59760e-01	7.49958e-01	7.40155e-01	7.30352e-01	7.20549e-01	7.10746e-01	7.00943e-01	6.91141e-01	6.81338e-01	6.71535e-01	6.61733e-01	6.51930e-01	6.42128e-01	6.32326e-01	6.22524e-01	6.12722e-01	6.02921e-01	5.93120e-01	5.83319e-01
-8.8501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99949e-01	9.99919e-01	9.99871e-01	9.99796e-01	9.99678e-01	9.99491e-01	9.99198e-01	9.98739e-01	9.98025e-01	9.96929e-01	9.95273e-01	9.92833e-01	9.89360e-01	9.84644e-01	9.78598e-01	9.71326e-01	9.63095e-01	9.54222e-01	9.44964e-01	9.35484e-01	9.25871e-01	9.16177e-01	9.06434e-01	8.96659e-01	8.86865e-01	8.77059e-01	8.67245e-01	8.57426e-01	8.47605e-01	8.37781e-01	8.27956e-01	8.18130e-01	8.08304e-01	7.98477e-01	7.88651e-01	7.78824e-01	7.68997e-01	7.59170e-01	7.49343e-01	7.39516e-01	7.29689e-01	7.19862e-01	7.10036e-01	7.00209e-01	6.90382e-01	6.80555e-01	6.70728e-01	6.60902e-01	6.51075e-01	6.41249e-01	6.31423e-01	6.21597e-01	6.11771e-01	6.01946e-01	5.92121e-01	5.82296e-01
-8.8251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99949e-01	9.99919e-01	9.99871e-01	9.99796e-01	9.99677e-01	9.99490e-01	9.99196e-01	9.98735e-01	9.98020e-01	9.96922e-01	9.95262e-01	9.92815e-01	9.89334e-01	9.84606e-01	9.78545e-01	9.71255e-01	9.63004e-01	9.54109e-01	9.44829e-01	9.35325e-01	9.25688e-01	9.15971e-01	9.06203e-01	8.96405e-01	8.86587e-01	8.76756e-01	8.66918e-01	8.57075e-01	8.47229e-01	8.37381e-01	8.27532e-01	8.17682e-01	8.07832e-01	7.97981e-01	7.88130e-01	7.78279e-01	7.68428e-01	7.58577e-01	7.48726e-01	7.38875e-01	7.29024e-01	7.19173e-01	7.09322e-01	6.99470e-01	6.89619e-01	6.79768e-01	6.69918e-01	6.60067e-01	6.50216e-01	6.40366e-01	6.30515e-01	6.20665e-01	6.10815e-01	6.00966e-01	5.91117e-01	5.81268e-01
-8.8001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99949e-01	9.99918e-01	9.99871e-01	9.99795e-01	9.99676e-01	9.99489e-01	9.99194e-01	9.98732e-01	9.98015e-01	9.96914e-01	9.95250e-01	9.92797e-01	9.89307e-01	9.84568e-01	9.78492e-01	9.71184e-01	9.62912e-01	9.53996e-01	9.44693e-01	9.35165e-01	9.25505e-01	9.15763e-01	9.05972e-01	8.96149e-01	8.86307e-01	8.76452e-01	8.66590e-01	8.56723e-01	8.46852e-01	8.36980e-01	8.27106e-01	8.17232e-01	8.07357e-01	7.97482e-01	7.87607e-01	7.77732e-01	7.67857e-01	7.57981e-01	7.48106e-01	7.38230e-01	7.28355e-01	7.18479e-01	7.08604e-01	6.98728e-01	6.88853e-01	6.78978e-01	6.69103e-01	6.59228e-01	6.49353e-01	6.39478e-01	6.29603e-01	6.19729e-01	6.09855e-01	5.99981e-01	5.90108e-01	5.80235e-01
-8.7751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99948e-01	9.99918e-01	9.99870e-01	9.99795e-01	9.99676e-01	9.99488e-01	9.99192e-01	9.98729e-01	9.98011e-01	9.96906e-01	9.95238e-01	9.92780e-01	9.89281e-01	9.84530e-01	9.78439e-01	9.71113e-01	9.62821e-01	9.53882e-01	9.44556e-01	9.35005e-01	9.25320e-01	9.15555e-01	9.05739e-01	8.95892e-01	8.86025e-01	8.76146e-01	8.66260e-01	8.56368e-01	8.46473e-01	8.36576e-01	8.26679e-01	8.16780e-01	8.06881e-01	7.96981e-01	7.87082e-01	7.77182e-01	7.67282e-01	7.57382e-01	7.47482e-01	7.37582e-01	7.27682e-01	7.17782e-01	7.07883e-01	6.97983e-01	6.88083e-01	6.78184e-01	6.68284e-01	6.58384e-01	6.48485e-01	6.38586e-01	6.28687e-01	6.18788e-01	6.08890e-01	5.98992e-01	5.89094e-01	5.79197e-01
-8.7501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99948e-01	9.99918e-01	9.99870e-01	9.99794e-01	9.99675e-01	9.99486e-01	9.99190e-01	9.98726e-01	9.98006e-01	9.96899e-01	9.95226e-01	9.92762e-01	9.89254e-01	9.84491e-01	9.78386e-01	9.71041e-01	9.62728e-01	9.53768e-01	9.44418e-01	9.34843e-01	9.25135e-01	9.15345e-01	9.05505e-01	8.95634e-01	8.85743e-01	8.75839e-01	8.65928e-01	8.56012e-01	8.46092e-01	8.36171e-01	8.26249e-01	8.16325e-01	8.06402e-01	7.96477e-01	7.86553e-01	7.76629e-01	7.66705e-01	7.56780e-01	7.46856e-01	7.36931e-01	7.27007e-01	7.17082e-01	7.07158e-01	6.97234e-01	6.87309e-01	6.77385e-01	6.67461e-01	6.57537e-01	6.47613e-01	6.37689e-01	6.27766e-01	6.17843e-01	6.07920e-01	5.97997e-01	5.88075e-01	5.78153e-01
-8.7251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99948e-01	9.99918e-01	9.99870e-01	9.99794e-01	9.99674e-01	9.99485e-01	9.99188e-01	9.98723e-01	9.98001e-01	9.96891e-01	9.95214e-01	9.92744e-01	9.89228e-01	9.84453e-01	9.78332e-01	9.70969e-01	9.62636e-01	9.53653e-01	9.44280e-01	9.34681e-01	9.24949e-01	9.15135e-01	9.05270e-01	8.95374e-01	8.85458e-01	8.75530e-01	8.65594e-01	8.55653e-01	8.45709e-01	8.35763e-01	8.25816e-01	8.15868e-01	8.05920e-01	7.95971e-01	7.86022e-01	7.76073e-01	7.66124e-01	7.56175e-01	7.46226e-01	7.36277e-01	7.26328e-01	7.16379e-01	7.06430e-01	6.96481e-01	6.86532e-01	6.76583e-01	6.66634e-01	6.56685e-01	6.46737e-01	6.36788e-01	6.26840e-01	6.16892e-01	6.06945e-01	5.96998e-01	5.87051e-01	5.77105e-01
-8.7001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99948e-01	9.99918e-01	9.99869e-01	9.99793e-01	9.99673e-01	9.99484e-01	9.99186e-01	9.98720e-01	9.97996e-01	9.96883e-01	9.95202e-01	9.92726e-01	9.89201e-01	9.84414e-01	9.78278e-01	9.70897e-01	9.62542e-01	9.53537e-01	9.44141e-01	9.34519e-01	9.24762e-01	9.14923e-01	9.05034e-01	8.95113e-01	8.85173e-01	8.75220e-01	8.65259e-01	8.55294e-01	8.45325e-01	8.35354e-01	8.25382e-01	8.15409e-01	8.05436e-01	7.95463e-01	7.85489e-01	7.75515e-01	7.65541e-01	7.55567e-01	7.45593e-01	7.35619e-01	7.25645e-01	7.15672e-01	7.05698e-01	6.95724e-01	6.85750e-01	6.75776e-01	6.65803e-01	6.55829e-01	6.45856e-01	6.35883e-01	6.25910e-01	6.15938e-01	6.05965e-01	5.95993e-01	5.86022e-01	5.76052e-01
-8.6751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99948e-01	9.99917e-01	9.99869e-01	9.99793e-01	9.99672e-01	9.99483e-01	9.99184e-01	9.98717e-01	9.97991e-01	9.96875e-01	9.95190e-01	9.92707e-01	9.89174e-01	9.84375e-01	9.78224e-01	9.70824e-01	9.62449e-01	9.53421e-01	9.44002e-01	9.34355e-01	9.24574e-01	9.14710e-01	9.04797e-01	8.94851e-01	8.84886e-01	8.74908e-01	8.64922e-01	8.54932e-01	8.44938e-01	8.34942e-01	8.24945e-01	8.14948e-01	8.04950e-01	7.94951e-01	7.84953e-01	7.74954e-01	7.64955e-01	7.54956e-01	7.44957e-01	7.34958e-01	7.24960e-01	7.14961e-01	7.04962e-01	6.94963e-01	6.84965e-01	6.74966e-01	6.64968e-01	6.54969e-01	6.44971e-01	6.34973e-01	6.24975e-01	6.14978e-01	6.04981e-01	5.94984e-01	5.84988e-01	5.74993e-01
-8.6501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99948e-01	9.99917e-01	9.99869e-01	9.99792e-01	9.99672e-01	9.99481e-01	9.99182e-01	9.98713e-01	9.97986e-01	9.96868e-01	9.95178e-01	9.92689e-01	9.89147e-01	9.84336e-01	9.78169e-01	9.70751e-01	9.62355e-01	9.53304e-01	9.43861e-01	9.34190e-01	9.24385e-01	9.14497e-01	9.04558e-01	8.94588e-01	8.84597e-01	8.74595e-01	8.64584e-01	8.54568e-01	8.44549e-01	8.34529e-01	8.24507e-01	8.14484e-01	8.04461e-01	7.94437e-01	7.84414e-01	7.74390e-01	7.64366e-01	7.54342e-01	7.44318e-01	7.34294e-01	7.24270e-01	7.14247e-01	7.04223e-01	6.94199e-01	6.84175e-01	6.74152e-01	6.64128e-01	6.54105e-01	6.44082e-01	6.34059e-01	6.24036e-01	6.14013e-01	6.03991e-01	5.93970e-01	5.83949e-01	5.73929e-01
-8.6251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99948e-01	9.99917e-01	9.99869e-01	9.99792e-01	9.99671e-01	9.99480e-01	9.99180e-01	9.98710e-01	9.97981e-01	9.96860e-01	9.95166e-01	9.92671e-01	9.89119e-01	9.84296e-01	9.78114e-01	9.70677e-01	9.62260e-01	9.53187e-01	9.43720e-01	9.34025e-01	9.24195e-01	9.14282e-01	9.04318e-01	8.94323e-01	8.84307e-01	8.74279e-01	8.64244e-01	8.54203e-01	8.44159e-01	8.34113e-01	8.24066e-01	8.14018e-01	8.03970e-01	7.93921e-01	7.83872e-01	7.73823e-01	7.63774e-01	7.53725e-01	7.43676e-01	7.33627e-01	7.23578e-01	7.13529e-01	7.03480e-01	6.93431e-01	6.83382e-01	6.73333e-01	6.63285e-01	6.53236e-01	6.43188e-01	6.33139e-01	6.23092e-01	6.13044e-01	6.02997e-01	5.92951e-01	5.82905e-01	5.72859e-01
-8.6001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99947e-01	9.99917e-01	9.99868e-01	9.99791e-01	9.99670e-01	9.99479e-01	9.99178e-01	9.98707e-01	9.97975e-01	9.96852e-01	9.95154e-01	9.92652e-01	9.89092e-01	9.84257e-01	9.78059e-01	9.70604e-01	9.62165e-01	9.53069e-01	9.43578e-01	9.33859e-01	9.24004e-01	9.14066e-01	9.04077e-01	8.94057e-01	8.84016e-01	8.73963e-01	8.63902e-01	8.53836e-01	8.43766e-01	8.33695e-01	8.23623e-01	8.13550e-01	8.03476e-01	7.93402e-01	7.83328e-01	7.73254e-01	7.63179e-01	7.53105e-01	7.43030e-01	7.32956e-01	7.22882e-01	7.12807e-01	7.02733e-01	6.92659e-01	6.82585e-01	6.72511e-01	6.62437e-01	6.52363e-01	6.42289e-01	6.32216e-01	6.22143e-01	6.12070e-01	6.01998e-01	5.91926e-01	5.81855e-01	5.71785e-01
-8.5751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99947e-01	9.99916e-01	9.99868e-01	9.99791e-01	9.99669e-01	9.99477e-01	9.99176e-01	9.98704e-01	9.97970e-01	9.96844e-01	9.95142e-01	9.92634e-01	9.89064e-01	9.84217e-01	9.78004e-01	9.70529e-01	9.62070e-01	9.52951e-01	9.43436e-01	9.33692e-01	9.23812e-01	9.13849e-01	9.03835e-01	8.93789e-01	8.83723e-01	8.73645e-01	8.63558e-01	8.53467e-01	8.43372e-01	8.33275e-01	8.23178e-01	8.13079e-01	8.02980e-01	7.92880e-01	7.82781e-01	7.72681e-01	7.62581e-01	7.52481e-01	7.42382e-01	7.32282e-01	7.22182e-01	7.12082e-01	7.01982e-01	6.91883e-01	6.81783e-01	6.71684e-01	6.61584e-01	6.51485e-01	6.41386e-01	6.31288e-01	6.21189e-01	6.11091e-01	6.00993e-01	5.90897e-01	5.80800e-01	5.70705e-01
-8.5501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99947e-01	9.99916e-01	9.99868e-01	9.99790e-01	9.99668e-01	9.99476e-01	9.99174e-01	9.98700e-01	9.97965e-01	9.96836e-01	9.95130e-01	9.92615e-01	9.89037e-01	9.84177e-01	9.77948e-01	9.70455e-01	9.61974e-01	9.52831e-01	9.43293e-01	9.33524e-01	9.23619e-01	9.13631e-01	9.03592e-01	8.93520e-01	8.83429e-01	8.73325e-01	8.63213e-01	8.53096e-01	8.42975e-01	8.32853e-01	8.22730e-01	8.12606e-01	8.02481e-01	7.92356e-01	7.82231e-01	7.72106e-01	7.61980e-01	7.51855e-01	7.41729e-01	7.31604e-01	7.21479e-01	7.11353e-01	7.01228e-01	6.91103e-01	6.80978e-01	6.70853e-01	6.60728e-01	6.50603e-01	6.40479e-01	6.30355e-01	6.20231e-01	6.10107e-01	5.99984e-01	5.89862e-01	5.79740e-01	5.69619e-01
-8.5251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99947e-01	9.99916e-01	9.99867e-01	9.99790e-01	9.99667e-01	9.99475e-01	9.99171e-01	9.98697e-01	9.97960e-01	9.96828e-01	9.95117e-01	9.92596e-01	9.89009e-01	9.84137e-01	9.77892e-01	9.70380e-01	9.61877e-01	9.52712e-01	9.43149e-01	9.33355e-01	9.23425e-01	9.13412e-01	9.03347e-01	8.93250e-01	8.83133e-01	8.73003e-01	8.62865e-01	8.52723e-01	8.42577e-01	8.32429e-01	8.22280e-01	8.12130e-01	8.01980e-01	7.91829e-01	7.81678e-01	7.71527e-01	7.61376e-01	7.51225e-01	7.41074e-01	7.30923e-01	7.20772e-01	7.10621e-01	7.00470e-01	6.90319e-01	6.80168e-01	6.70018e-01	6.59867e-01	6.49717e-01	6.39567e-01	6.29417e-01	6.19267e-01	6.09118e-01	5.98970e-01	5.88822e-01	5.78675e-01	5.68528e-01
-8.5001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99966e-01	9.99947e-01	9.99916e-01	9.99867e-01	9.99789e-01	9.99667e-01	9.99473e-01	9.99169e-01	9.98694e-01	9.97955e-01	9.96820e-01	9.95105e-01	9.92578e-01	9.88981e-01	9.84097e-01	9.77836e-01	9.70305e-01	9.61780e-01	9.52591e-01	9.43004e-01	9.33186e-01	9.23230e-01	9.13191e-01	9.03101e-01	8.92978e-01	8.82836e-01	8.72680e-01	8.62517e-01	8.52348e-01	8.42176e-01	8.32003e-01	8.21828e-01	8.11652e-01	8.01476e-01	7.91300e-01	7.81123e-01	7.70946e-01	7.60769e-01	7.50592e-01	7.40415e-01	7.30238e-01	7.20062e-01	7.09885e-01	6.99708e-01	6.89531e-01	6.79355e-01	6.69178e-01	6.59002e-01	6.48826e-01	6.38650e-01	6.28474e-01	6.18299e-01	6.08124e-01	5.97950e-01	5.87777e-01	5.77604e-01	5.67432e-01
-8.4751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99966e-01	9.99947e-01	9.99916e-01	9.99866e-01	9.99789e-01	9.99666e-01	9.99472e-01	9.99167e-01	9.98690e-01	9.97950e-01	9.96812e-01	9.95092e-01	9.92559e-01	9.88953e-01	9.84056e-01	9.77779e-01	9.70229e-01	9.61683e-01	9.52470e-01	9.42859e-01	9.33015e-01	9.23034e-01	9.12970e-01	9.02854e-01	8.92705e-01	8.82537e-01	8.72355e-01	8.62166e-01	8.51971e-01	8.41774e-01	8.31574e-01	8.21373e-01	8.11172e-01	8.00970e-01	7.90767e-01	7.80564e-01	7.70362e-01	7.60159e-01	7.49956e-01	7.39753e-01	7.29550e-01	7.19348e-01	7.09145e-01	6.98942e-01	6.88739e-01	6.78537e-01	6.68335e-01	6.58132e-01	6.47930e-01	6.37729e-01	6.27527e-01	6.17326e-01	6.07125e-01	5.96925e-01	5.86726e-01	5.76528e-01	5.66330e-01
-8.4501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99966e-01	9.99947e-01	9.99915e-01	9.99866e-01	9.99788e-01	9.99665e-01	9.99471e-01	9.99165e-01	9.98687e-01	9.97944e-01	9.96803e-01	9.95080e-01	9.92540e-01	9.88924e-01	9.84015e-01	9.77722e-01	9.70153e-01	9.61585e-01	9.52349e-01	9.42713e-01	9.32844e-01	9.22838e-01	9.12747e-01	9.02605e-01	8.92431e-01	8.82236e-01	8.72029e-01	8.61814e-01	8.51593e-01	8.41369e-01	8.31144e-01	8.20917e-01	8.10689e-01	8.00461e-01	7.90232e-01	7.80003e-01	7.69775e-01	7.59546e-01	7.49317e-01	7.39088e-01	7.28859e-01	7.18630e-01	7.08401e-01	6.98172e-01	6.87944e-01	6.77715e-01	6.67487e-01	6.57258e-01	6.47030e-01	6.36803e-01	6.26575e-01	6.16348e-01	6.06121e-01	5.95896e-01	5.85670e-01	5.75446e-01	5.65223e-01
-8.4251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99966e-01	9.99946e-01	9.99915e-01	9.99866e-01	9.99788e-01	9.99664e-01	9.99469e-01	9.99163e-01	9.98684e-01	9.97939e-01	9.96795e-01	9.95067e-01	9.92520e-01	9.88896e-01	9.83974e-01	9.77665e-01	9.70076e-01	9.61486e-01	9.52227e-01	9.42566e-01	9.32672e-01	9.22640e-01	9.12524e-01	9.02356e-01	8.92155e-01	8.81934e-01	8.71701e-01	8.61459e-01	8.51213e-01	8.40963e-01	8.30711e-01	8.20457e-01	8.10203e-01	7.99949e-01	7.89694e-01	7.79439e-01	7.69184e-01	7.58929e-01	7.48674e-01	7.38419e-01	7.28164e-01	7.17909e-01	7.07654e-01	6.97399e-01	6.87144e-01	6.76889e-01	6.66634e-01	6.56380e-01	6.46126e-01	6.35872e-01	6.25618e-01	6.15365e-01	6.05112e-01	5.94860e-01	5.84609e-01	5.74359e-01	5.64110e-01
-8.4001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99966e-01	9.99946e-01	9.99915e-01	9.99865e-01	9.99787e-01	9.99663e-01	9.99468e-01	9.99161e-01	9.98680e-01	9.97934e-01	9.96787e-01	9.95054e-01	9.92501e-01	9.88868e-01	9.83933e-01	9.77608e-01	9.69999e-01	9.61387e-01	9.52104e-01	9.42418e-01	9.32499e-01	9.22441e-01	9.12299e-01	9.02105e-01	8.91878e-01	8.81631e-01	8.71371e-01	8.61103e-01	8.50830e-01	8.40554e-01	8.30276e-01	8.19996e-01	8.09716e-01	7.99435e-01	7.89154e-01	7.78872e-01	7.68591e-01	7.58309e-01	7.48028e-01	7.37746e-01	7.27465e-01	7.17184e-01	7.06902e-01	6.96621e-01	6.86340e-01	6.76059e-01	6.65778e-01	6.55497e-01	6.45216e-01	6.34936e-01	6.24656e-01	6.14377e-01	6.04098e-01	5.93820e-01	5.83543e-01	5.73266e-01	5.62991e-01
-8.3751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99966e-01	9.99946e-01	9.99915e-01	9.99865e-01	9.99787e-01	9.99662e-01	9.99467e-01	9.99159e-01	9.98677e-01	9.97928e-01	9.96779e-01	9.95042e-01	9.92482e-01	9.88839e-01	9.83892e-01	9.77550e-01	9.69922e-01	9.61288e-01	9.51981e-01	9.42270e-01	9.32325e-01	9.22241e-01	9.12073e-01	9.01852e-01	8.91599e-01	8.81326e-01	8.71039e-01	8.60745e-01	8.50446e-01	8.40143e-01	8.29838e-01	8.19532e-01	8.09225e-01	7.98918e-01	7.88610e-01	7.78303e-01	7.67995e-01	7.57687e-01	7.47379e-01	7.37071e-01	7.26763e-01	7.16455e-01	7.06147e-01	6.95839e-01	6.85531e-01	6.75224e-01	6.64917e-01	6.54609e-01	6.44303e-01	6.33996e-01	6.23690e-01	6.13384e-01	6.03079e-01	5.92774e-01	5.82471e-01	5.72168e-01	5.61867e-01
-8.3501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99978e-01	9.99966e-01	9.99946e-01	9.99915e-01	9.99865e-01	9.99786e-01	9.99661e-01	9.99465e-01	9.99156e-01	9.98673e-01	9.97923e-01	9.96770e-01	9.95029e-01	9.92462e-01	9.88810e-01	9.83850e-01	9.77492e-01	9.69844e-01	9.61188e-01	9.51856e-01	9.42121e-01	9.32150e-01	9.22040e-01	9.11846e-01	9.01599e-01	8.91319e-01	8.81019e-01	8.70706e-01	8.60385e-01	8.50059e-01	8.39730e-01	8.29399e-01	8.19066e-01	8.08732e-01	7.98399e-01	7.88064e-01	7.77730e-01	7.67395e-01	7.57061e-01	7.46726e-01	7.36391e-01	7.26057e-01	7.15722e-01	7.05388e-01	6.95053e-01	6.84719e-01	6.74385e-01	6.64051e-01	6.53717e-01	6.43384e-01	6.33051e-01	6.22718e-01	6.12386e-01	6.02054e-01	5.91723e-01	5.81393e-01	5.71064e-01	5.60737e-01
-8.3251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99966e-01	9.99946e-01	9.99914e-01	9.99864e-01	9.99785e-01	9.99660e-01	9.99464e-01	9.99154e-01	9.98670e-01	9.97918e-01	9.96762e-01	9.95016e-01	9.92443e-01	9.88781e-01	9.83808e-01	9.77434e-01	9.69766e-01	9.61087e-01	9.51732e-01	9.41971e-01	9.31974e-01	9.21838e-01	9.11617e-01	9.01344e-01	8.91038e-01	8.80711e-01	8.70371e-01	8.60024e-01	8.49671e-01	8.39315e-01	8.28957e-01	8.18597e-01	8.08237e-01	7.97876e-01	7.87515e-01	7.77154e-01	7.66793e-01	7.56431e-01	7.46070e-01	7.35709e-01	7.25347e-01	7.14986e-01	7.04625e-01	6.94264e-01	6.83903e-01	6.73542e-01	6.63181e-01	6.52821e-01	6.42460e-01	6.32101e-01	6.21741e-01	6.11382e-01	6.01024e-01	5.90667e-01	5.80310e-01	5.69955e-01	5.59601e-01
-8.3001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99966e-01	9.99946e-01	9.99914e-01	9.99864e-01	9.99785e-01	9.99660e-01	9.99462e-01	9.99152e-01	9.98667e-01	9.97912e-01	9.96754e-01	9.95003e-01	9.92423e-01	9.88752e-01	9.83766e-01	9.77375e-01	9.69688e-01	9.60986e-01	9.51606e-01	9.41820e-01	9.31797e-01	9.21635e-01	9.11388e-01	9.01088e-01	8.90755e-01	8.80401e-01	8.70035e-01	8.59660e-01	8.49280e-01	8.38897e-01	8.28512e-01	8.18126e-01	8.07739e-01	7.97351e-01	7.86963e-01	7.76575e-01	7.66187e-01	7.55799e-01	7.45410e-01	7.35022e-01	7.24634e-01	7.14246e-01	7.03858e-01	6.93470e-01	6.83082e-01	6.72694e-01	6.62307e-01	6.51919e-01	6.41532e-01	6.31146e-01	6.20760e-01	6.10374e-01	5.99989e-01	5.89605e-01	5.79222e-01	5.68840e-01	5.58460e-01
-8.2751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99966e-01	9.99946e-01	9.99914e-01	9.99864e-01	9.99784e-01	9.99659e-01	9.99461e-01	9.99150e-01	9.98663e-01	9.97907e-01	9.96745e-01	9.94990e-01	9.92404e-01	9.88723e-01	9.83724e-01	9.77316e-01	9.69609e-01	9.60884e-01	9.51480e-01	9.41668e-01	9.31620e-01	9.21431e-01	9.11157e-01	9.00830e-01	8.90470e-01	8.80090e-01	8.69696e-01	8.59295e-01	8.48888e-01	8.38478e-01	8.28066e-01	8.17653e-01	8.07238e-01	7.96824e-01	7.86409e-01	7.75994e-01	7.65578e-01	7.55163e-01	7.44748e-01	7.34332e-01	7.23917e-01	7.13502e-01	7.03087e-01	6.92672e-01	6.82257e-01	6.71842e-01	6.61428e-01	6.51013e-01	6.40599e-01	6.30186e-01	6.19773e-01	6.09360e-01	5.98948e-01	5.88537e-01	5.78128e-01	5.67719e-01	5.57312e-01
-8.2501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99966e-01	9.99946e-01	9.99914e-01	9.99863e-01	9.99784e-01	9.99658e-01	9.99459e-01	9.99148e-01	9.98660e-01	9.97901e-01	9.96737e-01	9.94977e-01	9.92384e-01	9.88693e-01	9.83681e-01	9.77257e-01	9.69529e-01	9.60782e-01	9.51354e-01	9.41516e-01	9.31441e-01	9.21226e-01	9.10925e-01	9.00571e-01	8.90184e-01	8.79777e-01	8.69356e-01	8.58927e-01	8.48493e-01	8.38056e-01	8.27617e-01	8.17176e-01	8.06735e-01	7.96293e-01	7.85851e-01	7.75409e-01	7.64966e-01	7.54524e-01	7.44081e-01	7.33639e-01	7.23196e-01	7.12754e-01	7.02312e-01	6.91870e-01	6.81427e-01	6.70986e-01	6.60544e-01	6.50103e-01	6.39661e-01	6.29221e-01	6.18781e-01	6.08341e-01	5.97902e-01	5.87465e-01	5.77028e-01	5.66593e-01	5.56159e-01
-8.2251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99945e-01	9.99914e-01	9.99863e-01	9.99783e-01	9.99657e-01	9.99458e-01	9.99145e-01	9.98656e-01	9.97896e-01	9.96728e-01	9.94964e-01	9.92364e-01	9.88664e-01	9.83639e-01	9.77197e-01	9.69449e-01	9.60680e-01	9.51226e-01	9.41363e-01	9.31262e-01	9.21020e-01	9.10692e-01	9.00311e-01	8.89897e-01	8.79462e-01	8.69014e-01	8.58558e-01	8.48097e-01	8.37632e-01	8.27166e-01	8.16698e-01	8.06229e-01	7.95760e-01	7.85291e-01	7.74821e-01	7.64351e-01	7.53881e-01	7.43412e-01	7.32942e-01	7.22472e-01	7.12002e-01	7.01533e-01	6.91063e-01	6.80594e-01	6.70125e-01	6.59656e-01	6.49187e-01	6.38719e-01	6.28251e-01	6.17784e-01	6.07317e-01	5.96851e-01	5.86386e-01	5.75923e-01	5.65460e-01	5.55000e-01
-8.2001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99945e-01	9.99913e-01	9.99863e-01	9.99783e-01	9.99656e-01	9.99457e-01	9.99143e-01	9.98653e-01	9.97890e-01	9.96719e-01	9.94951e-01	9.92344e-01	9.88634e-01	9.83596e-01	9.77138e-01	9.69369e-01	9.60577e-01	9.51098e-01	9.41209e-01	9.31082e-01	9.20813e-01	9.10458e-01	9.00049e-01	8.89608e-01	8.79146e-01	8.68671e-01	8.58187e-01	8.47698e-01	8.37206e-01	8.26712e-01	8.16217e-01	8.05721e-01	7.95224e-01	7.84727e-01	7.74230e-01	7.63733e-01	7.53235e-01	7.42738e-01	7.32241e-01	7.21744e-01	7.11247e-01	7.00750e-01	6.90253e-01	6.79756e-01	6.69259e-01	6.58763e-01	6.48267e-01	6.37771e-01	6.27276e-01	6.16781e-01	6.06287e-01	5.95794e-01	5.85302e-01	5.74811e-01	5.64322e-01	5.53835e-01
-8.1751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99945e-01	9.99913e-01	9.99862e-01	9.99782e-01	9.99655e-01	9.99455e-01	9.99141e-01	9.98649e-01	9.97885e-01	9.96711e-01	9.94937e-01	9.92324e-01	9.88604e-01	9.83553e-01	9.77077e-01	9.69289e-01	9.60473e-01	9.50970e-01	9.41055e-01	9.30900e-01	9.20604e-01	9.10222e-01	8.99786e-01	8.89317e-01	8.78828e-01	8.68325e-01	8.57814e-01	8.47298e-01	8.36778e-01	8.26256e-01	8.15733e-01	8.05210e-01	7.94685e-01	7.84161e-01	7.73636e-01	7.63111e-01	7.52586e-01	7.42061e-01	7.31536e-01	7.21012e-01	7.10487e-01	6.99962e-01	6.89438e-01	6.78913e-01	6.68389e-01	6.57865e-01	6.47342e-01	6.36819e-01	6.26296e-01	6.15774e-01	6.05252e-01	5.94732e-01	5.84213e-01	5.73695e-01	5.63178e-01	5.52664e-01
-8.1501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99945e-01	9.99913e-01	9.99862e-01	9.99781e-01	9.99654e-01	9.99454e-01	9.99139e-01	9.98645e-01	9.97879e-01	9.96702e-01	9.94924e-01	9.92303e-01	9.88574e-01	9.83509e-01	9.77017e-01	9.69208e-01	9.60368e-01	9.50840e-01	9.40899e-01	9.30718e-01	9.20395e-01	9.09985e-01	8.99522e-01	8.89026e-01	8.78508e-01	8.67977e-01	8.57439e-01	8.46895e-01	8.36347e-01	8.25798e-01	8.15247e-01	8.04696e-01	7.94144e-01	7.83591e-01	7.73039e-01	7.62486e-01	7.51934e-01	7.41381e-01	7.30828e-01	7.20276e-01	7.09723e-01	6.99171e-01	6.88619e-01	6.78067e-01	6.67515e-01	6.56963e-01	6.46412e-01	6.35861e-01	6.25311e-01	6.14761e-01	6.04212e-01	5.93664e-01	5.83117e-01	5.72572e-01	5.62028e-01	5.51487e-01
-8.1251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99945e-01	9.99913e-01	9.99862e-01	9.99781e-01	9.99653e-01	9.99452e-01	9.99136e-01	9.98642e-01	9.97874e-01	9.96694e-01	9.94911e-01	9.92283e-01	9.88544e-01	9.83466e-01	9.76956e-01	9.69126e-01	9.60264e-01	9.50710e-01	9.40743e-01	9.30535e-01	9.20184e-01	9.09747e-01	8.99256e-01	8.88732e-01	8.78187e-01	8.67628e-01	8.57062e-01	8.46490e-01	8.35914e-01	8.25337e-01	8.14759e-01	8.04179e-01	7.93599e-01	7.83019e-01	7.72439e-01	7.61858e-01	7.51277e-01	7.40697e-01	7.30116e-01	7.19536e-01	7.08955e-01	6.98375e-01	6.87795e-01	6.77215e-01	6.66636e-01	6.56056e-01	6.45477e-01	6.34898e-01	6.24320e-01	6.13743e-01	6.03166e-01	5.92591e-01	5.82016e-01	5.71443e-01	5.60873e-01	5.50304e-01
-8.1001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99945e-01	9.99912e-01	9.99861e-01	9.99780e-01	9.99652e-01	9.99451e-01	9.99134e-01	9.98638e-01	9.97868e-01	9.96685e-01	9.94897e-01	9.92263e-01	9.88513e-01	9.83422e-01	9.76895e-01	9.69044e-01	9.60158e-01	9.50580e-01	9.40585e-01	9.30350e-01	9.19972e-01	9.09508e-01	8.98989e-01	8.88437e-01	8.77864e-01	8.67277e-01	8.56683e-01	8.46082e-01	8.35479e-01	8.24874e-01	8.14267e-01	8.03660e-01	7.93052e-01	7.82443e-01	7.71835e-01	7.61226e-01	7.50618e-01	7.40009e-01	7.29401e-01	7.18792e-01	7.08184e-01	6.97575e-01	6.86967e-01	6.76359e-01	6.65752e-01	6.55144e-01	6.44537e-01	6.33931e-01	6.23325e-01	6.12719e-01	6.02115e-01	5.91512e-01	5.80910e-01	5.70309e-01	5.59711e-01	5.49115e-01
-8.0751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99945e-01	9.99912e-01	9.99861e-01	9.99780e-01	9.99652e-01	9.99449e-01	9.99132e-01	9.98635e-01	9.97862e-01	9.96676e-01	9.94884e-01	9.92242e-01	9.88483e-01	9.83378e-01	9.76834e-01	9.68962e-01	9.60052e-01	9.50448e-01	9.40427e-01	9.30165e-01	9.19760e-01	9.09267e-01	8.98720e-01	8.88140e-01	8.77539e-01	8.66924e-01	8.56301e-01	8.45673e-01	8.35042e-01	8.24408e-01	8.13773e-01	8.03138e-01	7.92501e-01	7.81865e-01	7.71228e-01	7.60591e-01	7.49955e-01	7.39318e-01	7.28681e-01	7.18044e-01	7.07408e-01	6.96771e-01	6.86135e-01	6.75499e-01	6.64863e-01	6.54228e-01	6.43593e-01	6.32958e-01	6.22324e-01	6.11691e-01	6.01058e-01	5.90427e-01	5.79797e-01	5.69169e-01	5.58543e-01	5.47920e-01
-8.0501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99944e-01	9.99912e-01	9.99860e-01	9.99779e-01	9.99651e-01	9.99448e-01	9.99129e-01	9.98631e-01	9.97857e-01	9.96667e-01	9.94870e-01	9.92221e-01	9.88452e-01	9.83333e-01	9.76772e-01	9.68879e-01	9.59946e-01	9.50316e-01	9.40269e-01	9.29979e-01	9.19546e-01	9.09025e-01	8.98450e-01	8.87842e-01	8.77212e-01	8.66569e-01	8.55918e-01	8.45262e-01	8.34602e-01	8.23940e-01	8.13277e-01	8.02613e-01	7.91948e-01	7.81283e-01	7.70618e-01	7.59953e-01	7.49288e-01	7.38623e-01	7.27958e-01	7.17293e-01	7.06628e-01	6.95963e-01	6.85299e-01	6.74634e-01	6.63970e-01	6.53306e-01	6.42643e-01	6.31980e-01	6.21318e-01	6.10656e-01	5.99996e-01	5.89337e-01	5.78679e-01	5.68023e-01	5.57369e-01	5.46718e-01
-8.0251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99944e-01	9.99912e-01	9.99860e-01	9.99779e-01	9.99650e-01	9.99447e-01	9.99127e-01	9.98627e-01	9.97851e-01	9.96658e-01	9.94856e-01	9.92201e-01	9.88421e-01	9.83289e-01	9.76710e-01	9.68796e-01	9.59839e-01	9.50183e-01	9.40109e-01	9.29792e-01	9.19331e-01	9.08782e-01	8.98179e-01	8.87542e-01	8.76884e-01	8.66213e-01	8.55533e-01	8.44848e-01	8.34160e-01	8.23469e-01	8.12778e-01	8.02085e-01	7.91392e-01	7.80699e-01	7.70005e-01	7.59312e-01	7.48618e-01	7.37924e-01	7.27231e-01	7.16537e-01	7.05844e-01	6.95150e-01	6.84457e-01	6.73764e-01	6.63072e-01	6.52380e-01	6.41688e-01	6.30997e-01	6.20306e-01	6.09617e-01	5.98928e-01	5.88240e-01	5.77555e-01	5.66871e-01	5.56189e-01	5.45510e-01
-8.0001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99944e-01	9.99911e-01	9.99860e-01	9.99778e-01	9.99649e-01	9.99445e-01	9.99125e-01	9.98624e-01	9.97845e-01	9.96649e-01	9.94842e-01	9.92180e-01	9.88390e-01	9.83244e-01	9.76647e-01	9.68712e-01	9.59731e-01	9.50050e-01	9.39948e-01	9.29604e-01	9.19114e-01	9.08537e-01	8.97906e-01	8.87241e-01	8.76554e-01	8.65854e-01	8.55146e-01	8.44432e-01	8.33715e-01	8.22996e-01	8.12276e-01	8.01554e-01	7.90833e-01	7.80111e-01	7.69389e-01	7.58666e-01	7.47944e-01	7.37222e-01	7.26499e-01	7.15777e-01	7.05055e-01	6.94334e-01	6.83612e-01	6.72890e-01	6.62169e-01	6.51448e-01	6.40728e-01	6.30008e-01	6.19289e-01	6.08571e-01	5.97854e-01	5.87139e-01	5.76425e-01	5.65712e-01	5.55003e-01	5.44296e-01
-7.9751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99944e-01	9.99911e-01	9.99859e-01	9.99777e-01	9.99648e-01	9.99444e-01	9.99122e-01	9.98620e-01	9.97839e-01	9.96640e-01	9.94829e-01	9.92159e-01	9.88359e-01	9.83199e-01	9.76584e-01	9.68628e-01	9.59623e-01	9.49915e-01	9.39787e-01	9.29414e-01	9.18897e-01	9.08292e-01	8.97632e-01	8.86938e-01	8.76222e-01	8.65494e-01	8.54756e-01	8.44014e-01	8.33268e-01	8.22520e-01	8.11771e-01	8.01021e-01	7.90271e-01	7.79520e-01	7.68769e-01	7.58018e-01	7.47267e-01	7.36515e-01	7.25765e-01	7.15014e-01	7.04263e-01	6.93512e-01	6.82762e-01	6.72011e-01	6.61262e-01	6.50512e-01	6.39763e-01	6.29015e-01	6.18267e-01	6.07521e-01	5.96775e-01	5.86031e-01	5.75288e-01	5.64548e-01	5.53810e-01	5.43076e-01
-7.9501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99944e-01	9.99911e-01	9.99859e-01	9.99777e-01	9.99647e-01	9.99442e-01	9.99120e-01	9.98616e-01	9.97834e-01	9.96631e-01	9.94815e-01	9.92137e-01	9.88328e-01	9.83154e-01	9.76521e-01	9.68544e-01	9.59514e-01	9.49780e-01	9.39625e-01	9.29224e-01	9.18678e-01	9.08044e-01	8.97356e-01	8.86633e-01	8.75889e-01	8.65131e-01	8.54365e-01	8.43594e-01	8.32819e-01	8.22042e-01	8.11264e-01	8.00485e-01	7.89705e-01	7.78926e-01	7.68146e-01	7.57366e-01	7.46586e-01	7.35806e-01	7.25025e-01	7.14246e-01	7.03466e-01	6.92686e-01	6.81907e-01	6.71128e-01	6.60349e-01	6.49571e-01	6.38793e-01	6.28016e-01	6.17240e-01	6.06464e-01	5.95690e-01	5.84917e-01	5.74146e-01	5.63378e-01	5.52612e-01	5.41849e-01
-7.9251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99944e-01	9.99911e-01	9.99859e-01	9.99776e-01	9.99646e-01	9.99440e-01	9.99118e-01	9.98613e-01	9.97828e-01	9.96622e-01	9.94801e-01	9.92116e-01	9.88296e-01	9.83108e-01	9.76458e-01	9.68459e-01	9.59404e-01	9.49645e-01	9.39461e-01	9.29033e-01	9.18459e-01	9.07796e-01	8.97078e-01	8.86327e-01	8.75553e-01	8.64767e-01	8.53971e-01	8.43171e-01	8.32367e-01	8.21561e-01	8.10754e-01	7.99946e-01	7.89137e-01	7.78328e-01	7.67519e-01	7.56710e-01	7.45901e-01	7.35092e-01	7.24283e-01	7.13474e-01	7.02665e-01	6.91856e-01	6.81048e-01	6.70239e-01	6.59432e-01	6.48624e-01	6.37818e-01	6.27012e-01	6.16206e-01	6.05402e-01	5.94599e-01	5.83798e-01	5.72998e-01	5.62201e-01	5.51407e-01	5.40617e-01
-7.9001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99910e-01	9.99858e-01	9.99776e-01	9.99645e-01	9.99439e-01	9.99115e-01	9.98609e-01	9.97822e-01	9.96613e-01	9.94787e-01	9.92095e-01	9.88264e-01	9.83062e-01	9.76394e-01	9.68373e-01	9.59295e-01	9.49508e-01	9.39298e-01	9.28840e-01	9.18238e-01	9.07546e-01	8.96799e-01	8.86018e-01	8.75216e-01	8.64400e-01	8.53576e-01	8.42746e-01	8.31913e-01	8.21078e-01	8.10241e-01	7.99404e-01	7.88566e-01	7.77728e-01	7.66889e-01	7.56051e-01	7.45212e-01	7.34374e-01	7.23536e-01	7.12697e-01	7.01859e-01	6.91021e-01	6.80184e-01	6.69346e-01	6.58509e-01	6.47673e-01	6.36837e-01	6.26002e-01	6.15168e-01	6.04334e-01	5.93503e-01	5.82672e-01	5.71844e-01	5.61018e-01	5.50196e-01	5.39377e-01
-7.8751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99910e-01	9.99858e-01	9.99775e-01	9.99644e-01	9.99437e-01	9.99113e-01	9.98605e-01	9.97816e-01	9.96604e-01	9.94772e-01	9.92073e-01	9.88232e-01	9.83016e-01	9.76330e-01	9.68287e-01	9.59184e-01	9.49371e-01	9.39133e-01	9.28647e-01	9.18015e-01	9.07295e-01	8.96519e-01	8.85709e-01	8.74877e-01	8.64032e-01	8.53178e-01	8.42318e-01	8.31456e-01	8.20592e-01	8.09725e-01	7.98859e-01	7.87991e-01	7.77124e-01	7.66256e-01	7.55388e-01	7.44520e-01	7.33652e-01	7.22785e-01	7.11917e-01	7.01049e-01	6.90182e-01	6.79315e-01	6.68449e-01	6.57582e-01	6.46716e-01	6.35851e-01	6.24987e-01	6.14123e-01	6.03261e-01	5.92400e-01	5.81541e-01	5.70684e-01	5.59829e-01	5.48978e-01	5.38131e-01
-7.8501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99910e-01	9.99857e-01	9.99774e-01	9.99643e-01	9.99436e-01	9.99111e-01	9.98601e-01	9.97810e-01	9.96594e-01	9.94758e-01	9.92052e-01	9.88200e-01	9.82970e-01	9.76266e-01	9.68201e-01	9.59073e-01	9.49233e-01	9.38967e-01	9.28453e-01	9.17792e-01	9.07042e-01	8.96237e-01	8.85397e-01	8.74536e-01	8.63661e-01	8.52778e-01	8.41889e-01	8.30997e-01	8.20103e-01	8.09207e-01	7.98311e-01	7.87414e-01	7.76517e-01	7.65619e-01	7.54722e-01	7.43824e-01	7.32927e-01	7.22029e-01	7.11132e-01	7.00235e-01	6.89338e-01	6.78442e-01	6.67546e-01	6.56650e-01	6.45755e-01	6.34860e-01	6.23966e-01	6.13073e-01	6.02182e-01	5.91292e-01	5.80403e-01	5.69517e-01	5.58634e-01	5.47755e-01	5.36879e-01
-7.8251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99910e-01	9.99857e-01	9.99774e-01	9.99642e-01	9.99434e-01	9.99108e-01	9.98597e-01	9.97804e-01	9.96585e-01	9.94744e-01	9.92030e-01	9.88168e-01	9.82924e-01	9.76201e-01	9.68114e-01	9.58961e-01	9.49094e-01	9.38800e-01	9.28257e-01	9.17567e-01	9.06788e-01	8.95954e-01	8.85084e-01	8.74193e-01	8.63289e-01	8.52376e-01	8.41457e-01	8.30535e-01	8.19611e-01	8.08686e-01	7.97760e-01	7.86833e-01	7.75906e-01	7.64979e-01	7.54052e-01	7.43124e-01	7.32197e-01	7.21270e-01	7.10343e-01	6.99416e-01	6.88490e-01	6.77564e-01	6.66638e-01	6.55713e-01	6.44788e-01	6.33863e-01	6.22940e-01	6.12018e-01	6.01097e-01	5.90177e-01	5.79260e-01	5.68345e-01	5.57433e-01	5.46524e-01	5.35620e-01
-7.8001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99910e-01	9.99857e-01	9.99773e-01	9.99641e-01	9.99433e-01	9.99106e-01	9.98594e-01	9.97798e-01	9.96576e-01	9.94729e-01	9.92008e-01	9.88136e-01	9.82877e-01	9.76136e-01	9.68027e-01	9.58848e-01	9.48955e-01	9.38632e-01	9.28061e-01	9.17342e-01	9.06533e-01	8.95668e-01	8.84769e-01	8.73849e-01	8.62914e-01	8.51971e-01	8.41023e-01	8.30071e-01	8.19117e-01	8.08162e-01	7.97206e-01	7.86249e-01	7.75292e-01	7.64335e-01	7.53378e-01	7.42421e-01	7.31464e-01	7.20507e-01	7.09550e-01	6.98593e-01	6.87637e-01	6.76681e-01	6.65725e-01	6.54770e-01	6.43815e-01	6.32861e-01	6.21908e-01	6.10957e-01	6.00006e-01	5.89057e-01	5.78110e-01	5.67166e-01	5.56225e-01	5.45288e-01	5.34355e-01
-7.7751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99909e-01	9.99856e-01	9.99772e-01	9.99640e-01	9.99431e-01	9.99103e-01	9.98590e-01	9.97792e-01	9.96566e-01	9.94715e-01	9.91986e-01	9.88103e-01	9.82830e-01	9.76070e-01	9.67939e-01	9.58735e-01	9.48815e-01	9.38464e-01	9.27863e-01	9.17115e-01	9.06276e-01	8.95382e-01	8.84453e-01	8.73502e-01	8.62538e-01	8.51565e-01	8.40586e-01	8.29604e-01	8.18620e-01	8.07635e-01	7.96649e-01	7.85662e-01	7.74675e-01	7.63688e-01	7.52701e-01	7.41714e-01	7.30726e-01	7.19739e-01	7.08752e-01	6.97766e-01	6.86779e-01	6.75793e-01	6.64808e-01	6.53822e-01	6.42838e-01	6.31854e-01	6.20871e-01	6.09889e-01	5.98909e-01	5.87931e-01	5.76954e-01	5.65981e-01	5.55010e-01	5.44044e-01	5.33083e-01
-7.7501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99942e-01	9.99909e-01	9.99856e-01	9.99772e-01	9.99639e-01	9.99430e-01	9.99101e-01	9.98586e-01	9.97786e-01	9.96557e-01	9.94700e-01	9.91964e-01	9.88070e-01	9.82783e-01	9.76004e-01	9.67851e-01	9.58622e-01	9.48674e-01	9.38294e-01	9.27664e-01	9.16886e-01	9.06018e-01	8.95094e-01	8.84135e-01	8.73154e-01	8.62159e-01	8.51156e-01	8.40147e-01	8.29135e-01	8.18121e-01	8.07105e-01	7.96089e-01	7.85072e-01	7.74054e-01	7.63037e-01	7.52020e-01	7.41002e-01	7.29985e-01	7.18967e-01	7.07950e-01	6.96934e-01	6.85917e-01	6.74901e-01	6.63885e-01	6.52870e-01	6.41855e-01	6.30841e-01	6.19828e-01	6.08817e-01	5.97807e-01	5.86798e-01	5.75792e-01	5.64789e-01	5.53790e-01	5.42794e-01	5.31804e-01
-7.7251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99977e-01	9.99964e-01	9.99942e-01	9.99909e-01	9.99855e-01	9.99771e-01	9.99638e-01	9.99428e-01	9.99098e-01	9.98582e-01	9.97780e-01	9.96547e-01	9.94686e-01	9.91942e-01	9.88037e-01	9.82735e-01	9.75938e-01	9.67762e-01	9.58507e-01	9.48532e-01	9.38124e-01	9.27465e-01	9.16657e-01	9.05758e-01	8.94804e-01	8.83815e-01	8.72803e-01	8.61778e-01	8.50745e-01	8.39706e-01	8.28663e-01	8.17618e-01	8.06572e-01	7.95525e-01	7.84478e-01	7.73430e-01	7.62383e-01	7.51335e-01	7.40287e-01	7.29239e-01	7.18191e-01	7.07144e-01	6.96097e-01	6.85050e-01	6.74003e-01	6.62957e-01	6.51911e-01	6.40867e-01	6.29823e-01	6.18780e-01	6.07738e-01	5.96698e-01	5.85660e-01	5.74624e-01	5.63592e-01	5.52562e-01	5.41538e-01	5.30519e-01
-7.7001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99977e-01	9.99964e-01	9.99942e-01	9.99908e-01	9.99855e-01	9.99771e-01	9.99637e-01	9.99427e-01	9.99096e-01	9.98578e-01	9.97774e-01	9.96538e-01	9.94671e-01	9.91920e-01	9.88004e-01	9.82687e-01	9.75871e-01	9.67673e-01	9.58393e-01	9.48389e-01	9.37952e-01	9.27264e-01	9.16426e-01	9.05497e-01	8.94513e-01	8.83493e-01	8.72451e-01	8.61396e-01	8.50331e-01	8.39262e-01	8.28188e-01	8.17113e-01	8.06037e-01	7.94959e-01	7.83881e-01	7.72803e-01	7.61725e-01	7.50646e-01	7.39568e-01	7.28489e-01	7.17411e-01	7.06333e-01	6.95255e-01	6.84178e-01	6.73101e-01	6.62024e-01	6.50948e-01	6.39873e-01	6.28799e-01	6.17725e-01	6.06653e-01	5.95583e-01	5.84515e-01	5.73450e-01	5.62387e-01	5.51329e-01	5.40275e-01	5.29227e-01
-7.6751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99977e-01	9.99963e-01	9.99942e-01	9.99908e-01	9.99855e-01	9.99770e-01	9.99636e-01	9.99425e-01	9.99093e-01	9.98574e-01	9.97767e-01	9.96528e-01	9.94656e-01	9.91897e-01	9.87971e-01	9.82639e-01	9.75804e-01	9.67583e-01	9.58277e-01	9.48246e-01	9.37780e-01	9.27062e-01	9.16194e-01	9.05235e-01	8.94220e-01	8.83169e-01	8.72097e-01	8.61011e-01	8.49916e-01	8.38815e-01	8.27711e-01	8.16605e-01	8.05498e-01	7.94390e-01	7.83281e-01	7.72172e-01	7.61063e-01	7.49954e-01	7.38845e-01	7.27735e-01	7.16627e-01	7.05518e-01	6.94409e-01	6.83301e-01	6.72193e-01	6.61086e-01	6.49980e-01	6.38874e-01	6.27769e-01	6.16665e-01	6.05563e-01	5.94463e-01	5.83364e-01	5.72269e-01	5.61177e-01	5.50088e-01	5.39005e-01	5.27929e-01
-7.6501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99977e-01	9.99963e-01	9.99942e-01	9.99908e-01	9.99854e-01	9.99769e-01	9.99635e-01	9.99423e-01	9.99091e-01	9.98570e-01	9.97761e-01	9.96518e-01	9.94641e-01	9.91875e-01	9.87937e-01	9.82591e-01	9.75737e-01	9.67492e-01	9.58161e-01	9.48102e-01	9.37607e-01	9.26859e-01	9.15960e-01	9.04971e-01	8.93925e-01	8.82844e-01	8.71741e-01	8.60623e-01	8.49498e-01	8.38366e-01	8.27232e-01	8.16094e-01	8.04956e-01	7.93817e-01	7.82678e-01	7.71537e-01	7.60397e-01	7.49257e-01	7.38117e-01	7.26977e-01	7.15838e-01	7.04698e-01	6.93559e-01	6.82420e-01	6.71281e-01	6.60143e-01	6.49006e-01	6.37869e-01	6.26734e-01	6.15599e-01	6.04467e-01	5.93336e-01	5.82207e-01	5.71082e-01	5.59959e-01	5.48842e-01	5.37729e-01	5.26623e-01
-7.6251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99977e-01	9.99963e-01	9.99942e-01	9.99908e-01	9.99854e-01	9.99769e-01	9.99634e-01	9.99422e-01	9.99088e-01	9.98566e-01	9.97755e-01	9.96509e-01	9.94626e-01	9.91852e-01	9.87904e-01	9.82542e-01	9.75669e-01	9.67402e-01	9.58044e-01	9.47957e-01	9.37433e-01	9.26654e-01	9.15726e-01	9.04706e-01	8.93629e-01	8.82517e-01	8.71382e-01	8.60234e-01	8.49077e-01	8.37915e-01	8.26749e-01	8.15581e-01	8.04411e-01	7.93241e-01	7.82071e-01	7.70899e-01	7.59728e-01	7.48557e-01	7.37386e-01	7.26215e-01	7.15044e-01	7.03874e-01	6.92703e-01	6.81533e-01	6.70364e-01	6.59195e-01	6.48026e-01	6.36859e-01	6.25693e-01	6.14528e-01	6.03364e-01	5.92203e-01	5.81044e-01	5.69888e-01	5.58736e-01	5.47588e-01	5.36446e-01	5.25311e-01
-7.6001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99977e-01	9.99963e-01	9.99942e-01	9.99907e-01	9.99853e-01	9.99768e-01	9.99633e-01	9.99420e-01	9.99085e-01	9.98562e-01	9.97749e-01	9.96499e-01	9.94611e-01	9.91829e-01	9.87870e-01	9.82493e-01	9.75601e-01	9.67310e-01	9.57926e-01	9.47811e-01	9.37257e-01	9.26449e-01	9.15490e-01	9.04439e-01	8.93331e-01	8.82188e-01	8.71022e-01	8.59843e-01	8.48655e-01	8.37461e-01	8.26264e-01	8.15064e-01	8.03864e-01	7.92662e-01	7.81460e-01	7.70258e-01	7.59056e-01	7.47853e-01	7.36651e-01	7.25449e-01	7.14246e-01	7.03044e-01	6.91843e-01	6.80642e-01	6.69441e-01	6.58241e-01	6.47042e-01	6.35843e-01	6.24646e-01	6.13450e-01	6.02256e-01	5.91064e-01	5.79874e-01	5.68688e-01	5.57505e-01	5.46328e-01	5.35156e-01	5.23992e-01
-7.5751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99977e-01	9.99963e-01	9.99941e-01	9.99907e-01	9.99853e-01	9.99767e-01	9.99632e-01	9.99418e-01	9.99083e-01	9.98558e-01	9.97742e-01	9.96489e-01	9.94596e-01	9.91806e-01	9.87836e-01	9.82444e-01	9.75532e-01	9.67218e-01	9.57808e-01	9.47665e-01	9.37081e-01	9.26242e-01	9.15252e-01	9.04170e-01	8.93031e-01	8.81857e-01	8.70660e-01	8.59449e-01	8.48230e-01	8.37004e-01	8.25776e-01	8.14545e-01	8.03313e-01	7.92080e-01	7.80846e-01	7.69613e-01	7.58379e-01	7.47145e-01	7.35911e-01	7.24678e-01	7.13444e-01	7.02211e-01	6.90978e-01	6.79745e-01	6.68513e-01	6.57282e-01	6.46051e-01	6.34822e-01	6.23593e-01	6.12366e-01	6.01141e-01	5.89918e-01	5.78698e-01	5.67481e-01	5.56269e-01	5.45061e-01	5.33860e-01	5.22666e-01
-7.5501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99977e-01	9.99963e-01	9.99941e-01	9.99907e-01	9.99853e-01	9.99767e-01	9.99631e-01	9.99417e-01	9.99080e-01	9.98554e-01	9.97736e-01	9.96479e-01	9.94581e-01	9.91783e-01	9.87801e-01	9.82394e-01	9.75463e-01	9.67126e-01	9.57689e-01	9.47517e-01	9.36904e-01	9.26034e-01	9.15014e-01	9.03900e-01	8.92730e-01	8.81524e-01	8.70296e-01	8.59053e-01	8.47802e-01	8.36545e-01	8.25285e-01	8.14023e-01	8.02759e-01	7.91494e-01	7.80229e-01	7.68964e-01	7.57699e-01	7.46433e-01	7.35168e-01	7.23902e-01	7.12637e-01	7.01372e-01	6.90108e-01	6.78844e-01	6.67581e-01	6.56318e-01	6.45056e-01	6.33795e-01	6.22535e-01	6.11277e-01	6.00020e-01	5.88767e-01	5.77516e-01	5.66268e-01	5.55025e-01	5.43787e-01	5.32556e-01	5.21333e-01
-7.5251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99977e-01	9.99963e-01	9.99941e-01	9.99907e-01	9.99852e-01	9.99766e-01	9.99630e-01	9.99415e-01	9.99078e-01	9.98550e-01	9.97730e-01	9.96469e-01	9.94566e-01	9.91760e-01	9.87767e-01	9.82345e-01	9.75394e-01	9.67033e-01	9.57570e-01	9.47369e-01	9.36726e-01	9.25826e-01	9.14774e-01	9.03629e-01	8.92427e-01	8.81189e-01	8.69929e-01	8.58655e-01	8.47372e-01	8.36084e-01	8.24792e-01	8.13497e-01	8.02202e-01	7.90906e-01	7.79609e-01	7.68312e-01	7.57014e-01	7.45717e-01	7.34420e-01	7.23123e-01	7.11826e-01	7.00529e-01	6.89233e-01	6.77937e-01	6.66642e-01	6.55348e-01	6.44054e-01	6.32762e-01	6.21471e-01	6.10181e-01	5.98894e-01	5.87609e-01	5.76327e-01	5.65048e-01	5.53775e-01	5.42507e-01	5.31246e-01	5.19993e-01
-7.5001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99977e-01	9.99963e-01	9.99941e-01	9.99906e-01	9.99852e-01	9.99765e-01	9.99629e-01	9.99414e-01	9.99075e-01	9.98546e-01	9.97723e-01	9.96459e-01	9.94550e-01	9.91737e-01	9.87732e-01	9.82295e-01	9.75324e-01	9.66940e-01	9.57450e-01	9.47220e-01	9.36546e-01	9.25616e-01	9.14532e-01	9.03356e-01	8.92122e-01	8.80853e-01	8.69561e-01	8.58255e-01	8.46940e-01	8.35619e-01	8.24295e-01	8.12969e-01	8.01642e-01	7.90313e-01	7.78984e-01	7.67655e-01	7.56326e-01	7.44997e-01	7.33668e-01	7.22339e-01	7.11010e-01	6.99682e-01	6.88353e-01	6.77026e-01	6.65699e-01	6.54373e-01	6.43047e-01	6.31723e-01	6.20401e-01	6.09079e-01	5.97761e-01	5.86444e-01	5.75131e-01	5.63822e-01	5.52518e-01	5.41220e-01	5.29929e-01	5.18647e-01
-7.4751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99976e-01	9.99963e-01	9.99941e-01	9.99906e-01	9.99851e-01	9.99765e-01	9.99628e-01	9.99412e-01	9.99073e-01	9.98541e-01	9.97717e-01	9.96449e-01	9.94535e-01	9.91713e-01	9.87698e-01	9.82244e-01	9.75254e-01	9.66846e-01	9.57329e-01	9.47070e-01	9.36366e-01	9.25404e-01	9.14289e-01	9.03081e-01	8.91816e-01	8.80514e-01	8.69190e-01	8.57852e-01	8.46505e-01	8.35153e-01	8.23796e-01	8.12438e-01	8.01078e-01	7.89718e-01	7.78357e-01	7.66996e-01	7.55634e-01	7.44273e-01	7.32912e-01	7.21550e-01	7.10190e-01	6.98829e-01	6.87469e-01	6.76109e-01	6.64750e-01	6.53392e-01	6.42035e-01	6.30679e-01	6.19324e-01	6.07972e-01	5.96621e-01	5.85273e-01	5.73929e-01	5.62589e-01	5.51254e-01	5.39925e-01	5.28605e-01	5.17293e-01
-7.4501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99976e-01	9.99962e-01	9.99941e-01	9.99906e-01	9.99851e-01	9.99764e-01	9.99627e-01	9.99410e-01	9.99070e-01	9.98537e-01	9.97710e-01	9.96439e-01	9.94519e-01	9.91690e-01	9.87662e-01	9.82194e-01	9.75184e-01	9.66752e-01	9.57207e-01	9.46919e-01	9.36185e-01	9.25192e-01	9.14045e-01	9.02805e-01	8.91508e-01	8.80174e-01	8.68818e-01	8.57447e-01	8.46068e-01	8.34683e-01	8.23295e-01	8.11904e-01	8.00512e-01	7.89119e-01	7.77725e-01	7.66332e-01	7.54938e-01	7.43545e-01	7.32151e-01	7.20758e-01	7.09364e-01	6.97972e-01	6.86579e-01	6.75187e-01	6.63796e-01	6.52406e-01	6.41017e-01	6.29629e-01	6.18242e-01	6.06858e-01	5.95475e-01	5.84096e-01	5.72721e-01	5.61349e-01	5.49984e-01	5.38624e-01	5.27273e-01	5.15933e-01
-7.4251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99976e-01	9.99962e-01	9.99940e-01	9.99906e-01	9.99850e-01	9.99763e-01	9.99626e-01	9.99409e-01	9.99067e-01	9.98533e-01	9.97704e-01	9.96429e-01	9.94503e-01	9.91666e-01	9.87627e-01	9.82143e-01	9.75113e-01	9.66657e-01	9.57085e-01	9.46768e-01	9.36003e-01	9.24978e-01	9.13800e-01	9.02528e-01	8.91198e-01	8.79832e-01	8.68443e-01	8.57040e-01	8.45628e-01	8.34211e-01	8.22790e-01	8.11366e-01	7.99942e-01	7.88516e-01	7.77091e-01	7.65664e-01	7.54238e-01	7.42812e-01	7.31386e-01	7.19960e-01	7.08534e-01	6.97109e-01	6.85685e-01	6.74260e-01	6.62837e-01	6.51414e-01	6.39993e-01	6.28572e-01	6.17154e-01	6.05737e-01	5.94323e-01	5.82912e-01	5.71505e-01	5.60103e-01	5.48706e-01	5.37317e-01	5.25936e-01	5.14565e-01
-7.4001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99976e-01	9.99962e-01	9.99940e-01	9.99905e-01	9.99850e-01	9.99763e-01	9.99625e-01	9.99407e-01	9.99065e-01	9.98529e-01	9.97697e-01	9.96419e-01	9.94488e-01	9.91642e-01	9.87592e-01	9.82092e-01	9.75042e-01	9.66561e-01	9.56962e-01	9.46615e-01	9.35819e-01	9.24763e-01	9.13553e-01	9.02249e-01	8.90886e-01	8.79487e-01	8.68066e-01	8.56631e-01	8.45186e-01	8.33736e-01	8.22282e-01	8.10826e-01	7.99369e-01	7.87911e-01	7.76452e-01	7.64993e-01	7.53534e-01	7.42075e-01	7.30617e-01	7.19158e-01	7.07700e-01	6.96242e-01	6.84785e-01	6.73328e-01	6.61872e-01	6.50417e-01	6.38963e-01	6.27510e-01	6.16059e-01	6.04611e-01	5.93165e-01	5.81722e-01	5.70284e-01	5.58850e-01	5.47422e-01	5.36002e-01	5.24590e-01	5.13190e-01
-7.3751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99976e-01	9.99962e-01	9.99940e-01	9.99905e-01	9.99850e-01	9.99762e-01	9.99623e-01	9.99405e-01	9.99062e-01	9.98525e-01	9.97690e-01	9.96409e-01	9.94472e-01	9.91618e-01	9.87556e-01	9.82040e-01	9.74970e-01	9.66465e-01	9.56839e-01	9.46462e-01	9.35635e-01	9.24547e-01	9.13304e-01	9.01968e-01	8.90573e-01	8.79141e-01	8.67687e-01	8.56219e-01	8.44741e-01	8.33258e-01	8.21771e-01	8.10283e-01	7.98793e-01	7.87301e-01	7.75810e-01	7.64318e-01	7.52826e-01	7.41335e-01	7.29843e-01	7.18352e-01	7.06861e-01	6.95370e-01	6.83880e-01	6.72390e-01	6.60902e-01	6.49414e-01	6.37927e-01	6.26442e-01	6.14959e-01	6.03478e-01	5.92000e-01	5.80525e-01	5.69055e-01	5.57590e-01	5.46131e-01	5.34680e-01	5.23238e-01	5.11809e-01
-7.3501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99976e-01	9.99962e-01	9.99940e-01	9.99905e-01	9.99849e-01	9.99761e-01	9.99622e-01	9.99403e-01	9.99059e-01	9.98521e-01	9.97684e-01	9.96398e-01	9.94456e-01	9.91594e-01	9.87520e-01	9.81989e-01	9.74898e-01	9.66368e-01	9.56714e-01	9.46307e-01	9.35449e-01	9.24330e-01	9.13055e-01	9.01685e-01	8.90257e-01	8.78793e-01	8.67306e-01	8.55804e-01	8.44294e-01	8.32778e-01	8.21258e-01	8.09736e-01	7.98213e-01	7.86689e-01	7.75164e-01	7.63639e-01	7.52114e-01	7.40590e-01	7.29065e-01	7.17541e-01	7.06016e-01	6.94493e-01	6.82970e-01	6.71447e-01	6.59926e-01	6.48405e-01	6.36886e-01	6.25368e-01	6.13852e-01	6.02339e-01	5.90828e-01	5.79322e-01	5.67820e-01	5.56323e-01	5.44833e-01	5.33351e-01	5.21879e-01	5.10420e-01
-7.3251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99985e-01	9.99976e-01	9.99962e-01	9.99940e-01	9.99904e-01	9.99849e-01	9.99761e-01	9.99621e-01	9.99402e-01	9.99057e-01	9.98516e-01	9.97677e-01	9.96388e-01	9.94440e-01	9.91569e-01	9.87484e-01	9.81937e-01	9.74825e-01	9.66271e-01	9.56589e-01	9.46152e-01	9.35263e-01	9.24111e-01	9.12803e-01	9.01401e-01	8.89940e-01	8.78443e-01	8.66922e-01	8.55388e-01	8.43844e-01	8.32295e-01	8.20742e-01	8.09186e-01	7.97630e-01	7.86072e-01	7.74514e-01	7.62957e-01	7.51398e-01	7.39840e-01	7.28282e-01	7.16725e-01	7.05167e-01	6.93611e-01	6.82054e-01	6.70499e-01	6.58944e-01	6.47390e-01	6.35838e-01	6.24288e-01	6.12739e-01	6.01193e-01	5.89651e-01	5.78112e-01	5.66577e-01	5.55049e-01	5.43528e-01	5.32015e-01	5.20513e-01	5.09024e-01
-7.3001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99985e-01	9.99976e-01	9.99962e-01	9.99939e-01	9.99904e-01	9.99848e-01	9.99760e-01	9.99620e-01	9.99400e-01	9.99054e-01	9.98512e-01	9.97670e-01	9.96377e-01	9.94424e-01	9.91545e-01	9.87448e-01	9.81884e-01	9.74752e-01	9.66174e-01	9.56463e-01	9.45996e-01	9.35075e-01	9.23891e-01	9.12551e-01	9.01115e-01	8.89621e-01	8.78090e-01	8.66537e-01	8.54969e-01	8.43391e-01	8.31808e-01	8.20222e-01	8.08633e-01	7.97043e-01	7.85452e-01	7.73861e-01	7.62270e-01	7.50678e-01	7.39087e-01	7.27495e-01	7.15904e-01	7.04314e-01	6.92723e-01	6.81134e-01	6.69545e-01	6.57957e-01	6.46370e-01	6.34785e-01	6.23201e-01	6.11620e-01	6.00041e-01	5.88466e-01	5.76895e-01	5.65328e-01	5.53768e-01	5.42215e-01	5.30672e-01	5.19140e-01	5.07621e-01
-7.2751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99985e-01	9.99976e-01	9.99962e-01	9.99939e-01	9.99904e-01	9.99848e-01	9.99759e-01	9.99619e-01	9.99398e-01	9.99051e-01	9.98508e-01	9.97664e-01	9.96367e-01	9.94408e-01	9.91520e-01	9.87411e-01	9.81832e-01	9.74679e-01	9.66075e-01	9.56337e-01	9.45839e-01	9.34887e-01	9.23670e-01	9.12296e-01	9.00828e-01	8.89300e-01	8.77736e-01	8.66149e-01	8.54547e-01	8.42936e-01	8.31320e-01	8.19700e-01	8.08077e-01	7.96454e-01	7.84829e-01	7.73204e-01	7.61579e-01	7.49954e-01	7.38329e-01	7.26703e-01	7.15079e-01	7.03455e-01	6.91831e-01	6.80208e-01	6.68586e-01	6.56964e-01	6.45344e-01	6.33726e-01	6.22109e-01	6.10494e-01	5.98883e-01	5.87275e-01	5.75671e-01	5.64072e-01	5.52481e-01	5.40896e-01	5.29322e-01	5.17759e-01	5.06211e-01
-7.2501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99985e-01	9.99976e-01	9.99962e-01	9.99939e-01	9.99904e-01	9.99847e-01	9.99758e-01	9.99618e-01	9.99397e-01	9.99048e-01	9.98503e-01	9.97657e-01	9.96356e-01	9.94391e-01	9.91496e-01	9.87375e-01	9.81779e-01	9.74605e-01	9.65976e-01	9.56209e-01	9.45681e-01	9.34697e-01	9.23447e-01	9.12041e-01	9.00539e-01	8.88978e-01	8.77380e-01	8.65759e-01	8.54123e-01	8.42479e-01	8.30828e-01	8.19174e-01	8.07518e-01	7.95860e-01	7.84202e-01	7.72543e-01	7.60884e-01	7.49225e-01	7.37566e-01	7.25907e-01	7.14249e-01	7.02591e-01	6.90933e-01	6.79276e-01	6.67621e-01	6.55966e-01	6.44312e-01	6.32660e-01	6.21010e-01	6.09363e-01	5.97718e-01	5.86077e-01	5.74441e-01	5.62810e-01	5.51186e-01	5.39570e-01	5.27965e-01	5.16372e-01	5.04794e-01
-7.2251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99985e-01	9.99976e-01	9.99961e-01	9.99939e-01	9.99903e-01	9.99847e-01	9.99758e-01	9.99617e-01	9.99395e-01	9.99045e-01	9.98499e-01	9.97650e-01	9.96345e-01	9.94375e-01	9.91471e-01	9.87338e-01	9.81725e-01	9.74531e-01	9.65877e-01	9.56081e-01	9.45523e-01	9.34506e-01	9.23223e-01	9.11784e-01	9.00248e-01	8.88653e-01	8.77021e-01	8.65366e-01	8.53697e-01	8.42018e-01	8.30333e-01	8.18646e-01	8.06955e-01	7.95264e-01	7.83571e-01	7.71878e-01	7.60185e-01	7.48492e-01	7.36799e-01	7.25106e-01	7.13414e-01	7.01722e-01	6.90031e-01	6.78340e-01	6.66650e-01	6.54961e-01	6.43274e-01	6.31588e-01	6.19905e-01	6.08224e-01	5.96546e-01	5.84872e-01	5.73203e-01	5.61540e-01	5.49884e-01	5.38237e-01	5.26600e-01	5.14977e-01	5.03370e-01
-7.2001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99985e-01	9.99976e-01	9.99961e-01	9.99939e-01	9.99903e-01	9.99846e-01	9.99757e-01	9.99616e-01	9.99393e-01	9.99043e-01	9.98494e-01	9.97643e-01	9.96335e-01	9.94359e-01	9.91446e-01	9.87301e-01	9.81672e-01	9.74456e-01	9.65777e-01	9.55953e-01	9.45363e-01	9.34314e-01	9.22998e-01	9.11525e-01	8.99956e-01	8.88327e-01	8.76661e-01	8.64972e-01	8.53268e-01	8.41555e-01	8.29836e-01	8.18114e-01	8.06389e-01	7.94663e-01	7.82937e-01	7.71210e-01	7.59482e-01	7.47755e-01	7.36028e-01	7.24301e-01	7.12574e-01	7.00848e-01	6.89123e-01	6.77398e-01	6.65674e-01	6.53951e-01	6.42230e-01	6.30511e-01	6.18794e-01	6.07079e-01	5.95368e-01	5.83661e-01	5.71959e-01	5.60263e-01	5.48575e-01	5.36896e-01	5.25229e-01	5.13575e-01	5.01938e-01
-7.1751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99985e-01	9.99976e-01	9.99961e-01	9.99939e-01	9.99903e-01	9.99846e-01	9.99756e-01	9.99615e-01	9.99391e-01	9.99040e-01	9.98490e-01	9.97636e-01	9.96324e-01	9.94342e-01	9.91421e-01	9.87263e-01	9.81618e-01	9.74381e-01	9.65676e-01	9.55823e-01	9.45202e-01	9.34121e-01	9.22772e-01	9.11265e-01	8.99661e-01	8.87998e-01	8.76298e-01	8.64575e-01	8.52836e-01	8.41089e-01	8.29336e-01	8.17579e-01	8.05820e-01	7.94060e-01	7.82299e-01	7.70537e-01	7.58775e-01	7.47013e-01	7.35252e-01	7.23491e-01	7.11730e-01	6.99969e-01	6.88209e-01	6.76450e-01	6.64692e-01	6.52936e-01	6.41180e-01	6.29427e-01	6.17676e-01	6.05928e-01	5.94183e-01	5.82443e-01	5.70708e-01	5.58979e-01	5.47259e-01	5.35548e-01	5.23850e-01	5.12166e-01	5.00500e-01
-7.1501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99985e-01	9.99976e-01	9.99961e-01	9.99938e-01	9.99903e-01	9.99846e-01	9.99756e-01	9.99614e-01	9.99389e-01	9.99037e-01	9.98486e-01	9.97629e-01	9.96313e-01	9.94325e-01	9.91395e-01	9.87226e-01	9.81564e-01	9.74306e-01	9.65575e-01	9.55693e-01	9.45041e-01	9.33926e-01	9.22544e-01	9.11003e-01	8.99365e-01	8.87668e-01	8.75933e-01	8.64175e-01	8.52402e-01	8.40620e-01	8.28832e-01	8.17041e-01	8.05247e-01	7.93452e-01	7.81657e-01	7.69860e-01	7.58064e-01	7.46268e-01	7.34471e-01	7.22676e-01	7.10880e-01	6.99085e-01	6.87291e-01	6.75497e-01	6.63705e-01	6.51914e-01	6.40124e-01	6.28337e-01	6.16552e-01	6.04770e-01	5.92992e-01	5.81218e-01	5.69450e-01	5.57689e-01	5.45936e-01	5.34193e-01	5.22464e-01	5.10749e-01	4.99054e-01
-7.1251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99985e-01	9.99975e-01	9.99961e-01	9.99938e-01	9.99902e-01	9.99845e-01	9.99755e-01	9.99612e-01	9.99387e-01	9.99034e-01	9.98481e-01	9.97622e-01	9.96302e-01	9.94308e-01	9.91370e-01	9.87188e-01	9.81509e-01	9.74229e-01	9.65473e-01	9.55562e-01	9.44878e-01	9.33731e-01	9.22315e-01	9.10740e-01	8.99068e-01	8.87336e-01	8.75566e-01	8.63773e-01	8.51966e-01	8.40149e-01	8.28326e-01	8.16500e-01	8.04671e-01	7.92841e-01	7.81011e-01	7.69180e-01	7.57349e-01	7.45517e-01	7.33686e-01	7.21856e-01	7.10025e-01	6.98196e-01	6.86367e-01	6.74539e-01	6.62712e-01	6.50886e-01	6.39062e-01	6.27240e-01	6.15421e-01	6.03605e-01	5.91793e-01	5.79986e-01	5.68185e-01	5.56391e-01	5.44606e-01	5.32831e-01	5.21070e-01	5.09326e-01	4.97601e-01
-7.1001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99961e-01	9.99938e-01	9.99902e-01	9.99845e-01	9.99754e-01	9.99611e-01	9.99386e-01	9.99031e-01	9.98477e-01	9.97615e-01	9.96291e-01	9.94291e-01	9.91344e-01	9.87150e-01	9.81454e-01	9.74153e-01	9.65371e-01	9.55430e-01	9.44715e-01	9.33534e-01	9.22084e-01	9.10475e-01	8.98768e-01	8.87001e-01	8.75197e-01	8.63369e-01	8.51526e-01	8.39675e-01	8.27817e-01	8.15955e-01	8.04092e-01	7.92227e-01	7.80361e-01	7.68495e-01	7.56629e-01	7.44763e-01	7.32897e-01	7.21031e-01	7.09166e-01	6.97301e-01	6.85437e-01	6.73574e-01	6.61713e-01	6.49852e-01	6.37994e-01	6.26138e-01	6.14284e-01	6.02434e-01	5.90588e-01	5.78747e-01	5.66913e-01	5.55086e-01	5.43268e-01	5.31462e-01	5.19670e-01	5.07895e-01	4.96141e-01
-7.0751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99961e-01	9.99938e-01	9.99902e-01	9.99844e-01	9.99753e-01	9.99610e-01	9.99384e-01	9.99028e-01	9.98472e-01	9.97608e-01	9.96280e-01	9.94274e-01	9.91318e-01	9.87112e-01	9.81399e-01	9.74076e-01	9.65267e-01	9.55297e-01	9.44550e-01	9.33337e-01	9.21853e-01	9.10209e-01	8.98467e-01	8.86665e-01	8.74826e-01	8.62963e-01	8.51085e-01	8.39198e-01	8.27305e-01	8.15408e-01	8.03509e-01	7.91609e-01	7.79708e-01	7.67806e-01	7.55905e-01	7.44004e-01	7.32102e-01	7.20201e-01	7.08301e-01	6.96401e-01	6.84502e-01	6.72604e-01	6.60708e-01	6.48812e-01	6.36919e-01	6.25028e-01	6.13140e-01	6.01256e-01	5.89376e-01	5.77501e-01	5.65633e-01	5.53773e-01	5.41923e-01	5.30085e-01	5.18262e-01	5.06457e-01	4.94675e-01
-7.0501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99961e-01	9.99938e-01	9.99901e-01	9.99844e-01	9.99753e-01	9.99609e-01	9.99382e-01	9.99026e-01	9.98467e-01	9.97601e-01	9.96269e-01	9.94257e-01	9.91293e-01	9.87073e-01	9.81344e-01	9.73999e-01	9.65164e-01	9.55164e-01	9.44384e-01	9.33138e-01	9.21619e-01	9.09941e-01	8.98164e-01	8.86327e-01	8.74452e-01	8.62554e-01	8.50640e-01	8.38718e-01	8.26789e-01	8.14857e-01	8.02923e-01	7.90987e-01	7.79051e-01	7.67114e-01	7.55177e-01	7.43240e-01	7.31303e-01	7.19367e-01	7.07431e-01	6.95496e-01	6.83562e-01	6.71629e-01	6.59697e-01	6.47767e-01	6.35838e-01	6.23913e-01	6.11990e-01	6.00071e-01	5.88157e-01	5.76248e-01	5.64347e-01	5.52454e-01	5.40571e-01	5.28701e-01	5.16847e-01	5.05012e-01	4.93200e-01
-7.0251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99961e-01	9.99938e-01	9.99901e-01	9.99843e-01	9.99752e-01	9.99608e-01	9.99380e-01	9.99023e-01	9.98463e-01	9.97594e-01	9.96258e-01	9.94240e-01	9.91267e-01	9.87035e-01	9.81288e-01	9.73921e-01	9.65060e-01	9.55030e-01	9.44218e-01	9.32937e-01	9.21385e-01	9.09671e-01	8.97859e-01	8.85987e-01	8.74076e-01	8.62142e-01	8.50193e-01	8.38235e-01	8.26271e-01	8.14303e-01	8.02333e-01	7.90362e-01	7.78389e-01	7.66417e-01	7.54444e-01	7.42472e-01	7.30499e-01	7.18527e-01	7.06556e-01	6.94585e-01	6.82616e-01	6.70647e-01	6.58680e-01	6.46715e-01	6.34751e-01	6.22791e-01	6.10833e-01	5.98880e-01	5.86931e-01	5.74989e-01	5.63053e-01	5.51127e-01	5.39212e-01	5.27310e-01	5.15425e-01	5.03560e-01	4.91719e-01
-7.0001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99961e-01	9.99937e-01	9.99901e-01	9.99843e-01	9.99751e-01	9.99606e-01	9.99378e-01	9.99020e-01	9.98458e-01	9.97586e-01	9.96247e-01	9.94223e-01	9.91240e-01	9.86996e-01	9.81232e-01	9.73843e-01	9.64955e-01	9.54895e-01	9.44051e-01	9.32736e-01	9.21149e-01	9.09400e-01	8.97553e-01	8.85644e-01	8.73698e-01	8.61728e-01	8.49743e-01	8.37749e-01	8.25749e-01	8.13746e-01	8.01740e-01	7.89732e-01	7.77724e-01	7.65716e-01	7.53707e-01	7.41699e-01	7.29691e-01	7.17683e-01	7.05676e-01	6.93670e-01	6.81664e-01	6.69660e-01	6.57657e-01	6.45656e-01	6.33658e-01	6.21662e-01	6.09669e-01	5.97681e-01	5.85698e-01	5.73721e-01	5.61752e-01	5.49793e-01	5.37845e-01	5.25912e-01	5.13995e-01	5.02100e-01	4.90231e-01
-6.9751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99960e-01	9.99937e-01	9.99900e-01	9.99842e-01	9.99750e-01	9.99605e-01	9.99377e-01	9.99017e-01	9.98454e-01	9.97579e-01	9.96235e-01	9.94206e-01	9.91214e-01	9.86957e-01	9.81175e-01	9.73764e-01	9.64849e-01	9.54759e-01	9.43882e-01	9.32534e-01	9.20911e-01	9.09127e-01	8.97244e-01	8.85300e-01	8.73318e-01	8.61312e-01	8.49291e-01	8.37261e-01	8.25225e-01	8.13185e-01	8.01143e-01	7.89099e-01	7.77055e-01	7.65011e-01	7.52966e-01	7.40922e-01	7.28877e-01	7.16834e-01	7.04790e-01	6.92748e-01	6.80707e-01	6.68667e-01	6.56628e-01	6.44592e-01	6.32558e-01	6.20527e-01	6.08499e-01	5.96476e-01	5.84458e-01	5.72447e-01	5.60444e-01	5.48452e-01	5.36471e-01	5.24506e-01	5.12559e-01	5.00634e-01	4.88736e-01
-6.9501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99960e-01	9.99937e-01	9.99900e-01	9.99842e-01	9.99750e-01	9.99604e-01	9.99375e-01	9.99014e-01	9.98449e-01	9.97572e-01	9.96224e-01	9.94188e-01	9.91187e-01	9.86917e-01	9.81118e-01	9.73685e-01	9.64743e-01	9.54622e-01	9.43712e-01	9.32330e-01	9.20672e-01	9.08852e-01	8.96934e-01	8.84954e-01	8.72935e-01	8.60893e-01	8.48836e-01	8.36769e-01	8.24697e-01	8.12621e-01	8.00542e-01	7.88462e-01	7.76382e-01	7.64301e-01	7.52220e-01	7.40139e-01	7.28059e-01	7.15979e-01	7.03900e-01	6.91821e-01	6.79744e-01	6.67668e-01	6.55594e-01	6.43521e-01	6.31452e-01	6.19385e-01	6.07322e-01	5.95264e-01	5.83211e-01	5.71166e-01	5.59129e-01	5.47103e-01	5.35090e-01	5.23092e-01	5.11114e-01	4.99160e-01	4.87234e-01
-6.9251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99960e-01	9.99937e-01	9.99900e-01	9.99841e-01	9.99749e-01	9.99603e-01	9.99373e-01	9.99011e-01	9.98444e-01	9.97564e-01	9.96213e-01	9.94170e-01	9.91161e-01	9.86877e-01	9.81061e-01	9.73605e-01	9.64636e-01	9.54485e-01	9.43542e-01	9.32125e-01	9.20432e-01	9.08576e-01	8.96621e-01	8.84605e-01	8.72550e-01	8.60472e-01	8.48378e-01	8.36275e-01	8.24166e-01	8.12053e-01	7.99938e-01	7.87822e-01	7.75705e-01	7.63587e-01	7.51470e-01	7.39353e-01	7.27236e-01	7.15119e-01	7.03004e-01	6.90889e-01	6.78775e-01	6.66663e-01	6.54553e-01	6.42444e-01	6.30339e-01	6.18236e-01	6.06138e-01	5.94044e-01	5.81957e-01	5.69877e-01	5.57806e-01	5.45747e-01	5.33701e-01	5.21672e-01	5.09663e-01	4.97679e-01	4.85725e-01
-6.9001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99960e-01	9.99937e-01	9.99900e-01	9.99841e-01	9.99748e-01	9.99602e-01	9.99371e-01	9.99008e-01	9.98440e-01	9.97557e-01	9.96201e-01	9.94153e-01	9.91134e-01	9.86838e-01	9.81003e-01	9.73525e-01	9.64529e-01	9.54346e-01	9.43370e-01	9.31918e-01	9.20190e-01	9.08299e-01	8.96307e-01	8.84254e-01	8.72163e-01	8.60048e-01	8.47917e-01	8.35777e-01	8.23631e-01	8.11482e-01	7.99330e-01	7.87177e-01	7.75023e-01	7.62869e-01	7.50715e-01	7.38561e-01	7.26407e-01	7.14255e-01	7.02102e-01	6.89951e-01	6.77801e-01	6.65652e-01	6.53505e-01	6.41361e-01	6.29219e-01	6.17081e-01	6.04947e-01	5.92818e-01	5.80696e-01	5.68581e-01	5.56477e-01	5.44384e-01	5.32305e-01	5.20244e-01	5.08204e-01	4.96191e-01	4.84209e-01
-6.8751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99960e-01	9.99936e-01	9.99899e-01	9.99840e-01	9.99747e-01	9.99601e-01	9.99369e-01	9.99005e-01	9.98435e-01	9.97550e-01	9.96189e-01	9.94135e-01	9.91107e-01	9.86797e-01	9.80946e-01	9.73444e-01	9.64421e-01	9.54207e-01	9.43198e-01	9.31711e-01	9.19947e-01	9.08019e-01	8.95991e-01	8.83902e-01	8.71773e-01	8.59621e-01	8.47454e-01	8.35277e-01	8.23094e-01	8.10907e-01	7.98719e-01	7.86529e-01	7.74338e-01	7.62147e-01	7.49956e-01	7.37765e-01	7.25574e-01	7.13384e-01	7.01195e-01	6.89007e-01	6.76820e-01	6.64635e-01	6.52452e-01	6.40271e-01	6.28093e-01	6.15919e-01	6.03749e-01	5.91585e-01	5.79427e-01	5.67278e-01	5.55139e-01	5.43013e-01	5.30901e-01	5.18809e-01	5.06738e-01	4.94696e-01	4.82686e-01
-6.8501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99960e-01	9.99936e-01	9.99899e-01	9.99840e-01	9.99747e-01	9.99599e-01	9.99367e-01	9.99002e-01	9.98430e-01	9.97542e-01	9.96178e-01	9.94117e-01	9.91080e-01	9.86757e-01	9.80887e-01	9.73363e-01	9.64312e-01	9.54067e-01	9.43024e-01	9.31502e-01	9.19702e-01	9.07738e-01	8.95673e-01	8.83547e-01	8.71381e-01	8.59192e-01	8.46987e-01	8.34773e-01	8.22553e-01	8.10329e-01	7.98103e-01	7.85876e-01	7.73648e-01	7.61420e-01	7.49192e-01	7.36964e-01	7.24736e-01	7.12509e-01	7.00283e-01	6.88058e-01	6.75834e-01	6.63612e-01	6.51392e-01	6.39175e-01	6.26960e-01	6.14750e-01	6.02544e-01	5.90345e-01	5.78152e-01	5.65968e-01	5.53795e-01	5.41634e-01	5.29490e-01	5.17366e-01	5.05265e-01	4.93193e-01	4.81157e-01
-6.8251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99960e-01	9.99936e-01	9.99899e-01	9.99839e-01	9.99746e-01	9.99598e-01	9.99365e-01	9.98999e-01	9.98425e-01	9.97535e-01	9.96166e-01	9.94099e-01	9.91052e-01	9.86716e-01	9.80829e-01	9.73281e-01	9.64202e-01	9.53926e-01	9.42849e-01	9.31292e-01	9.19456e-01	9.07455e-01	8.95353e-01	8.83189e-01	8.70987e-01	8.58760e-01	8.46518e-01	8.34267e-01	8.22009e-01	8.09748e-01	7.97484e-01	7.85220e-01	7.72954e-01	7.60689e-01	7.48423e-01	7.36158e-01	7.23893e-01	7.11628e-01	6.99365e-01	6.87103e-01	6.74842e-01	6.62583e-01	6.50326e-01	6.38072e-01	6.25821e-01	6.13574e-01	6.01333e-01	5.89097e-01	5.76869e-01	5.64650e-01	5.52442e-01	5.40249e-01	5.28072e-01	5.15916e-01	5.03785e-01	4.91684e-01	4.79621e-01
-6.8001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99960e-01	9.99936e-01	9.99898e-01	9.99839e-01	9.99745e-01	9.99597e-01	9.99363e-01	9.98996e-01	9.98420e-01	9.97527e-01	9.96154e-01	9.94081e-01	9.91025e-01	9.86676e-01	9.80770e-01	9.73199e-01	9.64092e-01	9.53785e-01	9.42674e-01	9.31081e-01	9.19208e-01	9.07170e-01	8.95031e-01	8.82830e-01	8.70590e-01	8.58326e-01	8.46046e-01	8.33757e-01	8.21462e-01	8.09163e-01	7.96862e-01	7.84559e-01	7.72256e-01	7.59953e-01	7.47649e-01	7.35347e-01	7.23044e-01	7.10742e-01	6.98442e-01	6.86142e-01	6.73844e-01	6.61547e-01	6.49254e-01	6.36962e-01	6.24675e-01	6.12392e-01	6.00114e-01	5.87842e-01	5.75578e-01	5.63325e-01	5.51083e-01	5.38856e-01	5.26646e-01	5.14458e-01	5.02297e-01	4.90168e-01	4.78078e-01
-6.7751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99959e-01	9.99936e-01	9.99898e-01	9.99838e-01	9.99744e-01	9.99596e-01	9.99361e-01	9.98992e-01	9.98416e-01	9.97519e-01	9.96143e-01	9.94062e-01	9.90997e-01	9.86635e-01	9.80710e-01	9.73116e-01	9.63981e-01	9.53642e-01	9.42497e-01	9.30868e-01	9.18959e-01	9.06884e-01	8.94707e-01	8.82469e-01	8.70191e-01	8.57889e-01	8.45571e-01	8.33244e-01	8.20911e-01	8.08574e-01	7.96235e-01	7.83895e-01	7.71554e-01	7.59213e-01	7.46871e-01	7.34531e-01	7.22190e-01	7.09851e-01	6.97512e-01	6.85175e-01	6.72840e-01	6.60506e-01	6.48175e-01	6.35846e-01	6.23522e-01	6.11202e-01	5.98888e-01	5.86580e-01	5.74281e-01	5.61992e-01	5.49716e-01	5.37455e-01	5.25213e-01	5.12993e-01	5.00802e-01	4.88645e-01	4.76528e-01
-6.7501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99959e-01	9.99935e-01	9.99898e-01	9.99838e-01	9.99744e-01	9.99594e-01	9.99359e-01	9.98989e-01	9.98411e-01	9.97512e-01	9.96131e-01	9.94044e-01	9.90969e-01	9.86593e-01	9.80651e-01	9.73033e-01	9.63870e-01	9.53498e-01	9.42319e-01	9.30654e-01	9.18708e-01	9.06595e-01	8.94382e-01	8.82105e-01	8.69789e-01	8.57449e-01	8.45093e-01	8.32728e-01	8.20357e-01	8.07982e-01	7.95605e-01	7.83226e-01	7.70847e-01	7.58468e-01	7.46089e-01	7.33710e-01	7.21331e-01	7.08954e-01	6.96578e-01	6.84203e-01	6.71829e-01	6.59458e-01	6.47089e-01	6.34724e-01	6.22362e-01	6.10005e-01	5.97654e-01	5.85311e-01	5.72976e-01	5.60652e-01	5.48341e-01	5.36047e-01	5.23772e-01	5.11521e-01	4.99300e-01	4.87115e-01	4.74972e-01
-6.7251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99959e-01	9.99935e-01	9.99897e-01	9.99838e-01	9.99743e-01	9.99593e-01	9.99357e-01	9.98986e-01	9.98406e-01	9.97504e-01	9.96119e-01	9.94026e-01	9.90941e-01	9.86552e-01	9.80591e-01	9.72949e-01	9.63758e-01	9.53354e-01	9.42140e-01	9.30439e-01	9.18456e-01	9.06305e-01	8.94054e-01	8.81739e-01	8.69385e-01	8.57006e-01	8.44612e-01	8.32209e-01	8.19799e-01	8.07386e-01	7.94970e-01	7.82553e-01	7.70136e-01	7.57718e-01	7.45301e-01	7.32884e-01	7.20467e-01	7.08052e-01	6.95637e-01	6.83224e-01	6.70813e-01	6.58404e-01	6.45997e-01	6.33594e-01	6.21195e-01	6.08801e-01	5.96414e-01	5.84034e-01	5.71663e-01	5.59304e-01	5.46959e-01	5.34631e-01	5.22324e-01	5.10042e-01	4.97791e-01	4.85578e-01	4.73410e-01
-6.7001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99959e-01	9.99935e-01	9.99897e-01	9.99837e-01	9.99742e-01	9.99592e-01	9.99355e-01	9.98983e-01	9.98401e-01	9.97496e-01	9.96107e-01	9.94007e-01	9.90913e-01	9.86510e-01	9.80530e-01	9.72865e-01	9.63645e-01	9.53209e-01	9.41959e-01	9.30222e-01	9.18202e-01	9.06014e-01	8.93724e-01	8.81371e-01	8.68978e-01	8.56561e-01	8.44128e-01	8.31686e-01	8.19238e-01	8.06786e-01	7.94332e-01	7.81876e-01	7.69420e-01	7.56964e-01	7.44508e-01	7.32053e-01	7.19598e-01	7.07144e-01	6.94691e-01	6.82239e-01	6.69790e-01	6.57343e-01	6.44899e-01	6.32458e-01	6.20022e-01	6.07591e-01	5.95166e-01	5.82750e-01	5.70344e-01	5.57949e-01	5.45569e-01	5.33208e-01	5.20868e-01	5.08555e-01	4.96275e-01	4.84034e-01	4.71842e-01
-6.6751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99959e-01	9.99935e-01	9.99897e-01	9.99837e-01	9.99741e-01	9.99591e-01	9.99353e-01	9.98980e-01	9.98396e-01	9.97488e-01	9.96094e-01	9.93988e-01	9.90884e-01	9.86468e-01	9.80469e-01	9.72780e-01	9.63531e-01	9.53063e-01	9.41778e-01	9.30004e-01	9.17946e-01	9.05720e-01	8.93392e-01	8.81000e-01	8.68569e-01	8.56113e-01	8.43642e-01	8.31160e-01	8.18673e-01	8.06183e-01	7.93690e-01	7.81195e-01	7.68701e-01	7.56205e-01	7.43711e-01	7.31216e-01	7.18723e-01	7.06230e-01	6.93739e-01	6.81249e-01	6.68761e-01	6.56276e-01	6.43794e-01	6.31315e-01	6.18841e-01	6.06373e-01	5.93911e-01	5.81458e-01	5.69016e-01	5.56586e-01	5.44172e-01	5.31777e-01	5.19405e-01	5.07061e-01	4.94752e-01	4.82484e-01	4.70267e-01
-6.6501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99959e-01	9.99935e-01	9.99896e-01	9.99836e-01	9.99740e-01	9.99589e-01	9.99351e-01	9.98977e-01	9.98391e-01	9.97480e-01	9.96082e-01	9.93969e-01	9.90856e-01	9.86425e-01	9.80408e-01	9.72695e-01	9.63417e-01	9.52915e-01	9.41596e-01	9.29785e-01	9.17689e-01	9.05425e-01	8.93058e-01	8.80627e-01	8.68157e-01	8.55662e-01	8.43152e-01	8.30631e-01	8.18105e-01	8.05575e-01	7.93043e-01	7.80510e-01	7.67976e-01	7.55442e-01	7.42908e-01	7.30375e-01	7.17842e-01	7.05311e-01	6.92781e-01	6.80252e-01	6.67726e-01	6.55202e-01	6.42682e-01	6.30165e-01	6.17653e-01	6.05147e-01	5.92649e-01	5.80160e-01	5.67681e-01	5.55216e-01	5.42767e-01	5.30339e-01	5.17935e-01	5.05560e-01	4.93222e-01	4.80927e-01	4.68686e-01
-6.6251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99959e-01	9.99934e-01	9.99896e-01	9.99835e-01	9.99740e-01	9.99588e-01	9.99349e-01	9.98973e-01	9.98386e-01	9.97472e-01	9.96070e-01	9.93950e-01	9.90827e-01	9.86382e-01	9.80347e-01	9.72609e-01	9.63302e-01	9.52767e-01	9.41412e-01	9.29564e-01	9.17430e-01	9.05127e-01	8.92721e-01	8.80252e-01	8.67742e-01	8.55208e-01	8.42658e-01	8.30099e-01	8.17534e-01	8.04964e-01	7.92393e-01	7.79820e-01	7.67247e-01	7.54674e-01	7.42101e-01	7.29528e-01	7.16957e-01	7.04386e-01	6.91817e-01	6.79249e-01	6.66684e-01	6.54122e-01	6.41563e-01	6.29008e-01	6.16459e-01	6.03915e-01	5.91379e-01	5.78853e-01	5.66339e-01	5.53838e-01	5.41355e-01	5.28893e-01	5.16457e-01	5.04052e-01	4.91685e-01	4.79364e-01	4.67099e-01
-6.6001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99958e-01	9.99934e-01	9.99896e-01	9.99835e-01	9.99739e-01	9.99587e-01	9.99347e-01	9.98970e-01	9.98381e-01	9.97465e-01	9.96057e-01	9.93931e-01	9.90798e-01	9.86340e-01	9.80285e-01	9.72523e-01	9.63186e-01	9.52619e-01	9.41227e-01	9.29342e-01	9.17170e-01	9.04828e-01	8.92383e-01	8.79874e-01	8.67325e-01	8.54752e-01	8.42162e-01	8.29563e-01	8.16958e-01	8.04349e-01	7.91739e-01	7.79126e-01	7.66514e-01	7.53901e-01	7.41288e-01	7.28676e-01	7.16065e-01	7.03455e-01	6.90847e-01	6.78241e-01	6.65636e-01	6.53035e-01	6.40437e-01	6.27844e-01	6.15256e-01	6.02675e-01	5.90102e-01	5.77539e-01	5.64989e-01	5.52453e-01	5.39935e-01	5.27440e-01	5.14972e-01	5.02536e-01	4.90141e-01	4.77795e-01	4.65507e-01
-6.5751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99974e-01	9.99958e-01	9.99934e-01	9.99895e-01	9.99834e-01	9.99738e-01	9.99585e-01	9.99345e-01	9.98967e-01	9.98375e-01	9.97456e-01	9.96045e-01	9.93912e-01	9.90769e-01	9.86296e-01	9.80222e-01	9.72436e-01	9.63070e-01	9.52469e-01	9.41041e-01	9.29118e-01	9.16908e-01	9.04527e-01	8.92043e-01	8.79494e-01	8.66906e-01	8.54292e-01	8.41663e-01	8.29024e-01	8.16379e-01	8.03731e-01	7.91080e-01	7.78428e-01	7.65775e-01	7.53123e-01	7.40471e-01	7.27819e-01	7.15168e-01	7.02519e-01	6.89871e-01	6.77225e-01	6.64582e-01	6.51942e-01	6.39305e-01	6.26673e-01	6.14047e-01	6.01428e-01	5.88818e-01	5.76218e-01	5.63631e-01	5.51060e-01	5.38508e-01	5.25979e-01	5.13479e-01	5.01014e-01	4.88591e-01	4.76219e-01	4.63909e-01
-6.5501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99974e-01	9.99958e-01	9.99934e-01	9.99895e-01	9.99834e-01	9.99737e-01	9.99584e-01	9.99343e-01	9.98964e-01	9.98370e-01	9.97448e-01	9.96032e-01	9.93893e-01	9.90740e-01	9.86253e-01	9.80159e-01	9.72348e-01	9.62952e-01	9.52318e-01	9.40854e-01	9.28893e-01	9.16644e-01	9.04224e-01	8.91700e-01	8.79112e-01	8.66483e-01	8.53830e-01	8.41161e-01	8.28482e-01	8.15797e-01	8.03108e-01	7.90417e-01	7.77725e-01	7.65033e-01	7.52340e-01	7.39648e-01	7.26956e-01	7.14266e-01	7.01577e-01	6.88889e-01	6.76204e-01	6.63521e-01	6.50842e-01	6.38166e-01	6.25495e-01	6.12831e-01	6.00174e-01	5.87526e-01	5.74889e-01	5.62265e-01	5.49659e-01	5.37072e-01	5.24511e-01	5.11979e-01	4.99484e-01	4.87034e-01	4.74637e-01	4.62305e-01
-6.5251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99958e-01	9.99934e-01	9.99895e-01	9.99833e-01	9.99736e-01	9.99583e-01	9.99341e-01	9.98960e-01	9.98365e-01	9.97440e-01	9.96020e-01	9.93873e-01	9.90710e-01	9.86209e-01	9.80096e-01	9.72260e-01	9.62835e-01	9.52166e-01	9.40666e-01	9.28667e-01	9.16379e-01	9.03919e-01	8.91355e-01	8.78727e-01	8.66058e-01	8.53365e-01	8.40655e-01	8.27936e-01	8.15210e-01	8.02481e-01	7.89750e-01	7.77018e-01	7.64285e-01	7.51552e-01	7.38820e-01	7.26088e-01	7.13358e-01	7.00629e-01	6.87901e-01	6.75176e-01	6.62454e-01	6.49735e-01	6.37020e-01	6.24310e-01	6.11607e-01	5.98912e-01	5.86226e-01	5.73552e-01	5.60893e-01	5.48250e-01	5.35630e-01	5.23035e-01	5.10472e-01	4.97948e-01	4.85470e-01	4.73049e-01	4.60696e-01
-6.5001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99958e-01	9.99933e-01	9.99894e-01	9.99833e-01	9.99735e-01	9.99581e-01	9.99339e-01	9.98957e-01	9.98360e-01	9.97432e-01	9.96007e-01	9.93854e-01	9.90681e-01	9.86165e-01	9.80033e-01	9.72171e-01	9.62716e-01	9.52013e-01	9.40476e-01	9.28439e-01	9.16112e-01	9.03612e-01	8.91008e-01	8.78340e-01	8.65631e-01	8.52896e-01	8.40146e-01	8.27387e-01	8.14621e-01	8.01851e-01	7.89079e-01	7.76306e-01	7.63533e-01	7.50760e-01	7.37987e-01	7.25215e-01	7.12444e-01	6.99674e-01	6.86907e-01	6.74142e-01	6.61380e-01	6.48621e-01	6.35867e-01	6.23118e-01	6.10376e-01	5.97643e-01	5.84919e-01	5.72208e-01	5.59512e-01	5.46834e-01	5.34179e-01	5.21552e-01	5.08958e-01	4.96404e-01	4.83900e-01	4.71455e-01	4.59082e-01
-6.4751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99958e-01	9.99933e-01	9.99894e-01	9.99832e-01	9.99734e-01	9.99580e-01	9.99336e-01	9.98954e-01	9.98355e-01	9.97424e-01	9.95994e-01	9.93834e-01	9.90651e-01	9.86121e-01	9.79969e-01	9.72082e-01	9.62596e-01	9.51859e-01	9.40286e-01	9.28210e-01	9.15843e-01	9.03303e-01	8.90659e-01	8.77950e-01	8.65200e-01	8.52425e-01	8.39634e-01	8.26834e-01	8.14027e-01	8.01216e-01	7.88404e-01	7.75590e-01	7.62776e-01	7.49962e-01	7.37148e-01	7.24336e-01	7.11524e-01	6.98714e-01	6.85906e-01	6.73101e-01	6.60299e-01	6.47500e-01	6.34707e-01	6.21919e-01	6.09138e-01	5.96366e-01	5.83604e-01	5.70856e-01	5.58123e-01	5.45411e-01	5.32721e-01	5.20061e-01	5.07436e-01	4.94854e-01	4.82323e-01	4.69855e-01	4.57463e-01
-6.4501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99958e-01	9.99933e-01	9.99894e-01	9.99832e-01	9.99734e-01	9.99579e-01	9.99334e-01	9.98950e-01	9.98349e-01	9.97416e-01	9.95981e-01	9.93814e-01	9.90621e-01	9.86076e-01	9.79904e-01	9.71993e-01	9.62476e-01	9.51705e-01	9.40094e-01	9.27979e-01	9.15572e-01	9.02993e-01	8.90308e-01	8.77558e-01	8.64767e-01	8.51951e-01	8.39119e-01	8.26277e-01	8.13429e-01	8.00578e-01	7.87724e-01	7.74869e-01	7.62014e-01	7.49159e-01	7.36305e-01	7.23451e-01	7.10599e-01	6.97748e-01	6.84900e-01	6.72054e-01	6.59211e-01	6.46373e-01	6.33539e-01	6.20712e-01	6.07892e-01	5.95081e-01	5.82282e-01	5.69496e-01	5.56728e-01	5.43979e-01	5.31256e-01	5.18563e-01	5.05908e-01	4.93297e-01	4.80741e-01	4.68250e-01	4.55839e-01
-6.4251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99958e-01	9.99933e-01	9.99893e-01	9.99831e-01	9.99733e-01	9.99577e-01	9.99332e-01	9.98947e-01	9.98344e-01	9.97407e-01	9.95968e-01	9.93794e-01	9.90591e-01	9.86031e-01	9.79839e-01	9.71902e-01	9.62355e-01	9.51549e-01	9.39900e-01	9.27747e-01	9.15300e-01	9.02680e-01	8.89954e-01	8.77163e-01	8.64331e-01	8.51473e-01	8.38600e-01	8.25717e-01	8.12828e-01	7.99935e-01	7.87040e-01	7.74144e-01	7.61247e-01	7.48351e-01	7.35456e-01	7.22561e-01	7.09668e-01	6.96776e-01	6.83887e-01	6.71000e-01	6.58117e-01	6.45239e-01	6.32365e-01	6.19498e-01	6.06639e-01	5.93789e-01	5.80952e-01	5.68129e-01	5.55324e-01	5.42540e-01	5.29783e-01	5.17058e-01	5.04372e-01	4.91733e-01	4.79152e-01	4.66640e-01	4.54211e-01
-6.4001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99957e-01	9.99933e-01	9.99893e-01	9.99831e-01	9.99732e-01	9.99576e-01	9.99330e-01	9.98943e-01	9.98339e-01	9.97399e-01	9.95955e-01	9.93774e-01	9.90560e-01	9.85986e-01	9.79774e-01	9.71811e-01	9.62233e-01	9.51392e-01	9.39706e-01	9.27513e-01	9.15026e-01	9.02365e-01	8.89598e-01	8.76765e-01	8.63892e-01	8.50993e-01	8.38078e-01	8.25153e-01	8.12223e-01	7.99288e-01	7.86351e-01	7.73414e-01	7.60476e-01	7.47538e-01	7.34601e-01	7.21665e-01	7.08730e-01	6.95798e-01	6.82867e-01	6.69940e-01	6.57016e-01	6.44097e-01	6.31183e-01	6.18277e-01	6.05378e-01	5.92490e-01	5.79614e-01	5.66754e-01	5.53912e-01	5.41093e-01	5.28302e-01	5.15545e-01	5.02829e-01	4.90163e-01	4.77557e-01	4.65024e-01	4.52578e-01
-6.3751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99957e-01	9.99932e-01	9.99893e-01	9.99830e-01	9.99731e-01	9.99575e-01	9.99328e-01	9.98940e-01	9.98333e-01	9.97390e-01	9.95942e-01	9.93754e-01	9.90529e-01	9.85940e-01	9.79708e-01	9.71720e-01	9.62111e-01	9.51234e-01	9.39510e-01	9.27278e-01	9.14750e-01	9.02048e-01	8.89240e-01	8.76366e-01	8.63450e-01	8.50510e-01	8.37553e-01	8.24586e-01	8.11613e-01	7.98637e-01	7.85659e-01	7.72679e-01	7.59699e-01	7.46720e-01	7.33741e-01	7.20763e-01	7.07787e-01	6.94813e-01	6.81841e-01	6.68873e-01	6.55908e-01	6.42949e-01	6.29995e-01	6.17048e-01	6.04110e-01	5.91183e-01	5.78269e-01	5.65371e-01	5.52493e-01	5.39639e-01	5.26814e-01	5.14025e-01	5.01280e-01	4.88586e-01	4.75957e-01	4.63403e-01	4.50942e-01
-6.3501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99957e-01	9.99932e-01	9.99892e-01	9.99830e-01	9.99730e-01	9.99573e-01	9.99326e-01	9.98937e-01	9.98328e-01	9.97382e-01	9.95929e-01	9.93734e-01	9.90499e-01	9.85895e-01	9.79642e-01	9.71628e-01	9.61987e-01	9.51075e-01	9.39313e-01	9.27041e-01	9.14473e-01	9.01729e-01	8.88879e-01	8.75963e-01	8.63006e-01	8.50023e-01	8.37024e-01	8.24015e-01	8.11000e-01	7.97982e-01	7.84961e-01	7.71940e-01	7.58918e-01	7.45896e-01	7.32876e-01	7.19856e-01	7.06838e-01	6.93822e-01	6.80809e-01	6.67799e-01	6.54794e-01	6.41793e-01	6.28798e-01	6.15811e-01	6.02834e-01	5.89868e-01	5.76915e-01	5.63980e-01	5.51066e-01	5.38177e-01	5.25319e-01	5.12498e-01	4.99723e-01	4.87003e-01	4.74350e-01	4.61778e-01	4.49301e-01
-6.3251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99957e-01	9.99932e-01	9.99892e-01	9.99829e-01	9.99729e-01	9.99572e-01	9.99324e-01	9.98933e-01	9.98322e-01	9.97374e-01	9.95916e-01	9.93713e-01	9.90468e-01	9.85849e-01	9.79576e-01	9.71535e-01	9.61863e-01	9.50916e-01	9.39115e-01	9.26803e-01	9.14193e-01	9.01408e-01	8.88516e-01	8.75558e-01	8.62558e-01	8.49533e-01	8.36492e-01	8.23441e-01	8.10383e-01	7.97322e-01	7.84259e-01	7.71195e-01	7.58131e-01	7.45067e-01	7.32004e-01	7.18943e-01	7.05883e-01	6.92825e-01	6.79770e-01	6.66719e-01	6.53672e-01	6.40630e-01	6.27595e-01	6.14568e-01	6.01550e-01	5.88545e-01	5.75554e-01	5.62582e-01	5.49631e-01	5.36707e-01	5.23816e-01	5.10964e-01	4.98160e-01	4.85414e-01	4.72739e-01	4.60147e-01	4.47658e-01
-6.3001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99957e-01	9.99932e-01	9.99892e-01	9.99828e-01	9.99728e-01	9.99570e-01	9.99321e-01	9.98930e-01	9.98317e-01	9.97365e-01	9.95902e-01	9.93693e-01	9.90436e-01	9.85802e-01	9.79509e-01	9.71442e-01	9.61738e-01	9.50755e-01	9.38916e-01	9.26563e-01	9.13912e-01	9.01085e-01	8.88151e-01	8.75150e-01	8.62108e-01	8.49040e-01	8.35956e-01	8.22862e-01	8.09762e-01	7.96659e-01	7.83553e-01	7.70446e-01	7.57340e-01	7.44233e-01	7.31128e-01	7.18024e-01	7.04921e-01	6.91822e-01	6.78725e-01	6.65632e-01	6.52543e-01	6.39460e-01	6.26384e-01	6.13316e-01	6.00259e-01	5.87215e-01	5.74186e-01	5.61176e-01	5.48189e-01	5.35230e-01	5.22306e-01	5.09423e-01	4.96591e-01	4.83819e-01	4.71122e-01	4.58513e-01	4.46011e-01
-6.2751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99957e-01	9.99931e-01	9.99891e-01	9.99828e-01	9.99727e-01	9.99569e-01	9.99319e-01	9.98926e-01	9.98311e-01	9.97356e-01	9.95889e-01	9.93672e-01	9.90405e-01	9.85756e-01	9.79442e-01	9.71348e-01	9.61612e-01	9.50593e-01	9.38715e-01	9.26321e-01	9.13629e-01	9.00760e-01	8.87783e-01	8.74740e-01	8.61655e-01	8.48544e-01	8.35417e-01	8.22280e-01	8.09137e-01	7.95990e-01	7.82842e-01	7.69692e-01	7.56543e-01	7.43394e-01	7.30245e-01	7.17099e-01	7.03954e-01	6.90812e-01	6.77673e-01	6.64538e-01	6.51407e-01	6.38283e-01	6.25166e-01	6.12058e-01	5.98960e-01	5.85876e-01	5.72809e-01	5.59762e-01	5.46739e-01	5.33745e-01	5.20788e-01	5.07875e-01	4.95014e-01	4.82218e-01	4.69500e-01	4.56874e-01	4.44361e-01
-6.2501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99957e-01	9.99931e-01	9.99891e-01	9.99827e-01	9.99727e-01	9.99568e-01	9.99317e-01	9.98923e-01	9.98306e-01	9.97348e-01	9.95875e-01	9.93651e-01	9.90373e-01	9.85708e-01	9.79374e-01	9.71253e-01	9.61486e-01	9.50430e-01	9.38512e-01	9.26078e-01	9.13344e-01	9.00432e-01	8.87413e-01	8.74326e-01	8.61198e-01	8.48044e-01	8.34874e-01	8.21694e-01	8.08508e-01	7.95318e-01	7.82126e-01	7.68933e-01	7.55741e-01	7.42548e-01	7.29357e-01	7.16168e-01	7.02980e-01	6.89795e-01	6.76614e-01	6.63436e-01	6.50264e-01	6.37098e-01	6.23940e-01	6.10791e-01	5.97654e-01	5.84530e-01	5.71425e-01	5.58340e-01	5.45281e-01	5.32253e-01	5.19263e-01	5.06320e-01	4.93432e-01	4.80612e-01	4.67873e-01	4.55232e-01	4.42709e-01
-6.2251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99956e-01	9.99931e-01	9.99891e-01	9.99827e-01	9.99726e-01	9.99566e-01	9.99315e-01	9.98919e-01	9.98300e-01	9.97339e-01	9.95862e-01	9.93630e-01	9.90341e-01	9.85661e-01	9.79306e-01	9.71158e-01	9.61358e-01	9.50266e-01	9.38309e-01	9.25834e-01	9.13057e-01	9.00103e-01	8.87040e-01	8.73911e-01	8.60739e-01	8.47542e-01	8.34328e-01	8.21104e-01	8.07874e-01	7.94641e-01	7.81406e-01	7.68169e-01	7.54933e-01	7.41698e-01	7.28464e-01	7.15231e-01	7.02000e-01	6.88773e-01	6.75548e-01	6.62328e-01	6.49114e-01	6.35906e-01	6.22707e-01	6.09517e-01	5.96339e-01	5.83177e-01	5.70032e-01	5.56910e-01	5.43815e-01	5.30753e-01	5.17731e-01	5.04757e-01	4.91843e-01	4.78999e-01	4.66241e-01	4.53586e-01	4.41054e-01
-6.2001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99972e-01	9.99956e-01	9.99931e-01	9.99890e-01	9.99826e-01	9.99725e-01	9.99565e-01	9.99312e-01	9.98915e-01	9.98294e-01	9.97330e-01	9.95848e-01	9.93609e-01	9.90309e-01	9.85614e-01	9.79237e-01	9.71063e-01	9.61230e-01	9.50101e-01	9.38104e-01	9.25587e-01	9.12769e-01	8.99771e-01	8.86665e-01	8.73492e-01	8.60277e-01	8.47036e-01	8.33778e-01	8.20511e-01	8.07237e-01	7.93960e-01	7.80680e-01	7.67401e-01	7.54121e-01	7.40842e-01	7.27564e-01	7.14288e-01	7.01014e-01	6.87743e-01	6.74476e-01	6.61214e-01	6.47957e-01	6.34707e-01	6.21466e-01	6.08235e-01	5.95017e-01	5.81815e-01	5.68632e-01	5.55473e-01	5.42342e-01	5.29246e-01	5.16192e-01	5.03189e-01	4.90248e-01	4.77382e-01	4.64605e-01	4.51937e-01	4.39398e-01
-6.1751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99956e-01	9.99931e-01	9.99890e-01	9.99826e-01	9.99724e-01	9.99563e-01	9.99310e-01	9.98912e-01	9.98289e-01	9.97321e-01	9.95834e-01	9.93588e-01	9.90277e-01	9.85566e-01	9.79168e-01	9.70966e-01	9.61101e-01	9.49934e-01	9.37898e-01	9.25339e-01	9.12478e-01	8.99437e-01	8.86288e-01	8.73070e-01	8.59811e-01	8.46526e-01	8.33225e-01	8.19913e-01	8.06595e-01	7.93274e-01	7.79951e-01	7.66627e-01	7.53303e-01	7.39980e-01	7.26658e-01	7.13338e-01	7.00021e-01	6.86707e-01	6.73397e-01	6.60091e-01	6.46792e-01	6.33500e-01	6.20217e-01	6.06945e-01	5.93687e-01	5.80445e-01	5.67224e-01	5.54027e-01	5.40861e-01	5.27731e-01	5.14645e-01	5.01614e-01	4.88647e-01	4.75759e-01	4.62965e-01	4.50285e-01	4.37741e-01
-6.1501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99956e-01	9.99930e-01	9.99889e-01	9.99825e-01	9.99723e-01	9.99562e-01	9.99308e-01	9.98908e-01	9.98283e-01	9.97312e-01	9.95820e-01	9.93566e-01	9.90244e-01	9.85517e-01	9.79098e-01	9.70869e-01	9.60971e-01	9.49767e-01	9.37690e-01	9.25090e-01	9.12185e-01	8.99101e-01	8.85908e-01	8.72646e-01	8.59343e-01	8.46013e-01	8.32667e-01	8.19311e-01	8.05949e-01	7.92583e-01	7.79216e-01	7.65848e-01	7.52480e-01	7.39113e-01	7.25747e-01	7.12383e-01	6.99022e-01	6.85664e-01	6.72311e-01	6.58962e-01	6.45620e-01	6.32286e-01	6.18961e-01	6.05648e-01	5.92349e-01	5.79068e-01	5.65808e-01	5.52574e-01	5.39372e-01	5.26209e-01	5.13092e-01	5.00032e-01	4.87040e-01	4.74131e-01	4.61321e-01	4.48630e-01	4.36082e-01
-6.1251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99956e-01	9.99930e-01	9.99889e-01	9.99824e-01	9.99722e-01	9.99560e-01	9.99305e-01	9.98904e-01	9.98277e-01	9.97303e-01	9.95806e-01	9.93545e-01	9.90212e-01	9.85469e-01	9.79028e-01	9.70771e-01	9.60840e-01	9.49599e-01	9.37481e-01	9.24839e-01	9.11891e-01	8.98763e-01	8.85525e-01	8.72219e-01	8.58871e-01	8.45497e-01	8.32106e-01	8.18706e-01	8.05299e-01	7.91888e-01	7.78476e-01	7.65064e-01	7.51651e-01	7.38240e-01	7.24829e-01	7.11422e-01	6.98016e-01	6.84615e-01	6.71218e-01	6.57826e-01	6.44441e-01	6.31064e-01	6.17697e-01	6.04343e-01	5.91003e-01	5.77683e-01	5.64384e-01	5.51114e-01	5.37876e-01	5.24679e-01	5.11532e-01	4.98444e-01	4.85428e-01	4.72499e-01	4.59674e-01	4.46974e-01	4.34423e-01
-6.1001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99956e-01	9.99930e-01	9.99889e-01	9.99824e-01	9.99721e-01	9.99559e-01	9.99303e-01	9.98901e-01	9.98271e-01	9.97294e-01	9.95792e-01	9.93523e-01	9.90179e-01	9.85420e-01	9.78957e-01	9.70673e-01	9.60708e-01	9.49429e-01	9.37271e-01	9.24586e-01	9.11594e-01	8.98422e-01	8.85140e-01	8.71789e-01	8.58397e-01	8.44977e-01	8.31542e-01	8.18096e-01	8.04644e-01	7.91189e-01	7.77732e-01	7.64274e-01	7.50817e-01	7.37361e-01	7.23906e-01	7.10454e-01	6.97004e-01	6.83558e-01	6.70117e-01	6.56682e-01	6.43254e-01	6.29834e-01	6.16425e-01	6.03030e-01	5.89650e-01	5.76289e-01	5.62953e-01	5.49645e-01	5.36373e-01	5.23143e-01	5.09965e-01	4.96850e-01	4.83810e-01	4.70862e-01	4.58023e-01	4.45315e-01	4.32764e-01
-6.0751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99955e-01	9.99930e-01	9.99888e-01	9.99823e-01	9.99720e-01	9.99557e-01	9.99301e-01	9.98897e-01	9.98266e-01	9.97285e-01	9.95778e-01	9.93501e-01	9.90146e-01	9.85371e-01	9.78886e-01	9.70574e-01	9.60575e-01	9.49258e-01	9.37059e-01	9.24331e-01	9.11296e-01	8.98079e-01	8.84752e-01	8.71356e-01	8.57919e-01	8.44454e-01	8.30973e-01	8.17482e-01	8.03985e-01	7.90485e-01	7.76982e-01	7.63479e-01	7.49977e-01	7.36476e-01	7.22976e-01	7.09479e-01	6.95985e-01	6.82495e-01	6.69010e-01	6.55531e-01	6.42060e-01	6.28597e-01	6.15146e-01	6.01709e-01	5.88288e-01	5.74888e-01	5.61513e-01	5.48169e-01	5.34861e-01	5.21599e-01	5.08391e-01	4.95249e-01	4.82187e-01	4.69221e-01	4.56369e-01	4.43655e-01	4.31106e-01
-6.0501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99955e-01	9.99929e-01	9.99888e-01	9.99823e-01	9.99719e-01	9.99556e-01	9.99298e-01	9.98893e-01	9.98260e-01	9.97276e-01	9.95763e-01	9.93479e-01	9.90112e-01	9.85321e-01	9.78815e-01	9.70474e-01	9.60442e-01	9.49086e-01	9.36846e-01	9.24075e-01	9.10995e-01	8.97734e-01	8.84362e-01	8.70921e-01	8.57437e-01	8.43927e-01	8.30401e-01	8.16864e-01	8.03322e-01	7.89775e-01	7.76228e-01	7.62680e-01	7.49132e-01	7.35585e-01	7.22041e-01	7.08499e-01	6.94960e-01	6.81425e-01	6.67896e-01	6.54373e-01	6.40858e-01	6.27352e-01	6.13859e-01	6.00380e-01	5.86919e-01	5.73479e-01	5.60066e-01	5.46685e-01	5.33343e-01	5.20048e-01	5.06811e-01	4.93643e-01	4.80559e-01	4.67575e-01	4.54713e-01	4.41994e-01	4.29448e-01
-6.0251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99955e-01	9.99929e-01	9.99888e-01	9.99822e-01	9.99718e-01	9.99554e-01	9.99296e-01	9.98890e-01	9.98254e-01	9.97266e-01	9.95749e-01	9.93457e-01	9.90079e-01	9.85271e-01	9.78743e-01	9.70374e-01	9.60307e-01	9.48913e-01	9.36631e-01	9.23817e-01	9.10693e-01	8.97386e-01	8.83969e-01	8.70482e-01	8.56953e-01	8.43397e-01	8.29825e-01	8.16242e-01	8.02654e-01	7.89062e-01	7.75468e-01	7.61874e-01	7.48281e-01	7.34689e-01	7.21099e-01	7.07511e-01	6.93928e-01	6.80348e-01	6.66774e-01	6.53207e-01	6.39648e-01	6.26100e-01	6.12564e-01	5.99043e-01	5.85541e-01	5.72062e-01	5.58611e-01	5.45193e-01	5.31817e-01	5.18490e-01	5.05224e-01	4.92031e-01	4.78926e-01	4.65927e-01	4.53054e-01	4.40333e-01	4.27792e-01
-6.0001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99955e-01	9.99929e-01	9.99887e-01	9.99821e-01	9.99717e-01	9.99553e-01	9.99293e-01	9.98886e-01	9.98248e-01	9.97257e-01	9.95734e-01	9.93434e-01	9.90045e-01	9.85221e-01	9.78670e-01	9.70273e-01	9.60172e-01	9.48739e-01	9.36415e-01	9.23557e-01	9.10388e-01	8.97036e-01	8.83573e-01	8.70040e-01	8.56465e-01	8.42863e-01	8.29245e-01	8.15616e-01	8.01981e-01	7.88343e-01	7.74704e-01	7.61064e-01	7.47424e-01	7.33787e-01	7.20151e-01	7.06518e-01	6.92889e-01	6.79264e-01	6.65646e-01	6.52034e-01	6.38432e-01	6.24840e-01	6.11261e-01	5.97698e-01	5.84156e-01	5.70637e-01	5.57148e-01	5.43694e-01	5.30284e-01	5.16926e-01	5.03632e-01	4.90414e-01	4.77289e-01	4.64275e-01	4.51394e-01	4.38671e-01	4.26138e-01
-5.9751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99955e-01	9.99929e-01	9.99887e-01	9.99821e-01	9.99716e-01	9.99551e-01	9.99291e-01	9.98882e-01	9.98242e-01	9.97248e-01	9.95720e-01	9.93412e-01	9.90011e-01	9.85170e-01	9.78597e-01	9.70171e-01	9.60036e-01	9.48563e-01	9.36197e-01	9.23295e-01	9.10082e-01	8.96684e-01	8.83174e-01	8.69596e-01	8.55974e-01	8.42326e-01	8.28661e-01	8.14985e-01	8.01304e-01	7.87620e-01	7.73934e-01	7.60247e-01	7.46562e-01	7.32878e-01	7.19196e-01	7.05518e-01	6.91843e-01	6.78173e-01	6.64510e-01	6.50854e-01	6.37207e-01	6.23571e-01	6.09950e-01	5.96346e-01	5.82762e-01	5.69204e-01	5.55677e-01	5.42187e-01	5.28743e-01	5.15355e-01	5.02033e-01	4.88791e-01	4.75647e-01	4.62620e-01	4.49732e-01	4.37010e-01	4.24487e-01
-5.9501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99971e-01	9.99955e-01	9.99928e-01	9.99886e-01	9.99820e-01	9.99715e-01	9.99550e-01	9.99289e-01	9.98878e-01	9.98236e-01	9.97238e-01	9.95705e-01	9.93389e-01	9.89976e-01	9.85119e-01	9.78524e-01	9.70069e-01	9.59898e-01	9.48387e-01	9.35978e-01	9.23032e-01	9.09773e-01	8.96329e-01	8.82773e-01	8.69148e-01	8.55480e-01	8.41784e-01	8.28073e-01	8.14351e-01	8.00623e-01	7.86891e-01	7.73159e-01	7.59426e-01	7.45694e-01	7.31963e-01	7.18236e-01	7.04511e-01	6.90790e-01	6.77075e-01	6.63366e-01	6.49666e-01	6.35975e-01	6.22296e-01	6.08631e-01	5.94985e-01	5.81361e-01	5.67763e-01	5.54198e-01	5.40673e-01	5.27196e-01	5.13776e-01	5.00428e-01	4.87164e-01	4.74002e-01	4.60962e-01	4.48069e-01	4.35350e-01	4.22839e-01
-5.9251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99971e-01	9.99955e-01	9.99928e-01	9.99886e-01	9.99819e-01	9.99714e-01	9.99548e-01	9.99286e-01	9.98874e-01	9.98230e-01	9.97229e-01	9.95690e-01	9.93367e-01	9.89942e-01	9.85068e-01	9.78450e-01	9.69965e-01	9.59760e-01	9.48209e-01	9.35758e-01	9.22766e-01	9.09462e-01	8.95972e-01	8.82370e-01	8.68697e-01	8.54982e-01	8.41240e-01	8.27481e-01	8.13712e-01	7.99936e-01	7.86158e-01	7.72378e-01	7.58599e-01	7.44820e-01	7.31043e-01	7.17268e-01	7.03497e-01	6.89731e-01	6.75970e-01	6.62216e-01	6.48470e-01	6.34734e-01	6.21012e-01	6.07305e-01	5.93616e-01	5.79951e-01	5.66315e-01	5.52712e-01	5.39151e-01	5.25641e-01	5.12192e-01	4.98817e-01	4.85531e-01	4.72352e-01	4.59302e-01	4.46406e-01	4.33692e-01	4.21195e-01
-5.9001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99971e-01	9.99954e-01	9.99928e-01	9.99886e-01	9.99819e-01	9.99713e-01	9.99547e-01	9.99284e-01	9.98870e-01	9.98224e-01	9.97219e-01	9.95676e-01	9.93344e-01	9.89907e-01	9.85016e-01	9.78375e-01	9.69862e-01	9.59621e-01	9.48030e-01	9.35535e-01	9.22499e-01	9.09149e-01	8.95613e-01	8.81963e-01	8.68243e-01	8.54481e-01	8.40691e-01	8.26885e-01	8.13068e-01	7.99246e-01	7.85420e-01	7.71593e-01	7.57766e-01	7.43940e-01	7.30116e-01	7.16295e-01	7.02477e-01	6.88664e-01	6.74857e-01	6.61057e-01	6.47267e-01	6.33487e-01	6.19720e-01	6.05970e-01	5.92240e-01	5.78534e-01	5.64858e-01	5.51218e-01	5.37622e-01	5.24080e-01	5.10601e-01	4.97201e-01	4.83894e-01	4.70700e-01	4.57640e-01	4.44742e-01	4.32035e-01	4.19556e-01
-5.8751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99982e-01	9.99971e-01	9.99954e-01	9.99928e-01	9.99885e-01	9.99818e-01	9.99712e-01	9.99545e-01	9.99281e-01	9.98866e-01	9.98217e-01	9.97209e-01	9.95660e-01	9.93321e-01	9.89872e-01	9.84965e-01	9.78300e-01	9.69757e-01	9.59481e-01	9.47850e-01	9.35312e-01	9.22230e-01	9.08834e-01	8.95250e-01	8.81553e-01	8.67787e-01	8.53976e-01	8.40139e-01	8.26284e-01	8.12420e-01	7.98550e-01	7.84677e-01	7.70802e-01	7.56927e-01	7.43054e-01	7.29183e-01	7.15315e-01	7.01450e-01	6.87591e-01	6.73737e-01	6.59892e-01	6.46056e-01	6.32231e-01	6.18420e-01	6.04627e-01	5.90855e-01	5.77109e-01	5.63393e-01	5.49717e-01	5.36086e-01	5.22511e-01	5.09004e-01	4.95579e-01	4.82252e-01	4.69044e-01	4.55977e-01	4.43079e-01	4.30382e-01	4.17923e-01
-5.8501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99982e-01	9.99971e-01	9.99954e-01	9.99927e-01	9.99885e-01	9.99818e-01	9.99711e-01	9.99544e-01	9.99279e-01	9.98863e-01	9.98211e-01	9.97200e-01	9.95645e-01	9.93297e-01	9.89837e-01	9.84912e-01	9.78225e-01	9.69652e-01	9.59340e-01	9.47668e-01	9.35087e-01	9.21960e-01	9.08516e-01	8.94886e-01	8.81141e-01	8.67326e-01	8.53468e-01	8.39582e-01	8.25680e-01	8.11768e-01	7.97849e-01	7.83928e-01	7.70006e-01	7.56083e-01	7.42162e-01	7.28244e-01	7.14328e-01	7.00416e-01	6.86510e-01	6.72610e-01	6.58719e-01	6.44837e-01	6.30967e-01	6.17113e-01	6.03276e-01	5.89462e-01	5.75675e-01	5.61921e-01	5.48207e-01	5.34542e-01	5.20936e-01	5.07401e-01	4.93952e-01	4.80607e-01	4.67386e-01	4.54313e-01	4.41417e-01	4.28731e-01	4.16295e-01
-5.8251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99982e-01	9.99971e-01	9.99954e-01	9.99927e-01	9.99884e-01	9.99817e-01	9.99710e-01	9.99542e-01	9.99276e-01	9.98859e-01	9.98205e-01	9.97190e-01	9.95630e-01	9.93274e-01	9.89801e-01	9.84859e-01	9.78148e-01	9.69546e-01	9.59198e-01	9.47485e-01	9.34860e-01	9.21687e-01	9.08197e-01	8.94518e-01	8.80726e-01	8.66863e-01	8.52956e-01	8.39022e-01	8.25072e-01	8.11111e-01	7.97144e-01	7.83175e-01	7.69204e-01	7.55234e-01	7.41264e-01	7.27298e-01	7.13335e-01	6.99376e-01	6.85422e-01	6.71476e-01	6.57538e-01	6.43610e-01	6.29696e-01	6.15797e-01	6.01917e-01	5.88061e-01	5.74234e-01	5.60441e-01	5.46691e-01	5.32992e-01	5.19355e-01	5.05792e-01	4.92321e-01	4.78958e-01	4.65725e-01	4.52648e-01	4.39756e-01	4.27085e-01	4.14675e-01
-5.8001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99982e-01	9.99971e-01	9.99954e-01	9.99927e-01	9.99884e-01	9.99816e-01	9.99709e-01	9.99540e-01	9.99274e-01	9.98855e-01	9.98199e-01	9.97180e-01	9.95615e-01	9.93250e-01	9.89765e-01	9.84806e-01	9.78072e-01	9.69439e-01	9.59055e-01	9.47301e-01	9.34631e-01	9.21412e-01	9.07875e-01	8.94149e-01	8.80308e-01	8.66397e-01	8.52441e-01	8.38458e-01	8.24459e-01	8.10450e-01	7.96434e-01	7.82416e-01	7.68397e-01	7.54378e-01	7.40361e-01	7.26346e-01	7.12335e-01	6.98328e-01	6.84327e-01	6.70334e-01	6.56350e-01	6.42376e-01	6.28417e-01	6.14473e-01	6.00551e-01	5.86653e-01	5.72785e-01	5.58953e-01	5.45167e-01	5.31434e-01	5.17767e-01	5.04178e-01	4.90685e-01	4.77305e-01	4.64062e-01	4.50983e-01	4.38098e-01	4.25444e-01	4.13062e-01
-5.7751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99981e-01	9.99971e-01	9.99954e-01	9.99927e-01	9.99884e-01	9.99816e-01	9.99708e-01	9.99539e-01	9.99271e-01	9.98851e-01	9.98193e-01	9.97170e-01	9.95599e-01	9.93227e-01	9.89730e-01	9.84753e-01	9.77995e-01	9.69331e-01	9.58910e-01	9.47115e-01	9.34401e-01	9.21136e-01	9.07551e-01	8.93776e-01	8.79887e-01	8.65927e-01	8.51922e-01	8.37890e-01	8.23842e-01	8.09783e-01	7.95719e-01	7.81652e-01	7.67584e-01	7.53516e-01	7.39450e-01	7.25387e-01	7.11328e-01	6.97273e-01	6.83225e-01	6.69185e-01	6.55154e-01	6.41134e-01	6.27129e-01	6.13142e-01	5.99176e-01	5.85236e-01	5.71327e-01	5.57458e-01	5.43635e-01	5.29869e-01	5.16172e-01	5.02558e-01	4.89044e-01	4.75649e-01	4.62398e-01	4.49319e-01	4.36443e-01	4.23808e-01	4.11458e-01
-5.7501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99981e-01	9.99971e-01	9.99954e-01	9.99926e-01	9.99883e-01	9.99815e-01	9.99707e-01	9.99537e-01	9.99269e-01	9.98846e-01	9.98186e-01	9.97160e-01	9.95584e-01	9.93203e-01	9.89693e-01	9.84699e-01	9.77917e-01	9.69223e-01	9.58766e-01	9.46929e-01	9.34170e-01	9.20858e-01	9.07224e-01	8.93402e-01	8.79463e-01	8.65454e-01	8.51400e-01	8.37319e-01	8.23221e-01	8.09113e-01	7.94999e-01	7.80883e-01	7.66765e-01	7.52649e-01	7.38534e-01	7.24422e-01	7.10314e-01	6.96212e-01	6.82116e-01	6.68028e-01	6.53950e-01	6.39884e-01	6.25834e-01	6.11802e-01	5.97792e-01	5.83811e-01	5.69862e-01	5.55955e-01	5.42096e-01	5.28298e-01	5.14572e-01	5.00933e-01	4.87399e-01	4.73991e-01	4.60733e-01	4.47655e-01	4.34790e-01	4.22178e-01	4.09864e-01
-5.7251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99953e-01	9.99926e-01	9.99883e-01	9.99814e-01	9.99706e-01	9.99535e-01	9.99266e-01	9.98842e-01	9.98180e-01	9.97150e-01	9.95568e-01	9.93179e-01	9.89657e-01	9.84645e-01	9.77839e-01	9.69114e-01	9.58619e-01	9.46741e-01	9.33937e-01	9.20577e-01	9.06896e-01	8.93024e-01	8.79036e-01	8.64977e-01	8.50874e-01	8.36743e-01	8.22595e-01	8.08438e-01	7.94274e-01	7.80108e-01	7.65941e-01	7.51775e-01	7.37611e-01	7.23450e-01	7.09294e-01	6.95143e-01	6.80999e-01	6.66863e-01	6.52738e-01	6.38626e-01	6.24530e-01	6.10454e-01	5.96401e-01	5.82378e-01	5.68389e-01	5.54444e-01	5.40551e-01	5.26720e-01	5.12966e-01	4.99303e-01	4.85750e-01	4.72330e-01	4.59068e-01	4.45993e-01	4.33142e-01	4.20556e-01	4.08280e-01
-5.7001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99953e-01	9.99926e-01	9.99882e-01	9.99814e-01	9.99705e-01	9.99534e-01	9.99263e-01	9.98838e-01	9.98173e-01	9.97140e-01	9.95552e-01	9.93154e-01	9.89620e-01	9.84590e-01	9.77760e-01	9.69004e-01	9.58472e-01	9.46551e-01	9.33702e-01	9.20295e-01	9.06565e-01	8.92644e-01	8.78606e-01	8.64497e-01	8.50344e-01	8.36163e-01	8.21965e-01	8.07758e-01	7.93544e-01	7.79328e-01	7.65112e-01	7.50896e-01	7.36682e-01	7.22472e-01	7.08267e-01	6.94067e-01	6.79874e-01	6.65691e-01	6.51519e-01	6.37360e-01	6.23219e-01	6.09098e-01	5.95002e-01	5.80937e-01	5.66909e-01	5.52926e-01	5.38998e-01	5.25136e-01	5.11354e-01	4.97668e-01	4.84098e-01	4.70667e-01	4.57402e-01	4.44333e-01	4.31499e-01	4.18941e-01	4.06708e-01
-5.6751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99953e-01	9.99926e-01	9.99882e-01	9.99813e-01	9.99704e-01	9.99532e-01	9.99261e-01	9.98834e-01	9.98167e-01	9.97130e-01	9.95537e-01	9.93130e-01	9.89583e-01	9.84535e-01	9.77680e-01	9.68893e-01	9.58324e-01	9.46361e-01	9.33465e-01	9.20010e-01	9.06232e-01	8.92261e-01	8.78174e-01	8.64014e-01	8.49810e-01	8.35579e-01	8.21331e-01	8.07073e-01	7.92809e-01	7.78543e-01	7.64276e-01	7.50010e-01	7.35747e-01	7.21487e-01	7.07232e-01	6.92984e-01	6.78743e-01	6.64511e-01	6.50292e-01	6.36087e-01	6.21899e-01	6.07734e-01	5.93595e-01	5.79488e-01	5.65420e-01	5.51400e-01	5.37438e-01	5.23545e-01	5.09736e-01	4.96029e-01	4.82443e-01	4.69003e-01	4.55736e-01	4.42676e-01	4.29861e-01	4.17335e-01	4.05149e-01
-5.6501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99953e-01	9.99925e-01	9.99882e-01	9.99812e-01	9.99703e-01	9.99530e-01	9.99258e-01	9.98830e-01	9.98160e-01	9.97119e-01	9.95521e-01	9.93105e-01	9.89546e-01	9.84480e-01	9.77601e-01	9.68782e-01	9.58175e-01	9.46169e-01	9.33227e-01	9.19724e-01	9.05896e-01	8.91875e-01	8.77737e-01	8.63528e-01	8.49273e-01	8.34991e-01	8.20692e-01	8.06383e-01	7.92069e-01	7.77752e-01	7.63435e-01	7.49119e-01	7.34805e-01	7.20496e-01	7.06191e-01	6.91893e-01	6.77603e-01	6.63324e-01	6.49057e-01	6.34805e-01	6.20572e-01	6.06362e-01	5.92179e-01	5.78031e-01	5.63924e-01	5.49867e-01	5.35871e-01	5.21948e-01	5.08114e-01	4.94386e-01	4.80785e-01	4.67338e-01	4.54072e-01	4.41023e-01	4.28230e-01	4.15739e-01	4.03604e-01
-5.6251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99953e-01	9.99925e-01	9.99881e-01	9.99812e-01	9.99702e-01	9.99529e-01	9.99255e-01	9.98826e-01	9.98154e-01	9.97109e-01	9.95505e-01	9.93081e-01	9.89508e-01	9.84424e-01	9.77520e-01	9.68670e-01	9.58024e-01	9.45975e-01	9.32987e-01	9.19436e-01	9.05558e-01	8.91487e-01	8.77298e-01	8.63038e-01	8.48732e-01	8.34399e-01	8.20049e-01	8.05689e-01	7.91323e-01	7.76956e-01	7.62587e-01	7.48221e-01	7.33857e-01	7.19497e-01	7.05143e-01	6.90795e-01	6.76457e-01	6.62129e-01	6.47814e-01	6.33515e-01	6.19236e-01	6.04981e-01	5.90756e-01	5.76566e-01	5.62420e-01	5.48327e-01	5.34298e-01	5.20345e-01	5.06486e-01	4.92739e-01	4.79125e-01	4.65672e-01	4.52409e-01	4.39374e-01	4.26606e-01	4.14154e-01	4.02073e-01
-5.6001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99953e-01	9.99925e-01	9.99881e-01	9.99811e-01	9.99701e-01	9.99527e-01	9.99253e-01	9.98822e-01	9.98147e-01	9.97099e-01	9.95488e-01	9.93056e-01	9.89470e-01	9.84368e-01	9.77439e-01	9.68557e-01	9.57873e-01	9.45780e-01	9.32745e-01	9.19145e-01	9.05217e-01	8.91096e-01	8.76856e-01	8.62544e-01	8.48187e-01	8.33802e-01	8.19401e-01	8.04989e-01	7.90573e-01	7.76154e-01	7.61734e-01	7.47317e-01	7.32902e-01	7.18492e-01	7.04087e-01	6.89690e-01	6.75302e-01	6.60926e-01	6.46563e-01	6.32217e-01	6.17892e-01	6.03593e-01	5.89324e-01	5.75094e-01	5.60909e-01	5.46780e-01	5.32718e-01	5.18737e-01	5.04854e-01	4.91088e-01	4.77463e-01	4.64006e-01	4.50749e-01	4.37729e-01	4.24990e-01	4.12581e-01	4.00558e-01
-5.5751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99952e-01	9.99924e-01	9.99880e-01	9.99810e-01	9.99700e-01	9.99525e-01	9.99250e-01	9.98817e-01	9.98140e-01	9.97088e-01	9.95472e-01	9.93030e-01	9.89432e-01	9.84311e-01	9.77357e-01	9.68443e-01	9.57721e-01	9.45584e-01	9.32502e-01	9.18853e-01	9.04874e-01	8.90702e-01	8.76411e-01	8.62047e-01	8.47638e-01	8.33202e-01	8.18748e-01	8.04285e-01	7.89817e-01	7.75346e-01	7.60875e-01	7.46406e-01	7.31941e-01	7.17480e-01	7.03025e-01	6.88578e-01	6.74140e-01	6.59715e-01	6.45304e-01	6.30911e-01	6.16540e-01	6.02196e-01	5.87885e-01	5.73613e-01	5.59390e-01	5.45225e-01	5.31131e-01	5.17123e-01	5.03217e-01	4.89434e-01	4.75799e-01	4.62340e-01	4.49091e-01	4.36090e-01	4.23383e-01	4.11020e-01	3.99061e-01
-5.5501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99952e-01	9.99924e-01	9.99880e-01	9.99810e-01	9.99699e-01	9.99524e-01	9.99247e-01	9.98813e-01	9.98133e-01	9.97078e-01	9.95456e-01	9.93005e-01	9.89394e-01	9.84254e-01	9.77275e-01	9.68329e-01	9.57567e-01	9.45387e-01	9.32257e-01	9.18558e-01	9.04529e-01	8.90305e-01	8.75962e-01	8.61546e-01	8.47085e-01	8.32597e-01	8.18091e-01	8.03576e-01	7.89055e-01	7.74533e-01	7.60010e-01	7.45490e-01	7.30973e-01	7.16461e-01	7.01955e-01	6.87458e-01	6.72970e-01	6.58496e-01	6.44037e-01	6.29597e-01	6.15180e-01	6.00791e-01	5.86437e-01	5.72125e-01	5.57864e-01	5.43664e-01	5.29539e-01	5.15503e-01	5.01576e-01	4.87777e-01	4.74134e-01	4.60676e-01	4.47437e-01	4.34458e-01	4.21785e-01	4.09473e-01	3.97582e-01
-5.5251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99952e-01	9.99924e-01	9.99879e-01	9.99809e-01	9.99698e-01	9.99522e-01	9.99245e-01	9.98809e-01	9.98127e-01	9.97067e-01	9.95439e-01	9.92980e-01	9.89355e-01	9.84197e-01	9.77192e-01	9.68213e-01	9.57412e-01	9.45187e-01	9.32010e-01	9.18261e-01	9.04181e-01	8.89905e-01	8.75510e-01	8.61042e-01	8.46529e-01	8.31987e-01	8.17429e-01	8.02861e-01	7.88288e-01	7.73714e-01	7.59139e-01	7.44567e-01	7.29998e-01	7.15434e-01	7.00878e-01	6.86330e-01	6.71793e-01	6.57269e-01	6.42762e-01	6.28274e-01	6.13812e-01	5.99379e-01	5.84982e-01	5.70629e-01	5.56330e-01	5.42096e-01	5.27940e-01	5.13879e-01	4.99931e-01	4.86118e-01	4.72469e-01	4.59013e-01	4.45787e-01	4.32833e-01	4.20199e-01	4.07942e-01	3.96123e-01
-5.5001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99952e-01	9.99924e-01	9.99879e-01	9.99808e-01	9.99697e-01	9.99520e-01	9.99242e-01	9.98804e-01	9.98120e-01	9.97056e-01	9.95422e-01	9.92954e-01	9.89316e-01	9.84139e-01	9.77109e-01	9.68097e-01	9.57257e-01	9.44987e-01	9.31761e-01	9.17962e-01	9.03831e-01	8.89503e-01	8.75055e-01	8.60534e-01	8.45968e-01	8.31373e-01	8.16762e-01	8.02142e-01	7.87516e-01	7.72889e-01	7.58262e-01	7.43637e-01	7.29016e-01	7.14401e-01	6.99793e-01	6.85195e-01	6.70608e-01	6.56034e-01	6.41479e-01	6.26944e-01	6.12435e-01	5.97958e-01	5.83519e-01	5.69126e-01	5.54790e-01	5.40522e-01	5.26336e-01	5.12250e-01	4.98282e-01	4.84457e-01	4.70803e-01	4.57352e-01	4.44142e-01	4.31216e-01	4.18625e-01	4.06426e-01	3.94685e-01
-5.4751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99969e-01	9.99952e-01	9.99923e-01	9.99879e-01	9.99808e-01	9.99695e-01	9.99518e-01	9.99239e-01	9.98800e-01	9.98113e-01	9.97045e-01	9.95406e-01	9.92928e-01	9.89277e-01	9.84081e-01	9.77025e-01	9.67980e-01	9.57100e-01	9.44785e-01	9.31511e-01	9.17661e-01	9.03478e-01	8.89097e-01	8.74597e-01	8.60023e-01	8.45403e-01	8.30755e-01	8.16091e-01	8.01417e-01	7.86738e-01	7.72058e-01	7.57378e-01	7.42701e-01	7.28028e-01	7.13361e-01	6.98702e-01	6.84052e-01	6.69414e-01	6.54792e-01	6.40187e-01	6.25605e-01	6.11050e-01	5.96529e-01	5.82047e-01	5.67615e-01	5.53242e-01	5.38941e-01	5.24726e-01	5.10616e-01	4.96630e-01	4.82795e-01	4.69138e-01	4.55694e-01	4.42502e-01	4.29608e-01	4.17063e-01	4.04928e-01	3.93270e-01
-5.4501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99969e-01	9.99951e-01	9.99923e-01	9.99878e-01	9.99807e-01	9.99694e-01	9.99517e-01	9.99236e-01	9.98795e-01	9.98106e-01	9.97035e-01	9.95389e-01	9.92902e-01	9.89237e-01	9.84022e-01	9.76940e-01	9.67862e-01	9.56942e-01	9.44581e-01	9.31258e-01	9.17358e-01	9.03122e-01	8.88689e-01	8.74135e-01	8.59507e-01	8.44834e-01	8.30133e-01	8.15415e-01	8.00687e-01	7.85955e-01	7.71221e-01	7.56488e-01	7.41758e-01	7.27033e-01	7.12313e-01	6.97602e-01	6.82902e-01	6.68213e-01	6.53541e-01	6.38888e-01	6.24259e-01	6.09658e-01	5.95092e-01	5.80568e-01	5.66097e-01	5.51687e-01	5.37354e-01	5.23111e-01	5.08978e-01	4.94976e-01	4.81131e-01	4.67474e-01	4.54040e-01	4.40869e-01	4.28010e-01	4.15516e-01	4.03449e-01	3.91879e-01
-5.4251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99969e-01	9.99951e-01	9.99923e-01	9.99878e-01	9.99806e-01	9.99693e-01	9.99515e-01	9.99233e-01	9.98791e-01	9.98099e-01	9.97023e-01	9.95371e-01	9.92876e-01	9.89197e-01	9.83963e-01	9.76855e-01	9.67743e-01	9.56782e-01	9.44376e-01	9.31004e-01	9.17052e-01	9.02764e-01	8.88277e-01	8.73670e-01	8.58988e-01	8.44261e-01	8.29506e-01	8.14734e-01	7.99952e-01	7.85166e-01	7.70378e-01	7.55592e-01	7.40809e-01	7.26030e-01	7.11259e-01	6.96496e-01	6.81743e-01	6.67005e-01	6.52282e-01	6.37580e-01	6.22903e-01	6.08257e-01	5.93647e-01	5.79082e-01	5.64571e-01	5.50126e-01	5.35760e-01	5.21490e-01	5.07336e-01	4.93319e-01	4.79467e-01	4.65812e-01	4.52390e-01	4.39244e-01	4.26423e-01	4.13984e-01	4.01990e-01	3.90514e-01
-5.4001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99969e-01	9.99951e-01	9.99923e-01	9.99877e-01	9.99806e-01	9.99692e-01	9.99513e-01	9.99231e-01	9.98787e-01	9.98092e-01	9.97012e-01	9.95354e-01	9.92849e-01	9.89157e-01	9.83904e-01	9.76769e-01	9.67623e-01	9.56622e-01	9.44170e-01	9.30748e-01	9.16744e-01	9.02403e-01	8.87863e-01	8.73201e-01	8.58465e-01	8.43684e-01	8.28874e-01	8.14048e-01	7.99212e-01	7.84371e-01	7.69530e-01	7.54690e-01	7.39853e-01	7.25021e-01	7.10197e-01	6.95381e-01	6.80577e-01	6.65788e-01	6.51015e-01	6.36265e-01	6.21540e-01	6.06848e-01	5.92194e-01	5.77587e-01	5.63038e-01	5.48558e-01	5.34161e-01	5.19865e-01	5.05690e-01	4.91660e-01	4.77803e-01	4.64152e-01	4.50745e-01	4.37627e-01	4.24849e-01	4.12469e-01	4.00553e-01	3.89176e-01
-5.3751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99980e-01	9.99969e-01	9.99951e-01	9.99922e-01	9.99877e-01	9.99805e-01	9.99691e-01	9.99511e-01	9.99228e-01	9.98782e-01	9.98085e-01	9.97001e-01	9.95337e-01	9.92823e-01	9.89117e-01	9.83844e-01	9.76682e-01	9.67502e-01	9.56460e-01	9.43962e-01	9.30490e-01	9.16434e-01	9.02040e-01	8.87445e-01	8.72729e-01	8.57939e-01	8.43102e-01	8.28238e-01	8.13357e-01	7.98466e-01	7.83571e-01	7.68675e-01	7.53781e-01	7.38890e-01	7.24005e-01	7.09127e-01	6.94259e-01	6.79404e-01	6.64563e-01	6.49741e-01	6.34941e-01	6.20169e-01	6.05430e-01	5.90733e-01	5.76085e-01	5.61498e-01	5.46983e-01	5.32556e-01	5.18235e-01	5.04041e-01	4.89999e-01	4.76139e-01	4.62494e-01	4.49105e-01	4.36019e-01	4.23287e-01	4.10971e-01	3.99139e-01	3.87868e-01
-5.3501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99980e-01	9.99969e-01	9.99951e-01	9.99922e-01	9.99876e-01	9.99804e-01	9.99690e-01	9.99509e-01	9.99225e-01	9.98777e-01	9.98077e-01	9.96990e-01	9.95320e-01	9.92796e-01	9.89076e-01	9.83783e-01	9.76595e-01	9.67381e-01	9.56298e-01	9.43753e-01	9.30230e-01	9.16122e-01	9.01674e-01	8.87025e-01	8.72254e-01	8.57408e-01	8.42517e-01	8.27597e-01	8.12660e-01	7.97715e-01	7.82765e-01	7.67814e-01	7.52865e-01	7.37920e-01	7.22982e-01	7.08051e-01	6.93130e-01	6.78222e-01	6.63330e-01	6.48458e-01	6.33609e-01	6.18789e-01	6.04005e-01	5.89264e-01	5.74576e-01	5.59951e-01	5.45402e-01	5.30946e-01	5.16601e-01	5.02390e-01	4.88338e-01	4.74476e-01	4.60841e-01	4.47473e-01	4.34421e-01	4.21740e-01	4.09492e-01	3.97749e-01	3.86590e-01
-5.3251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99980e-01	9.99969e-01	9.99950e-01	9.99922e-01	9.99876e-01	9.99803e-01	9.99689e-01	9.99507e-01	9.99222e-01	9.98773e-01	9.98070e-01	9.96979e-01	9.95302e-01	9.92769e-01	9.89035e-01	9.83722e-01	9.76507e-01	9.67258e-01	9.56133e-01	9.43542e-01	9.29968e-01	9.15807e-01	9.01305e-01	8.86601e-01	8.71775e-01	8.56874e-01	8.41927e-01	8.26951e-01	8.11959e-01	7.96958e-01	7.81953e-01	7.66947e-01	7.51943e-01	7.36944e-01	7.21951e-01	7.06966e-01	6.91993e-01	6.77033e-01	6.62089e-01	6.47166e-01	6.32269e-01	6.17402e-01	6.02572e-01	5.87788e-01	5.73059e-01	5.58397e-01	5.43815e-01	5.29331e-01	5.14963e-01	5.00736e-01	4.86676e-01	4.72815e-01	4.59191e-01	4.45848e-01	4.32834e-01	4.20208e-01	4.08034e-01	3.96385e-01	3.85344e-01
-5.3001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99980e-01	9.99969e-01	9.99950e-01	9.99921e-01	9.99875e-01	9.99803e-01	9.99687e-01	9.99506e-01	9.99219e-01	9.98768e-01	9.98063e-01	9.96967e-01	9.95284e-01	9.92742e-01	9.88994e-01	9.83661e-01	9.76419e-01	9.67135e-01	9.55968e-01	9.43329e-01	9.29705e-01	9.15490e-01	9.00933e-01	8.86174e-01	8.71292e-01	8.56335e-01	8.41332e-01	8.26301e-01	8.11253e-01	7.96196e-01	7.81135e-01	7.66074e-01	7.51015e-01	7.35961e-01	7.20913e-01	7.05875e-01	6.90848e-01	6.75835e-01	6.60840e-01	6.45867e-01	6.30920e-01	6.16006e-01	6.01131e-01	5.86304e-01	5.71535e-01	5.56836e-01	5.42223e-01	5.27711e-01	5.13322e-01	4.99080e-01	4.85013e-01	4.71156e-01	4.57547e-01	4.44231e-01	4.31260e-01	4.18693e-01	4.06598e-01	3.95050e-01	3.84133e-01
-5.2751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99980e-01	9.99969e-01	9.99950e-01	9.99921e-01	9.99875e-01	9.99802e-01	9.99686e-01	9.99504e-01	9.99216e-01	9.98764e-01	9.98056e-01	9.96956e-01	9.95266e-01	9.92714e-01	9.88952e-01	9.83599e-01	9.76330e-01	9.67011e-01	9.55802e-01	9.43115e-01	9.29439e-01	9.15171e-01	9.00559e-01	8.85744e-01	8.70806e-01	8.55793e-01	8.40733e-01	8.25646e-01	8.10541e-01	7.95428e-01	7.80312e-01	7.65194e-01	7.50080e-01	7.34971e-01	7.19868e-01	7.04776e-01	6.89695e-01	6.74630e-01	6.59583e-01	6.44559e-01	6.29564e-01	6.14602e-01	5.99682e-01	5.84812e-01	5.70004e-01	5.55269e-01	5.40624e-01	5.26086e-01	5.11677e-01	4.97422e-01	4.83352e-01	4.69500e-01	4.55909e-01	4.42624e-01	4.29699e-01	4.17196e-01	4.05185e-01	3.93743e-01	3.82959e-01
-5.2501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99950e-01	9.99921e-01	9.99874e-01	9.99801e-01	9.99685e-01	9.99502e-01	9.99213e-01	9.98759e-01	9.98048e-01	9.96944e-01	9.95248e-01	9.92686e-01	9.88910e-01	9.83537e-01	9.76240e-01	9.66886e-01	9.55634e-01	9.42899e-01	9.29171e-01	9.14849e-01	9.00182e-01	8.85311e-01	8.70317e-01	8.55247e-01	8.40130e-01	8.24986e-01	8.09825e-01	7.94655e-01	7.79482e-01	7.64309e-01	7.49138e-01	7.33973e-01	7.18816e-01	7.03669e-01	6.88535e-01	6.73416e-01	6.58318e-01	6.43243e-01	6.28199e-01	6.13190e-01	5.98225e-01	5.83313e-01	5.68465e-01	5.53696e-01	5.39020e-01	5.24457e-01	5.10029e-01	4.95764e-01	4.81691e-01	4.67848e-01	4.54277e-01	4.41027e-01	4.28153e-01	4.15719e-01	4.03797e-01	3.92468e-01	3.81822e-01
-5.2251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99950e-01	9.99920e-01	9.99874e-01	9.99800e-01	9.99684e-01	9.99500e-01	9.99210e-01	9.98754e-01	9.98041e-01	9.96933e-01	9.95230e-01	9.92658e-01	9.88868e-01	9.83474e-01	9.76149e-01	9.66759e-01	9.55465e-01	9.42681e-01	9.28902e-01	9.14525e-01	8.99802e-01	8.84875e-01	8.69823e-01	8.54696e-01	8.39522e-01	8.24321e-01	8.09103e-01	7.93876e-01	7.78646e-01	7.63416e-01	7.48190e-01	7.32969e-01	7.17756e-01	7.02555e-01	6.87366e-01	6.72195e-01	6.57045e-01	6.41920e-01	6.26826e-01	6.11770e-01	5.96760e-01	5.81806e-01	5.66920e-01	5.52116e-01	5.37411e-01	5.22824e-01	5.08379e-01	4.94104e-01	4.80032e-01	4.66201e-01	4.52653e-01	4.39441e-01	4.26622e-01	4.14262e-01	4.02436e-01	3.91226e-01	3.80726e-01
-5.2001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99950e-01	9.99920e-01	9.99873e-01	9.99799e-01	9.99683e-01	9.99498e-01	9.99207e-01	9.98749e-01	9.98033e-01	9.96921e-01	9.95212e-01	9.92630e-01	9.88826e-01	9.83411e-01	9.76058e-01	9.66632e-01	9.55295e-01	9.42462e-01	9.28630e-01	9.14198e-01	8.99419e-01	8.84435e-01	8.69326e-01	8.54141e-01	8.38910e-01	8.23651e-01	8.08375e-01	7.93091e-01	7.77804e-01	7.62517e-01	7.47234e-01	7.31958e-01	7.16689e-01	7.01433e-01	6.86190e-01	6.70966e-01	6.55763e-01	6.40587e-01	6.25445e-01	6.10342e-01	5.95288e-01	5.80292e-01	5.65369e-01	5.50531e-01	5.35797e-01	5.21187e-01	5.06727e-01	4.92445e-01	4.78376e-01	4.64558e-01	4.51038e-01	4.37868e-01	4.25109e-01	4.12828e-01	4.01103e-01	3.90019e-01	3.79673e-01
-5.1751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99949e-01	9.99920e-01	9.99873e-01	9.99799e-01	9.99681e-01	9.99496e-01	9.99204e-01	9.98745e-01	9.98026e-01	9.96909e-01	9.95194e-01	9.92602e-01	9.88783e-01	9.83347e-01	9.75966e-01	9.66504e-01	9.55123e-01	9.42241e-01	9.28356e-01	9.13869e-01	8.99033e-01	8.83992e-01	8.68825e-01	8.53583e-01	8.38294e-01	8.22976e-01	8.07643e-01	7.92301e-01	7.76956e-01	7.61612e-01	7.46272e-01	7.30939e-01	7.15615e-01	7.00303e-01	6.85006e-01	6.69728e-01	6.54473e-01	6.39247e-01	6.24055e-01	6.08906e-01	5.93808e-01	5.78771e-01	5.63810e-01	5.48940e-01	5.34178e-01	5.19547e-01	5.05073e-01	4.90787e-01	4.76722e-01	4.62921e-01	4.49432e-01	4.36309e-01	4.23613e-01	4.11417e-01	3.99800e-01	3.88849e-01	3.78664e-01
-5.1501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99949e-01	9.99919e-01	9.99872e-01	9.99798e-01	9.99680e-01	9.99494e-01	9.99201e-01	9.98740e-01	9.98018e-01	9.96897e-01	9.95175e-01	9.92574e-01	9.88739e-01	9.83283e-01	9.75873e-01	9.66375e-01	9.54950e-01	9.42019e-01	9.28080e-01	9.13537e-01	8.98645e-01	8.83545e-01	8.68321e-01	8.53020e-01	8.37672e-01	8.22296e-01	8.06905e-01	7.91505e-01	7.76102e-01	7.60700e-01	7.45303e-01	7.29913e-01	7.14533e-01	6.99165e-01	6.83814e-01	6.68483e-01	6.53176e-01	6.37899e-01	6.22658e-01	6.07462e-01	5.92320e-01	5.77243e-01	5.62245e-01	5.47343e-01	5.32555e-01	5.17905e-01	5.03419e-01	4.89129e-01	4.75072e-01	4.61292e-01	4.47837e-01	4.34764e-01	4.22138e-01	4.10032e-01	3.98528e-01	3.87718e-01	3.77702e-01
-5.1251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99949e-01	9.99919e-01	9.99872e-01	9.99797e-01	9.99679e-01	9.99492e-01	9.99198e-01	9.98735e-01	9.98011e-01	9.96885e-01	9.95157e-01	9.92545e-01	9.88696e-01	9.83218e-01	9.75780e-01	9.66245e-01	9.54776e-01	9.41795e-01	9.27802e-01	9.13203e-01	8.98253e-01	8.83096e-01	8.67812e-01	8.52453e-01	8.37046e-01	8.21612e-01	8.06161e-01	7.90702e-01	7.75242e-01	7.59782e-01	7.44327e-01	7.28880e-01	7.13443e-01	6.98020e-01	6.82614e-01	6.67229e-01	6.51869e-01	6.36542e-01	6.21253e-01	6.06010e-01	5.90825e-01	5.75708e-01	5.60674e-01	5.45741e-01	5.30928e-01	5.16259e-01	5.01763e-01	4.87473e-01	4.73427e-01	4.59670e-01	4.46253e-01	4.33235e-01	4.20684e-01	4.08674e-01	3.97290e-01	3.86628e-01	3.76790e-01
-5.1001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99949e-01	9.99919e-01	9.99871e-01	9.99796e-01	9.99678e-01	9.99490e-01	9.99195e-01	9.98730e-01	9.98003e-01	9.96873e-01	9.95138e-01	9.92516e-01	9.88652e-01	9.83153e-01	9.75686e-01	9.66114e-01	9.54601e-01	9.41569e-01	9.27522e-01	9.12866e-01	8.97858e-01	8.82642e-01	8.67300e-01	8.51881e-01	8.36415e-01	8.20921e-01	8.05412e-01	7.89894e-01	7.74375e-01	7.58857e-01	7.43344e-01	7.27840e-01	7.12346e-01	6.96867e-01	6.81406e-01	6.65967e-01	6.50555e-01	6.35177e-01	6.19839e-01	6.04551e-01	5.89322e-01	5.74166e-01	5.59098e-01	5.44134e-01	5.29297e-01	5.14612e-01	5.00108e-01	4.85820e-01	4.71787e-01	4.58056e-01	4.44682e-01	4.31724e-01	4.19252e-01	4.07344e-01	3.96088e-01	3.85581e-01	3.75929e-01
-5.0751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99949e-01	9.99919e-01	9.99871e-01	9.99796e-01	9.99676e-01	9.99488e-01	9.99192e-01	9.98725e-01	9.97995e-01	9.96861e-01	9.95119e-01	9.92487e-01	9.88608e-01	9.83088e-01	9.75591e-01	9.65982e-01	9.54424e-01	9.41341e-01	9.27240e-01	9.12527e-01	8.97461e-01	8.82186e-01	8.66784e-01	8.51305e-01	8.35780e-01	8.20226e-01	8.04657e-01	7.89080e-01	7.73502e-01	7.57925e-01	7.42354e-01	7.26792e-01	7.11241e-01	6.95706e-01	6.80190e-01	6.64697e-01	6.49233e-01	6.33804e-01	6.18418e-01	6.03084e-01	5.87813e-01	5.72618e-01	5.57515e-01	5.42523e-01	5.27663e-01	5.12963e-01	4.98453e-01	4.84169e-01	4.70153e-01	4.56453e-01	4.43124e-01	4.30231e-01	4.17844e-01	4.06045e-01	3.94923e-01	3.84579e-01	3.75123e-01
-5.0501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99948e-01	9.99918e-01	9.99870e-01	9.99795e-01	9.99675e-01	9.99486e-01	9.99188e-01	9.98720e-01	9.97987e-01	9.96849e-01	9.95100e-01	9.92457e-01	9.88563e-01	9.83022e-01	9.75496e-01	9.65849e-01	9.54245e-01	9.41112e-01	9.26955e-01	9.12185e-01	8.97060e-01	8.81726e-01	8.66264e-01	8.50725e-01	8.35140e-01	8.19526e-01	8.03897e-01	7.88260e-01	7.72622e-01	7.56987e-01	7.41357e-01	7.25737e-01	7.10129e-01	6.94537e-01	6.78966e-01	6.63419e-01	6.47902e-01	6.32423e-01	6.16989e-01	6.01609e-01	5.86296e-01	5.71063e-01	5.55927e-01	5.40907e-01	5.26027e-01	5.11314e-01	4.96800e-01	4.82523e-01	4.68526e-01	4.54860e-01	4.41582e-01	4.28758e-01	4.16463e-01	4.04778e-01	3.93798e-01	3.83626e-01	3.74373e-01
-5.0251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99948e-01	9.99918e-01	9.99870e-01	9.99794e-01	9.99674e-01	9.99484e-01	9.99185e-01	9.98715e-01	9.97979e-01	9.96836e-01	9.95081e-01	9.92428e-01	9.88518e-01	9.82955e-01	9.75400e-01	9.65715e-01	9.54066e-01	9.40881e-01	9.26669e-01	9.11841e-01	8.96656e-01	8.81262e-01	8.65740e-01	8.50141e-01	8.34494e-01	8.18820e-01	8.03131e-01	7.87434e-01	7.71736e-01	7.56041e-01	7.40353e-01	7.24674e-01	7.09009e-01	6.93361e-01	6.77733e-01	6.62133e-01	6.46564e-01	6.31034e-01	6.15552e-01	6.00127e-01	5.84772e-01	5.69502e-01	5.54333e-01	5.39287e-01	5.24388e-01	5.09663e-01	4.95148e-01	4.80881e-01	4.66907e-01	4.53279e-01	4.40056e-01	4.27307e-01	4.15108e-01	4.03546e-01	3.92715e-01	3.82722e-01	3.73684e-01
-5.0001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99948e-01	9.99918e-01	9.99869e-01	9.99793e-01	9.99673e-01	9.99482e-01	9.99182e-01	9.98710e-01	9.97971e-01	9.96824e-01	9.95061e-01	9.92398e-01	9.88473e-01	9.82888e-01	9.75303e-01	9.65580e-01	9.53885e-01	9.40648e-01	9.26380e-01	9.11494e-01	8.96250e-01	8.80795e-01	8.65212e-01	8.49552e-01	8.33844e-01	8.18109e-01	8.02359e-01	7.86602e-01	7.70844e-01	7.55089e-01	7.39341e-01	7.23604e-01	7.07881e-01	6.92176e-01	6.76493e-01	6.60838e-01	6.45217e-01	6.29637e-01	6.14107e-01	5.98638e-01	5.83242e-01	5.67935e-01	5.52735e-01	5.37664e-01	5.22747e-01	5.08013e-01	4.93499e-01	4.79244e-01	4.65297e-01	4.51711e-01	4.38548e-01	4.25879e-01	4.13783e-01	4.02349e-01	3.91676e-01	3.81871e-01	3.73056e-01
-4.9751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99948e-01	9.99917e-01	9.99869e-01	9.99792e-01	9.99671e-01	9.99480e-01	9.99179e-01	9.98705e-01	9.97963e-01	9.96811e-01	9.95042e-01	9.92368e-01	9.88428e-01	9.82820e-01	9.75205e-01	9.65444e-01	9.53702e-01	9.40413e-01	9.26089e-01	9.11144e-01	8.95840e-01	8.80324e-01	8.64680e-01	8.48958e-01	8.33189e-01	8.17393e-01	8.01581e-01	7.85763e-01	7.69944e-01	7.54130e-01	7.38322e-01	7.22526e-01	7.06745e-01	6.90983e-01	6.75245e-01	6.59536e-01	6.43862e-01	6.28232e-01	6.12654e-01	5.97141e-01	5.81705e-01	5.66362e-01	5.51132e-01	5.36037e-01	5.21104e-01	5.06363e-01	4.91853e-01	4.77614e-01	4.63697e-01	4.50157e-01	4.37059e-01	4.24475e-01	4.12489e-01	4.01191e-01	3.90682e-01	3.81076e-01	3.72494e-01
-4.9501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99948e-01	9.99917e-01	9.99868e-01	9.99792e-01	9.99670e-01	9.99478e-01	9.99175e-01	9.98700e-01	9.97955e-01	9.96799e-01	9.95022e-01	9.92338e-01	9.88382e-01	9.82752e-01	9.75107e-01	9.65306e-01	9.53519e-01	9.40176e-01	9.25795e-01	9.10791e-01	8.95427e-01	8.79849e-01	8.64144e-01	8.48360e-01	8.32529e-01	8.16671e-01	8.00798e-01	7.84918e-01	7.69039e-01	7.53163e-01	7.37296e-01	7.21441e-01	7.05602e-01	6.89782e-01	6.73988e-01	6.58225e-01	6.42499e-01	6.26819e-01	6.11194e-01	5.95637e-01	5.80161e-01	5.64784e-01	5.49525e-01	5.34408e-01	5.19460e-01	5.04715e-01	4.90210e-01	4.75991e-01	4.62107e-01	4.48618e-01	4.35590e-01	4.23098e-01	4.11228e-01	4.00073e-01	3.89738e-01	3.80338e-01	3.71999e-01
-4.9251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99947e-01	9.99917e-01	9.99868e-01	9.99791e-01	9.99669e-01	9.99476e-01	9.99172e-01	9.98695e-01	9.97947e-01	9.96786e-01	9.95002e-01	9.92307e-01	9.88335e-01	9.82683e-01	9.75007e-01	9.65168e-01	9.53333e-01	9.39938e-01	9.25500e-01	9.10436e-01	8.95010e-01	8.79371e-01	8.63603e-01	8.47757e-01	8.31864e-01	8.15944e-01	8.00009e-01	7.84067e-01	7.68126e-01	7.52190e-01	7.36263e-01	7.20348e-01	7.04450e-01	6.88574e-01	6.72724e-01	6.56906e-01	6.41128e-01	6.25398e-01	6.09727e-01	5.94126e-01	5.78612e-01	5.63200e-01	5.47914e-01	5.32776e-01	5.17816e-01	5.03069e-01	4.88573e-01	4.74376e-01	4.60530e-01	4.47095e-01	4.34142e-01	4.21748e-01	4.10001e-01	3.98997e-01	3.88844e-01	3.79661e-01	3.71576e-01
-4.9001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99947e-01	9.99916e-01	9.99867e-01	9.99790e-01	9.99667e-01	9.99474e-01	9.99169e-01	9.98689e-01	9.97939e-01	9.96773e-01	9.94982e-01	9.92276e-01	9.88289e-01	9.82614e-01	9.74907e-01	9.65029e-01	9.53147e-01	9.39698e-01	9.25202e-01	9.10078e-01	8.94591e-01	8.78889e-01	8.63059e-01	8.47150e-01	8.31194e-01	8.15211e-01	7.99213e-01	7.83210e-01	7.67207e-01	7.51210e-01	7.35222e-01	7.19248e-01	7.03291e-01	6.87357e-01	6.71451e-01	6.55579e-01	6.39749e-01	6.23969e-01	6.08252e-01	5.92609e-01	5.77056e-01	5.61612e-01	5.46299e-01	5.31142e-01	5.16172e-01	5.01425e-01	4.86941e-01	4.72770e-01	4.58965e-01	4.45591e-01	4.32719e-01	4.20428e-01	4.08811e-01	3.97966e-01	3.88004e-01	3.79047e-01	3.71227e-01
-4.8751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99966e-01	9.99947e-01	9.99916e-01	9.99867e-01	9.99789e-01	9.99666e-01	9.99472e-01	9.99166e-01	9.98684e-01	9.97931e-01	9.96760e-01	9.94962e-01	9.92245e-01	9.88241e-01	9.82544e-01	9.74807e-01	9.64888e-01	9.52958e-01	9.39456e-01	9.24901e-01	9.09717e-01	8.94168e-01	8.78404e-01	8.62510e-01	8.46538e-01	8.30519e-01	8.14473e-01	7.98412e-01	7.82346e-01	7.66281e-01	7.50222e-01	7.34174e-01	7.18139e-01	7.02124e-01	6.86132e-01	6.70170e-01	6.54244e-01	6.38362e-01	6.22533e-01	6.06769e-01	5.91085e-01	5.75495e-01	5.60019e-01	5.44681e-01	5.29507e-01	5.14529e-01	4.99784e-01	4.85316e-01	4.71174e-01	4.57415e-01	4.44106e-01	4.31320e-01	4.19140e-01	4.07660e-01	3.96982e-01	3.87221e-01	3.78500e-01	3.70956e-01
-4.8501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99966e-01	9.99947e-01	9.99916e-01	9.99866e-01	9.99788e-01	9.99665e-01	9.99470e-01	9.99162e-01	9.98679e-01	9.97922e-01	9.96747e-01	9.94942e-01	9.92214e-01	9.88194e-01	9.82473e-01	9.74705e-01	9.64747e-01	9.52769e-01	9.39211e-01	9.24599e-01	9.09353e-01	8.93742e-01	8.77914e-01	8.61957e-01	8.45921e-01	8.29839e-01	8.13729e-01	7.97605e-01	7.81476e-01	7.65348e-01	7.49228e-01	7.33118e-01	7.17023e-01	7.00949e-01	6.84899e-01	6.68881e-01	6.52901e-01	6.36967e-01	6.21089e-01	6.05280e-01	5.89554e-01	5.73928e-01	5.58422e-01	5.43060e-01	5.27870e-01	5.12886e-01	4.98147e-01	4.83697e-01	4.69589e-01	4.55881e-01	4.42642e-01	4.29948e-01	4.17885e-01	4.06550e-01	3.96048e-01	3.86496e-01	3.78022e-01	3.70766e-01
-4.8251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99966e-01	9.99946e-01	9.99915e-01	9.99866e-01	9.99787e-01	9.99663e-01	9.99467e-01	9.99159e-01	9.98673e-01	9.97914e-01	9.96734e-01	9.94921e-01	9.92182e-01	9.88146e-01	9.82402e-01	9.74603e-01	9.64604e-01	9.52577e-01	9.38966e-01	9.24294e-01	9.08987e-01	8.93312e-01	8.77421e-01	8.61400e-01	8.45300e-01	8.29153e-01	8.12979e-01	7.96791e-01	7.80599e-01	7.64409e-01	7.48226e-01	7.32055e-01	7.15900e-01	6.99766e-01	6.83658e-01	6.67584e-01	6.51550e-01	6.35564e-01	6.19638e-01	6.03784e-01	5.88017e-01	5.72356e-01	5.56820e-01	5.41436e-01	5.26234e-01	5.11246e-01	4.96515e-01	4.82087e-01	4.68016e-01	4.54363e-01	4.41200e-01	4.28604e-01	4.16666e-01	4.05483e-01	3.95165e-01	3.85833e-01	3.77617e-01	3.70660e-01
-4.8001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99966e-01	9.99946e-01	9.99915e-01	9.99865e-01	9.99787e-01	9.99662e-01	9.99465e-01	9.99155e-01	9.98668e-01	9.97905e-01	9.96721e-01	9.94900e-01	9.92151e-01	9.88098e-01	9.82331e-01	9.74499e-01	9.64460e-01	9.52385e-01	9.38718e-01	9.23986e-01	9.08617e-01	8.92879e-01	8.76924e-01	8.60838e-01	8.44674e-01	8.28462e-01	8.12223e-01	7.95972e-01	7.79716e-01	7.63462e-01	7.47217e-01	7.30984e-01	7.14768e-01	6.98575e-01	6.82410e-01	6.66279e-01	6.50190e-01	6.34154e-01	6.18179e-01	6.02281e-01	5.86475e-01	5.70779e-01	5.55215e-01	5.39811e-01	5.24597e-01	5.09609e-01	4.94889e-01	4.80486e-01	4.66456e-01	4.52864e-01	4.39781e-01	4.27291e-01	4.15484e-01	4.04462e-01	3.94337e-01	3.85234e-01	3.77287e-01	3.70642e-01
-4.7751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99966e-01	9.99946e-01	9.99915e-01	9.99865e-01	9.99786e-01	9.99661e-01	9.99463e-01	9.99152e-01	9.98663e-01	9.97897e-01	9.96707e-01	9.94880e-01	9.92119e-01	9.88050e-01	9.82259e-01	9.74395e-01	9.64315e-01	9.52191e-01	9.38468e-01	9.23676e-01	9.08245e-01	8.92443e-01	8.76423e-01	8.60272e-01	8.44043e-01	8.27766e-01	8.11462e-01	7.95146e-01	7.78826e-01	7.62509e-01	7.46200e-01	7.29905e-01	7.13629e-01	6.97376e-01	6.81152e-01	6.64965e-01	6.48823e-01	6.32736e-01	6.16714e-01	6.00772e-01	5.84926e-01	5.69197e-01	5.53607e-01	5.38185e-01	5.22961e-01	5.07975e-01	4.93269e-01	4.78895e-01	4.64912e-01	4.51384e-01	4.38389e-01	4.26009e-01	4.14341e-01	4.03488e-01	3.93567e-01	3.84703e-01	3.77036e-01	3.70715e-01
-4.7501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99966e-01	9.99946e-01	9.99914e-01	9.99864e-01	9.99785e-01	9.99659e-01	9.99461e-01	9.99148e-01	9.98657e-01	9.97888e-01	9.96694e-01	9.94859e-01	9.92086e-01	9.88000e-01	9.82186e-01	9.74290e-01	9.64169e-01	9.51995e-01	9.38216e-01	9.23364e-01	9.07869e-01	8.92003e-01	8.75918e-01	8.59702e-01	8.43406e-01	8.27064e-01	8.10695e-01	7.94314e-01	7.77929e-01	7.61548e-01	7.45177e-01	7.28819e-01	7.12482e-01	6.96169e-01	6.79887e-01	6.63644e-01	6.47448e-01	6.31310e-01	6.15241e-01	5.99256e-01	5.83372e-01	5.67611e-01	5.51996e-01	5.36557e-01	5.21327e-01	5.06345e-01	4.91657e-01	4.77316e-01	4.63383e-01	4.49926e-01	4.37023e-01	4.24762e-01	4.13240e-01	4.02565e-01	3.92856e-01	3.84243e-01	3.76868e-01	3.70884e-01
-4.7251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99966e-01	9.99946e-01	9.99914e-01	9.99864e-01	9.99784e-01	9.99658e-01	9.99459e-01	9.99145e-01	9.98652e-01	9.97880e-01	9.96680e-01	9.94837e-01	9.92054e-01	9.87951e-01	9.82113e-01	9.74185e-01	9.64022e-01	9.51797e-01	9.37962e-01	9.23049e-01	9.07491e-01	8.91560e-01	8.75409e-01	8.59127e-01	8.42765e-01	8.26357e-01	8.09923e-01	7.93476e-01	7.77026e-01	7.60581e-01	7.44146e-01	7.27726e-01	7.11327e-01	6.94954e-01	6.78614e-01	6.62315e-01	6.46066e-01	6.29877e-01	6.13761e-01	5.97734e-01	5.81813e-01	5.66021e-01	5.50383e-01	5.34929e-01	5.19694e-01	5.04720e-01	4.90053e-01	4.75749e-01	4.61871e-01	4.48490e-01	4.35686e-01	4.23551e-01	4.12183e-01	4.01695e-01	3.92208e-01	3.83856e-01	3.76785e-01	3.71152e-01
-4.7001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99945e-01	9.99914e-01	9.99863e-01	9.99783e-01	9.99656e-01	9.99456e-01	9.99141e-01	9.98646e-01	9.97871e-01	9.96666e-01	9.94816e-01	9.92021e-01	9.87901e-01	9.82039e-01	9.74078e-01	9.63873e-01	9.51599e-01	9.37706e-01	9.22732e-01	9.07110e-01	8.91113e-01	8.74896e-01	8.58548e-01	8.42119e-01	8.25645e-01	8.09144e-01	7.92631e-01	7.76116e-01	7.59606e-01	7.43107e-01	7.26625e-01	7.10164e-01	6.93731e-01	6.77333e-01	6.60978e-01	6.44675e-01	6.28436e-01	6.12275e-01	5.96206e-01	5.80249e-01	5.64428e-01	5.48768e-01	5.33301e-01	5.18064e-01	5.03100e-01	4.88459e-01	4.74196e-01	4.60378e-01	4.47079e-01	4.34381e-01	4.22378e-01	4.11173e-01	4.00880e-01	3.91626e-01	3.83547e-01	3.76792e-01	3.71523e-01
-4.6751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99945e-01	9.99913e-01	9.99862e-01	9.99782e-01	9.99655e-01	9.99454e-01	9.99138e-01	9.98640e-01	9.97862e-01	9.96653e-01	9.94795e-01	9.91988e-01	9.87851e-01	9.81965e-01	9.73971e-01	9.63723e-01	9.51398e-01	9.37448e-01	9.22412e-01	9.06725e-01	8.90663e-01	8.74379e-01	8.57964e-01	8.41468e-01	8.25521e-01	8.08359e-01	7.91780e-01	7.75200e-01	7.58624e-01	7.42061e-01	7.25515e-01	7.08993e-01	6.92500e-01	6.76044e-01	6.59633e-01	6.43277e-01	6.26989e-01	6.10781e-01	5.94672e-01	5.78681e-01	5.62831e-01	5.47152e-01	5.31674e-01	5.16438e-01	5.01488e-01	4.86875e-01	4.72658e-01	4.58905e-01	4.45693e-01	4.33107e-01	4.21245e-01	4.10211e-01	4.00124e-01	3.91113e-01	3.83318e-01	3.76892e-01	3.72002e-01
-4.6501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99945e-01	9.99913e-01	9.99862e-01	9.99781e-01	9.99654e-01	9.99452e-01	9.99134e-01	9.98635e-01	9.97853e-01	9.96639e-01	9.94773e-01	9.91954e-01	9.87801e-01	9.81890e-01	9.73862e-01	9.63573e-01	9.51196e-01	9.37188e-01	9.22089e-01	9.06338e-01	8.90209e-01	8.73858e-01	8.57375e-01	8.40812e-01	8.24203e-01	8.07568e-01	7.90923e-01	7.74276e-01	7.57636e-01	7.41008e-01	7.24399e-01	7.07814e-01	6.91261e-01	6.74747e-01	6.58280e-01	6.41872e-01	6.25534e-01	6.09282e-01	5.93133e-01	5.77108e-01	5.61232e-01	5.45534e-01	5.30049e-01	5.14816e-01	4.99883e-01	4.85302e-01	4.71136e-01	4.57454e-01	4.44335e-01	4.31869e-01	4.20154e-01	4.09301e-01	3.99429e-01	3.90672e-01	3.83173e-01	3.77090e-01	3.72592e-01
-4.6251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99945e-01	9.99912e-01	9.99861e-01	9.99780e-01	9.99652e-01	9.99450e-01	9.99131e-01	9.98629e-01	9.97844e-01	9.96625e-01	9.94751e-01	9.91921e-01	9.87750e-01	9.81814e-01	9.73753e-01	9.63420e-01	9.50992e-01	9.36925e-01	9.21764e-01	9.05947e-01	8.89751e-01	8.73333e-01	8.56782e-01	8.40151e-01	8.23474e-01	8.06771e-01	7.90059e-01	7.73345e-01	7.56639e-01	7.39947e-01	7.23274e-01	7.06628e-01	6.90014e-01	6.73442e-01	6.56920e-01	6.40459e-01	6.24073e-01	6.07776e-01	5.91588e-01	5.75531e-01	5.59630e-01	5.43916e-01	5.28426e-01	5.13200e-01	4.98287e-01	4.83743e-01	4.69631e-01	4.56025e-01	4.43007e-01	4.30667e-01	4.19108e-01	4.08444e-01	3.98798e-01	3.90306e-01	3.83115e-01	3.77388e-01	3.73299e-01
-4.6001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99945e-01	9.99912e-01	9.99861e-01	9.99779e-01	9.99651e-01	9.99447e-01	9.99127e-01	9.98623e-01	9.97835e-01	9.96610e-01	9.94729e-01	9.91887e-01	9.87698e-01	9.81738e-01	9.73643e-01	9.63267e-01	9.50787e-01	9.36661e-01	9.21436e-01	9.05553e-01	8.89290e-01	8.72804e-01	8.56184e-01	8.39484e-01	8.22739e-01	8.05969e-01	7.89188e-01	7.72408e-01	7.55636e-01	7.38878e-01	7.22142e-01	7.05433e-01	6.88760e-01	6.72129e-01	6.55552e-01	6.39039e-01	6.22605e-01	6.06265e-01	5.90039e-01	5.73951e-01	5.58027e-01	5.42299e-01	5.26805e-01	5.11589e-01	4.96700e-01	4.82197e-01	4.68146e-01	4.54622e-01	4.41709e-01	4.29504e-01	4.18110e-01	4.07644e-01	3.98234e-01	3.90018e-01	3.83149e-01	3.77792e-01	3.74126e-01
-4.5751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99944e-01	9.99912e-01	9.99860e-01	9.99778e-01	9.99649e-01	9.99445e-01	9.99123e-01	9.98617e-01	9.97826e-01	9.96596e-01	9.94707e-01	9.91853e-01	9.87646e-01	9.81661e-01	9.73532e-01	9.63112e-01	9.50580e-01	9.36395e-01	9.21106e-01	9.05157e-01	8.88825e-01	8.72270e-01	8.55581e-01	8.38813e-01	8.21998e-01	8.05160e-01	7.88311e-01	7.71464e-01	7.54625e-01	7.37802e-01	7.21002e-01	7.04231e-01	6.87497e-01	6.70809e-01	6.54176e-01	6.37612e-01	6.21130e-01	6.04748e-01	5.88485e-01	5.72367e-01	5.56422e-01	5.40683e-01	5.25188e-01	5.09985e-01	4.95124e-01	4.80666e-01	4.66680e-01	4.53244e-01	4.40446e-01	4.28382e-01	4.17161e-01	4.06904e-01	3.97740e-01	3.89813e-01	3.83278e-01	3.78305e-01	3.75079e-01
-4.5501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99944e-01	9.99911e-01	9.99860e-01	9.99777e-01	9.99648e-01	9.99443e-01	9.99120e-01	9.98612e-01	9.97817e-01	9.96582e-01	9.94684e-01	9.91818e-01	9.87594e-01	9.81583e-01	9.73420e-01	9.62956e-01	9.50371e-01	9.36126e-01	9.20773e-01	9.04756e-01	8.88357e-01	8.71732e-01	8.54974e-01	8.38136e-01	8.21252e-01	8.04344e-01	7.87428e-01	7.70513e-01	7.53607e-01	7.36719e-01	7.19854e-01	7.03021e-01	6.86226e-01	6.69480e-01	6.52793e-01	6.36177e-01	6.19649e-01	6.03225e-01	5.86927e-01	5.70781e-01	5.54816e-01	5.39068e-01	5.23576e-01	5.08388e-01	4.93560e-01	4.79152e-01	4.65237e-01	4.51896e-01	4.39217e-01	4.27303e-01	4.16265e-01	4.06225e-01	3.97319e-01	3.89693e-01	3.83506e-01	3.78932e-01	3.76162e-01
-4.5251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99944e-01	9.99911e-01	9.99859e-01	9.99776e-01	9.99646e-01	9.99440e-01	9.99116e-01	9.98606e-01	9.97807e-01	9.96567e-01	9.94662e-01	9.91784e-01	9.87542e-01	9.81505e-01	9.73307e-01	9.62799e-01	9.50160e-01	9.35855e-01	9.20437e-01	9.04353e-01	8.87884e-01	8.71190e-01	8.54362e-01	8.37454e-01	8.20500e-01	8.03523e-01	7.86537e-01	7.69554e-01	7.52582e-01	7.35628e-01	7.18699e-01	7.01803e-01	6.84948e-01	6.68144e-01	6.51403e-01	6.34736e-01	6.18162e-01	6.01697e-01	5.85365e-01	5.69193e-01	5.53211e-01	5.37455e-01	5.21969e-01	5.06801e-01	4.92009e-01	4.77656e-01	4.63818e-01	4.50576e-01	4.38026e-01	4.26270e-01	4.15423e-01	4.05612e-01	3.96975e-01	3.89662e-01	3.83837e-01	3.79678e-01	3.77380e-01
-4.5001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99911e-01	9.99858e-01	9.99776e-01	9.99645e-01	9.99438e-01	9.99112e-01	9.98600e-01	9.97798e-01	9.96553e-01	9.94639e-01	9.91749e-01	9.87489e-01	9.81426e-01	9.73194e-01	9.62641e-01	9.49948e-01	9.35582e-01	9.20099e-01	9.03946e-01	8.87408e-01	8.70644e-01	8.53745e-01	8.36766e-01	8.19742e-01	8.02695e-01	7.85640e-01	7.68589e-01	7.51549e-01	7.34529e-01	7.17536e-01	7.00577e-01	6.83662e-01	6.66801e-01	6.50005e-01	6.33289e-01	6.16669e-01	6.00165e-01	5.83800e-01	5.67603e-01	5.51605e-01	5.35846e-01	5.20368e-01	5.05224e-01	4.90472e-01	4.76179e-01	4.62423e-01	4.49290e-01	4.36874e-01	4.25285e-01	4.14640e-01	4.05068e-01	3.96711e-01	3.89724e-01	3.84275e-01	3.80547e-01	3.78739e-01
-4.4751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99910e-01	9.99858e-01	9.99775e-01	9.99643e-01	9.99436e-01	9.99108e-01	9.98594e-01	9.97789e-01	9.96538e-01	9.94616e-01	9.91713e-01	9.87435e-01	9.81347e-01	9.73079e-01	9.62481e-01	9.49734e-01	9.35307e-01	9.19758e-01	9.03537e-01	8.86928e-01	8.70093e-01	8.53123e-01	8.36073e-01	8.18978e-01	8.01861e-01	7.84737e-01	7.67616e-01	7.50509e-01	7.33422e-01	7.16365e-01	6.99344e-01	6.82368e-01	6.65450e-01	6.48600e-01	6.31834e-01	6.15170e-01	5.98628e-01	5.82232e-01	5.66012e-01	5.50001e-01	5.34240e-01	5.18774e-01	5.03657e-01	4.88950e-01	4.74724e-01	4.61056e-01	4.48037e-01	4.35765e-01	4.24351e-01	4.13917e-01	4.04595e-01	3.96531e-01	3.89884e-01	3.84825e-01	3.81543e-01	3.80244e-01
-4.4501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99910e-01	9.99857e-01	9.99774e-01	9.99642e-01	9.99433e-01	9.99104e-01	9.98588e-01	9.97779e-01	9.96523e-01	9.94593e-01	9.91678e-01	9.87381e-01	9.81267e-01	9.72963e-01	9.62320e-01	9.49518e-01	9.35029e-01	9.19414e-01	9.03123e-01	8.86444e-01	8.69538e-01	8.52496e-01	8.35375e-01	8.18209e-01	8.01021e-01	7.83826e-01	7.66637e-01	7.49462e-01	7.32309e-01	7.15186e-01	6.98102e-01	6.81067e-01	6.64091e-01	6.47189e-01	6.30374e-01	6.13666e-01	5.97086e-01	5.80661e-01	5.64420e-01	5.48398e-01	5.32639e-01	5.17188e-01	5.02103e-01	4.87446e-01	4.73290e-01	4.59717e-01	4.46819e-01	4.34699e-01	4.23470e-01	4.13257e-01	4.04196e-01	3.96438e-01	3.90144e-01	3.85491e-01	3.82673e-01	3.81901e-01
-4.4251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99909e-01	9.99856e-01	9.99773e-01	9.99640e-01	9.99431e-01	9.99101e-01	9.98582e-01	9.97769e-01	9.96508e-01	9.94570e-01	9.91642e-01	9.87327e-01	9.81186e-01	9.72847e-01	9.62158e-01	9.49301e-01	9.34750e-01	9.19067e-01	9.02707e-01	8.85956e-01	8.68978e-01	8.51864e-01	8.34671e-01	8.17433e-01	8.00174e-01	7.82909e-01	7.65650e-01	7.48407e-01	7.31187e-01	7.13999e-01	6.96853e-01	6.79758e-01	6.62726e-01	6.45770e-01	6.28907e-01	6.12157e-01	5.95541e-01	5.79088e-01	5.62828e-01	5.46798e-01	5.31043e-01	5.15611e-01	5.00562e-01	4.85960e-01	4.71881e-01	4.58409e-01	4.45641e-01	4.33680e-01	4.22645e-01	4.12664e-01	4.03876e-01	3.96436e-01	3.90510e-01	3.86278e-01	3.83941e-01	3.83715e-01
-4.4001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99942e-01	9.99909e-01	9.99856e-01	9.99772e-01	9.99638e-01	9.99428e-01	9.99097e-01	9.98575e-01	9.97760e-01	9.96493e-01	9.94546e-01	9.91606e-01	9.87272e-01	9.81105e-01	9.72729e-01	9.61994e-01	9.49081e-01	9.34468e-01	9.18717e-01	9.02287e-01	8.85465e-01	8.68414e-01	8.51227e-01	8.33961e-01	8.16651e-01	7.99320e-01	7.81985e-01	7.64656e-01	7.47344e-01	7.30058e-01	7.12805e-01	6.95596e-01	6.78441e-01	6.61353e-01	6.44345e-01	6.27435e-01	6.10643e-01	5.93993e-01	5.77513e-01	5.61236e-01	5.45201e-01	5.29453e-01	5.14045e-01	4.99035e-01	4.84493e-01	4.70497e-01	4.57134e-01	4.44502e-01	4.32710e-01	4.21879e-01	4.12140e-01	4.03638e-01	3.96529e-01	3.90985e-01	3.87191e-01	3.85352e-01	3.85692e-01
-4.3751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99977e-01	9.99964e-01	9.99942e-01	9.99909e-01	9.99855e-01	9.99771e-01	9.99637e-01	9.99426e-01	9.99093e-01	9.98569e-01	9.97750e-01	9.96478e-01	9.94523e-01	9.91569e-01	9.87217e-01	9.81022e-01	9.72611e-01	9.61829e-01	9.48860e-01	9.34183e-01	9.18365e-01	9.01863e-01	8.84969e-01	8.67845e-01	8.50585e-01	8.33246e-01	8.15863e-01	7.98461e-01	7.81054e-01	7.63655e-01	7.46275e-01	7.28921e-01	7.11604e-01	6.94332e-01	6.77118e-01	6.59973e-01	6.42914e-01	6.25957e-01	6.09125e-01	5.92442e-01	5.75937e-01	5.59646e-01	5.43608e-01	5.27871e-01	5.12489e-01	4.97524e-01	4.83048e-01	4.69141e-01	4.55893e-01	4.43406e-01	4.31792e-01	4.21175e-01	4.11690e-01	4.03485e-01	3.96721e-01	3.91574e-01	3.88234e-01	3.86912e-01	3.87839e-01
-4.3501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99977e-01	9.99963e-01	9.99942e-01	9.99908e-01	9.99854e-01	9.99770e-01	9.99635e-01	9.99423e-01	9.99089e-01	9.98563e-01	9.97740e-01	9.96462e-01	9.94499e-01	9.91532e-01	9.87161e-01	9.80939e-01	9.72491e-01	9.61662e-01	9.48637e-01	9.33896e-01	9.18009e-01	9.01436e-01	8.84469e-01	8.67271e-01	8.49938e-01	8.32525e-01	8.15070e-01	7.97594e-01	7.80116e-01	7.62647e-01	7.45197e-01	7.27777e-01	7.10394e-01	6.93060e-01	6.75786e-01	6.58586e-01	6.41476e-01	6.24474e-01	6.07603e-01	5.90888e-01	5.74361e-01	5.58057e-01	5.42020e-01	5.26297e-01	5.10946e-01	4.96031e-01	4.81626e-01	4.67814e-01	4.54689e-01	4.42356e-01	4.30929e-01	4.20536e-01	4.11316e-01	4.03421e-01	3.97016e-01	3.92281e-01	3.89413e-01	3.88627e-01	3.90162e-01
-4.3251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99977e-01	9.99963e-01	9.99942e-01	9.99908e-01	9.99854e-01	9.99769e-01	9.99634e-01	9.99421e-01	9.99085e-01	9.98557e-01	9.97730e-01	9.96447e-01	9.94475e-01	9.91495e-01	9.87105e-01	9.80856e-01	9.72371e-01	9.61494e-01	9.48413e-01	9.33607e-01	9.17651e-01	9.01006e-01	8.83965e-01	8.66694e-01	8.49286e-01	8.31799e-01	8.14270e-01	7.96722e-01	7.79171e-01	7.61632e-01	7.44113e-01	7.26625e-01	7.09177e-01	6.91781e-01	6.74448e-01	6.57193e-01	6.40033e-01	6.22986e-01	6.06077e-01	5.89332e-01	5.72784e-01	5.56471e-01	5.40437e-01	5.24733e-01	5.09417e-01	4.94557e-01	4.80229e-01	4.66519e-01	4.53524e-01	4.41352e-01	4.30122e-01	4.19964e-01	4.11021e-01	4.03449e-01	3.97418e-01	3.93112e-01	3.90733e-01	3.90503e-01	3.92668e-01
-4.3001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99977e-01	9.99963e-01	9.99942e-01	9.99907e-01	9.99853e-01	9.99768e-01	9.99632e-01	9.99418e-01	9.99081e-01	9.98550e-01	9.97720e-01	9.96431e-01	9.94450e-01	9.91458e-01	9.87048e-01	9.80772e-01	9.72249e-01	9.61325e-01	9.48186e-01	9.33316e-01	9.17289e-01	9.00572e-01	8.83457e-01	8.66111e-01	8.48628e-01	8.31067e-01	8.13464e-01	7.95842e-01	7.78220e-01	7.60609e-01	7.43021e-01	7.25465e-01	7.07953e-01	6.90494e-01	6.73103e-01	6.55794e-01	6.38583e-01	6.21493e-01	6.04547e-01	5.87775e-01	5.71209e-01	5.54889e-01	5.38861e-01	5.23178e-01	5.07902e-01	4.93102e-01	4.78857e-01	4.65257e-01	4.52400e-01	4.40399e-01	4.29376e-01	4.19464e-01	4.10810e-01	4.03575e-01	3.97932e-01	3.94071e-01	3.92200e-01	3.92546e-01	3.95364e-01
-4.2751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99977e-01	9.99963e-01	9.99941e-01	9.99907e-01	9.99853e-01	9.99767e-01	9.99630e-01	9.99416e-01	9.99077e-01	9.98544e-01	9.97710e-01	9.96415e-01	9.94426e-01	9.91420e-01	9.86991e-01	9.80687e-01	9.72127e-01	9.61155e-01	9.47957e-01	9.33022e-01	9.16925e-01	9.00135e-01	8.82945e-01	8.65524e-01	8.47966e-01	8.30330e-01	8.12651e-01	7.94956e-01	7.77261e-01	7.59579e-01	7.41921e-01	7.24298e-01	7.06721e-01	6.89200e-01	6.71751e-01	6.54387e-01	6.37129e-01	6.19996e-01	6.03015e-01	5.86216e-01	5.69634e-01	5.53310e-01	5.37292e-01	5.21636e-01	5.06404e-01	4.91670e-01	4.77514e-01	4.64030e-01	4.51320e-01	4.39499e-01	4.28692e-01	4.19038e-01	4.10686e-01	4.03802e-01	3.98563e-01	3.95164e-01	3.93818e-01	3.94762e-01	3.98257e-01
-4.2501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99977e-01	9.99963e-01	9.99941e-01	9.99907e-01	9.99852e-01	9.99766e-01	9.99629e-01	9.99413e-01	9.99073e-01	9.98537e-01	9.97700e-01	9.96399e-01	9.94401e-01	9.91382e-01	9.86933e-01	9.80601e-01	9.72003e-01	9.60982e-01	9.47727e-01	9.32725e-01	9.16558e-01	8.99694e-01	8.82429e-01	8.64932e-01	8.47298e-01	8.29586e-01	8.11833e-01	7.94064e-01	7.76296e-01	7.58542e-01	7.40814e-01	7.23124e-01	7.05481e-01	6.87899e-01	6.70392e-01	6.52975e-01	6.35669e-01	6.18495e-01	6.01481e-01	5.84657e-01	5.68062e-01	5.51737e-01	5.35732e-01	5.20106e-01	5.04924e-01	4.90260e-01	4.76201e-01	4.62841e-01	4.50286e-01	4.38654e-01	4.28075e-01	4.18690e-01	4.10653e-01	4.04134e-01	3.99314e-01	3.96395e-01	3.95595e-01	3.97158e-01	4.01353e-01
-4.2251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99976e-01	9.99963e-01	9.99941e-01	9.99906e-01	9.99851e-01	9.99764e-01	9.99627e-01	9.99410e-01	9.99069e-01	9.98531e-01	9.97690e-01	9.96383e-01	9.94376e-01	9.91344e-01	9.86875e-01	9.80515e-01	9.71879e-01	9.60809e-01	9.47495e-01	9.32427e-01	9.16188e-01	8.99249e-01	8.81909e-01	8.64335e-01	8.46625e-01	8.28837e-01	8.11009e-01	7.93165e-01	7.75323e-01	7.57498e-01	7.39700e-01	7.21942e-01	7.04235e-01	6.86591e-01	6.69026e-01	6.51557e-01	6.34204e-01	6.16990e-01	5.99944e-01	5.83099e-01	5.66492e-01	5.50169e-01	5.34182e-01	5.18590e-01	5.03463e-01	4.88876e-01	4.74920e-01	4.61691e-01	4.49300e-01	4.37868e-01	4.27527e-01	4.18423e-01	4.10715e-01	4.04575e-01	4.00191e-01	3.97770e-01	3.97536e-01	3.99740e-01	4.04663e-01
-4.2001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99976e-01	9.99962e-01	9.99941e-01	9.99906e-01	9.99851e-01	9.99764e-01	9.99626e-01	9.99408e-01	9.99064e-01	9.98525e-01	9.97680e-01	9.96367e-01	9.94351e-01	9.91305e-01	9.86816e-01	9.80428e-01	9.71753e-01	9.60634e-01	9.47260e-01	9.32125e-01	9.15814e-01	8.98801e-01	8.81384e-01	8.63734e-01	8.45947e-01	8.28082e-01	8.10177e-01	7.92259e-01	7.74344e-01	7.56446e-01	7.38579e-01	7.20753e-01	7.02981e-01	6.85276e-01	6.67655e-01	6.50134e-01	6.32735e-01	6.15483e-01	5.98407e-01	5.81541e-01	5.64926e-01	5.48608e-01	5.32642e-01	5.17090e-01	5.02022e-01	4.87519e-01	4.73673e-01	4.60584e-01	4.48366e-01	4.37143e-01	4.27051e-01	4.18241e-01	4.10876e-01	4.05131e-01	4.01200e-01	3.99295e-01	3.99647e-01	4.02516e-01	4.08192e-01
-4.1751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99976e-01	9.99962e-01	9.99940e-01	9.99905e-01	9.99850e-01	9.99762e-01	9.99624e-01	9.99405e-01	9.99060e-01	9.98518e-01	9.97669e-01	9.96351e-01	9.94326e-01	9.91266e-01	9.86757e-01	9.80340e-01	9.71627e-01	9.60457e-01	9.47024e-01	9.31821e-01	9.15438e-01	8.98349e-01	8.80855e-01	8.63127e-01	8.45263e-01	8.27321e-01	8.09340e-01	7.91346e-01	7.73357e-01	7.55387e-01	7.37450e-01	7.19556e-01	7.01720e-01	6.83955e-01	6.66277e-01	6.48705e-01	6.31261e-01	6.13972e-01	5.96868e-01	5.79985e-01	5.63364e-01	5.47055e-01	5.31114e-01	5.15606e-01	5.00604e-01	4.86191e-01	4.72462e-01	4.59521e-01	4.47485e-01	4.36482e-01	4.26652e-01	4.18149e-01	4.11139e-01	4.05805e-01	4.02345e-01	4.00975e-01	4.01936e-01	4.05494e-01	4.11950e-01
-4.1501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99976e-01	9.99962e-01	9.99940e-01	9.99905e-01	9.99849e-01	9.99761e-01	9.99622e-01	9.99402e-01	9.99056e-01	9.98511e-01	9.97659e-01	9.96335e-01	9.94300e-01	9.91227e-01	9.86697e-01	9.80252e-01	9.71499e-01	9.60280e-01	9.46786e-01	9.31515e-01	9.15058e-01	8.97893e-01	8.80322e-01	8.62516e-01	8.44573e-01	8.26554e-01	8.08497e-01	7.90427e-01	7.72364e-01	7.54321e-01	7.36314e-01	7.18353e-01	7.00452e-01	6.82627e-01	6.64893e-01	6.47271e-01	6.29784e-01	6.12459e-01	5.95329e-01	5.78431e-01	5.61808e-01	5.45511e-01	5.29600e-01	5.14140e-01	4.99209e-01	4.84893e-01	4.71289e-01	4.58505e-01	4.46661e-01	4.35889e-01	4.26332e-01	4.18149e-01	4.11511e-01	4.06603e-01	4.03631e-01	4.02817e-01	4.04408e-01	4.08680e-01	4.15945e-01
-4.1251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99985e-01	9.99976e-01	9.99962e-01	9.99940e-01	9.99904e-01	9.99849e-01	9.99760e-01	9.99621e-01	9.99400e-01	9.99052e-01	9.98504e-01	9.97648e-01	9.96318e-01	9.94274e-01	9.91187e-01	9.86637e-01	9.80163e-01	9.71370e-01	9.60100e-01	9.46546e-01	9.31206e-01	9.14675e-01	8.97434e-01	8.79785e-01	8.61900e-01	8.43879e-01	8.25782e-01	8.07647e-01	7.89501e-01	7.71363e-01	7.53248e-01	7.35170e-01	7.17142e-01	6.99177e-01	6.81292e-01	6.63503e-01	6.45832e-01	6.28303e-01	6.10945e-01	5.93791e-01	5.76879e-01	5.60257e-01	5.43977e-01	5.28099e-01	5.12694e-01	4.97841e-01	4.83628e-01	4.70157e-01	4.57539e-01	4.45897e-01	4.35366e-01	4.26096e-01	4.18246e-01	4.11994e-01	4.07530e-01	4.05064e-01	4.04826e-01	4.07071e-01	4.12084e-01	4.20187e-01
-4.1001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99985e-01	9.99976e-01	9.99962e-01	9.99939e-01	9.99904e-01	9.99848e-01	9.99759e-01	9.99619e-01	9.99397e-01	9.99047e-01	9.98498e-01	9.97637e-01	9.96301e-01	9.94248e-01	9.91147e-01	9.86576e-01	9.80072e-01	9.71240e-01	9.59919e-01	9.46303e-01	9.30895e-01	9.14290e-01	8.96971e-01	8.79243e-01	8.61279e-01	8.43179e-01	8.25003e-01	8.06791e-01	7.88569e-01	7.70356e-01	7.52168e-01	7.34020e-01	7.15924e-01	6.97896e-01	6.79951e-01	6.62108e-01	6.44389e-01	6.26820e-01	6.09429e-01	5.92253e-01	5.75332e-01	5.58714e-01	5.42454e-01	5.26615e-01	5.11269e-01	4.96500e-01	4.82398e-01	4.69068e-01	4.56625e-01	4.45195e-01	4.34918e-01	4.25946e-01	4.18444e-01	4.12594e-01	4.08591e-01	4.06650e-01	4.07010e-01	4.09932e-01	4.15712e-01	4.24685e-01
-4.0751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99985e-01	9.99976e-01	9.99962e-01	9.99939e-01	9.99904e-01	9.99847e-01	9.99758e-01	9.99617e-01	9.99394e-01	9.99043e-01	9.98491e-01	9.97627e-01	9.96284e-01	9.94222e-01	9.91107e-01	9.86515e-01	9.79982e-01	9.71109e-01	9.59737e-01	9.46059e-01	9.30581e-01	9.13901e-01	8.96504e-01	8.78697e-01	8.60653e-01	8.42473e-01	8.24219e-01	8.05928e-01	7.87629e-01	7.69342e-01	7.51081e-01	7.32862e-01	7.14700e-01	6.96608e-01	6.78604e-01	6.60708e-01	6.42942e-01	6.25333e-01	6.07913e-01	5.90717e-01	5.73789e-01	5.57179e-01	5.40943e-01	5.25147e-01	5.09868e-01	4.95188e-01	4.81205e-01	4.68025e-01	4.55766e-01	4.44559e-01	4.34548e-01	4.25887e-01	4.18748e-01	4.13315e-01	4.09791e-01	4.08396e-01	4.09374e-01	4.12999e-01	4.19574e-01	4.29449e-01
-4.0501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99985e-01	9.99976e-01	9.99961e-01	9.99939e-01	9.99903e-01	9.99846e-01	9.99757e-01	9.99615e-01	9.99391e-01	9.99039e-01	9.98484e-01	9.97616e-01	9.96267e-01	9.94196e-01	9.91066e-01	9.86454e-01	9.79890e-01	9.70977e-01	9.59553e-01	9.45813e-01	9.30264e-01	9.13508e-01	8.96033e-01	8.78146e-01	8.60023e-01	8.41763e-01	8.23428e-01	8.05059e-01	7.86683e-01	7.68320e-01	7.49987e-01	7.31698e-01	7.13468e-01	6.95313e-01	6.77251e-01	6.59303e-01	6.41491e-01	6.23845e-01	6.06397e-01	5.89184e-01	5.72252e-01	5.55653e-01	5.39445e-01	5.23699e-01	5.08490e-01	4.93908e-01	4.80051e-01	4.67029e-01	4.54965e-01	4.43992e-01	4.34258e-01	4.25923e-01	4.19161e-01	4.14163e-01	4.11135e-01	4.10306e-01	4.11927e-01	4.16279e-01	4.23679e-01	4.34488e-01
-4.0251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99985e-01	9.99976e-01	9.99961e-01	9.99939e-01	9.99903e-01	9.99846e-01	9.99756e-01	9.99614e-01	9.99389e-01	9.99034e-01	9.98477e-01	9.97605e-01	9.96250e-01	9.94169e-01	9.91025e-01	9.86391e-01	9.79798e-01	9.70844e-01	9.59367e-01	9.45565e-01	9.29945e-01	9.13113e-01	8.95559e-01	8.77591e-01	8.59387e-01	8.41046e-01	8.22632e-01	8.04184e-01	7.85731e-01	7.67292e-01	7.48886e-01	7.30526e-01	7.12230e-01	6.94013e-01	6.75893e-01	6.57893e-01	6.40037e-01	6.22355e-01	6.04881e-01	5.87654e-01	5.70721e-01	5.54137e-01	5.37963e-01	5.22270e-01	5.07139e-01	4.92661e-01	4.78938e-01	4.66085e-01	4.54225e-01	4.43498e-01	4.34054e-01	4.26058e-01	4.19689e-01	4.15142e-01	4.12630e-01	4.12388e-01	4.14675e-01	4.19781e-01	4.28036e-01	4.39815e-01
-4.0001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99985e-01	9.99975e-01	9.99961e-01	9.99938e-01	9.99902e-01	9.99845e-01	9.99755e-01	9.99612e-01	9.99386e-01	9.99030e-01	9.98470e-01	9.97594e-01	9.96233e-01	9.94142e-01	9.90984e-01	9.86329e-01	9.79705e-01	9.70710e-01	9.59180e-01	9.45314e-01	9.29623e-01	9.12714e-01	8.95080e-01	8.77032e-01	8.58746e-01	8.40324e-01	8.21829e-01	8.03303e-01	7.84771e-01	7.66257e-01	7.47778e-01	7.29348e-01	7.10985e-01	6.92706e-01	6.74530e-01	6.56479e-01	6.38581e-01	6.20864e-01	6.03366e-01	5.86128e-01	5.69198e-01	5.52632e-01	5.36496e-01	5.20863e-01	5.05816e-01	4.91450e-01	4.77870e-01	4.65193e-01	4.53549e-01	4.43079e-01	4.33939e-01	4.26297e-01	4.20336e-01	4.16258e-01	4.14282e-01	4.14648e-01	4.17625e-01	4.23514e-01	4.32655e-01	4.45439e-01
-3.9751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99961e-01	9.99938e-01	9.99902e-01	9.99844e-01	9.99754e-01	9.99610e-01	9.99383e-01	9.99025e-01	9.98463e-01	9.97583e-01	9.96216e-01	9.94115e-01	9.90942e-01	9.86266e-01	9.79611e-01	9.70574e-01	9.58992e-01	9.45061e-01	9.29298e-01	9.12312e-01	8.94598e-01	8.76468e-01	8.58100e-01	8.39597e-01	8.21021e-01	8.02415e-01	7.83806e-01	7.65216e-01	7.46663e-01	7.28163e-01	7.09734e-01	6.91393e-01	6.73161e-01	6.55061e-01	6.37121e-01	6.19373e-01	6.01853e-01	5.84606e-01	5.67683e-01	5.51141e-01	5.35048e-01	5.19479e-01	5.04524e-01	4.90277e-01	4.76848e-01	4.64358e-01	4.52940e-01	4.42740e-01	4.33916e-01	4.26643e-01	4.21108e-01	4.17517e-01	4.16096e-01	4.17093e-01	4.20786e-01	4.27486e-01	4.37546e-01	4.51373e-01
-3.9501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99961e-01	9.99938e-01	9.99901e-01	9.99844e-01	9.99752e-01	9.99608e-01	9.99380e-01	9.99021e-01	9.98456e-01	9.97572e-01	9.96198e-01	9.94088e-01	9.90900e-01	9.86202e-01	9.79516e-01	9.70438e-01	9.58801e-01	9.44807e-01	9.28971e-01	9.11907e-01	8.94112e-01	8.75900e-01	8.57449e-01	8.38864e-01	8.20207e-01	8.01520e-01	7.82833e-01	7.64167e-01	7.45541e-01	7.26972e-01	7.08477e-01	6.90075e-01	6.71788e-01	6.53640e-01	6.35660e-01	6.17881e-01	6.00343e-01	5.83091e-01	5.66177e-01	5.49663e-01	5.33618e-01	5.18121e-01	5.03263e-01	4.89144e-01	4.75875e-01	4.63583e-01	4.52402e-01	4.42484e-01	4.33991e-01	4.27101e-01	4.22008e-01	4.18923e-01	4.18079e-01	4.19730e-01	4.24165e-01	4.31706e-01	4.42720e-01	4.57629e-01
-3.9251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99961e-01	9.99937e-01	9.99901e-01	9.99843e-01	9.99751e-01	9.99606e-01	9.99377e-01	9.99016e-01	9.98448e-01	9.97560e-01	9.96180e-01	9.94060e-01	9.90857e-01	9.86138e-01	9.79421e-01	9.70300e-01	9.58610e-01	9.44550e-01	9.28641e-01	9.11498e-01	8.93622e-01	8.75327e-01	8.56793e-01	8.38125e-01	8.19386e-01	8.00620e-01	7.81854e-01	7.63112e-01	7.44413e-01	7.25774e-01	7.07214e-01	6.88752e-01	6.70411e-01	6.52216e-01	6.34198e-01	6.16391e-01	5.98837e-01	5.81582e-01	5.64682e-01	5.48200e-01	5.32209e-01	5.16790e-01	5.02037e-01	4.88053e-01	4.74954e-01	4.62869e-01	4.51938e-01	4.42315e-01	4.34167e-01	4.27677e-01	4.23043e-01	4.20484e-01	4.20237e-01	4.22567e-01	4.27772e-01	4.36184e-01	4.48187e-01	4.64220e-01
-3.9001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99960e-01	9.99937e-01	9.99900e-01	9.99842e-01	9.99750e-01	9.99605e-01	9.99374e-01	9.99012e-01	9.98441e-01	9.97549e-01	9.96162e-01	9.94032e-01	9.90815e-01	9.86073e-01	9.79325e-01	9.70161e-01	9.58416e-01	9.44291e-01	9.28308e-01	9.11086e-01	8.93127e-01	8.74749e-01	8.56132e-01	8.37381e-01	8.18560e-01	7.99713e-01	7.80868e-01	7.62050e-01	7.43278e-01	7.24570e-01	7.05945e-01	6.87423e-01	6.69029e-01	6.50789e-01	6.32734e-01	6.14902e-01	5.97334e-01	5.80081e-01	5.63199e-01	5.46754e-01	5.30822e-01	5.15488e-01	5.00847e-01	4.87007e-01	4.74088e-01	4.62221e-01	4.51551e-01	4.42236e-01	4.34448e-01	4.28374e-01	4.24218e-01	4.22204e-01	4.22577e-01	4.25612e-01	4.31613e-01	4.40930e-01	4.53959e-01	4.71158e-01
-3.8751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99960e-01	9.99937e-01	9.99900e-01	9.99842e-01	9.99749e-01	9.99603e-01	9.99371e-01	9.99007e-01	9.98434e-01	9.97537e-01	9.96144e-01	9.94004e-01	9.90772e-01	9.86007e-01	9.79228e-01	9.70021e-01	9.58221e-01	9.44030e-01	9.27972e-01	9.10671e-01	8.92629e-01	8.74167e-01	8.55466e-01	8.36631e-01	8.17728e-01	7.98799e-01	7.79876e-01	7.60982e-01	7.42137e-01	7.23359e-01	7.04670e-01	6.86090e-01	6.67644e-01	6.49360e-01	6.31271e-01	6.13415e-01	5.95837e-01	5.78589e-01	5.61729e-01	5.45327e-01	5.29460e-01	5.14216e-01	4.99696e-01	4.86009e-01	4.73280e-01	4.61642e-01	4.51246e-01	4.42253e-01	4.34840e-01	4.29198e-01	4.25539e-01	4.24091e-01	4.25107e-01	4.28872e-01	4.35700e-01	4.45955e-01	4.60048e-01	4.78457e-01
-3.8501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99960e-01	9.99937e-01	9.99900e-01	9.99841e-01	9.99748e-01	9.99601e-01	9.99368e-01	9.99002e-01	9.98426e-01	9.97526e-01	9.96126e-01	9.93976e-01	9.90728e-01	9.85941e-01	9.79130e-01	9.69880e-01	9.58025e-01	9.43767e-01	9.27634e-01	9.10252e-01	8.92127e-01	8.73581e-01	8.54795e-01	8.35876e-01	8.16890e-01	7.97880e-01	7.78878e-01	7.59907e-01	7.40989e-01	7.22143e-01	7.03390e-01	6.84752e-01	6.66256e-01	6.47929e-01	6.29808e-01	6.11931e-01	5.94346e-01	5.77106e-01	5.60273e-01	5.43918e-01	5.28123e-01	5.12978e-01	4.98586e-01	4.85062e-01	4.72532e-01	4.61135e-01	4.51026e-01	4.42369e-01	4.35346e-01	4.30155e-01	4.27011e-01	4.26150e-01	4.27834e-01	4.32355e-01	4.40041e-01	4.51268e-01	4.66466e-01	4.86133e-01
-3.8251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99960e-01	9.99936e-01	9.99899e-01	9.99840e-01	9.99747e-01	9.99599e-01	9.99366e-01	9.98997e-01	9.98419e-01	9.97514e-01	9.96108e-01	9.93948e-01	9.90684e-01	9.85875e-01	9.79031e-01	9.69738e-01	9.57826e-01	9.43502e-01	9.27293e-01	9.09830e-01	8.91621e-01	8.72989e-01	8.54118e-01	8.35115e-01	8.16045e-01	7.96954e-01	7.77873e-01	7.58826e-01	7.39835e-01	7.20921e-01	7.02105e-01	6.83410e-01	6.64864e-01	6.46497e-01	6.28346e-01	6.10451e-01	5.92862e-01	5.75635e-01	5.58833e-01	5.42532e-01	5.26814e-01	5.11774e-01	4.97520e-01	4.84167e-01	4.71847e-01	4.60704e-01	4.50894e-01	4.42589e-01	4.35973e-01	4.31250e-01	4.28641e-01	4.28389e-01	4.30765e-01	4.36071e-01	4.44647e-01	4.56883e-01	4.73227e-01	4.94200e-01
-3.8001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99960e-01	9.99936e-01	9.99899e-01	9.99839e-01	9.99745e-01	9.99597e-01	9.99363e-01	9.98993e-01	9.98412e-01	9.97502e-01	9.96089e-01	9.93919e-01	9.90640e-01	9.85808e-01	9.78931e-01	9.69594e-01	9.57626e-01	9.43234e-01	9.26949e-01	9.09405e-01	8.91111e-01	8.72394e-01	8.53437e-01	8.34348e-01	8.15195e-01	7.96022e-01	7.76862e-01	7.57739e-01	7.38676e-01	7.19693e-01	7.00815e-01	6.82065e-01	6.63470e-01	6.45065e-01	6.26886e-01	6.08976e-01	5.91386e-01	5.74175e-01	5.57411e-01	5.41168e-01	5.25535e-01	5.10609e-01	4.96499e-01	4.83328e-01	4.71230e-01	4.60353e-01	4.50856e-01	4.42916e-01	4.36724e-01	4.32487e-01	4.30434e-01	4.30815e-01	4.33909e-01	4.40028e-01	4.49526e-01	4.62809e-01	4.80344e-01	5.02673e-01
-3.7751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99959e-01	9.99936e-01	9.99898e-01	9.99838e-01	9.99744e-01	9.99595e-01	9.99359e-01	9.98988e-01	9.98404e-01	9.97490e-01	9.96071e-01	9.93890e-01	9.90595e-01	9.85740e-01	9.78831e-01	9.69449e-01	9.57425e-01	9.42964e-01	9.26603e-01	9.08976e-01	8.90597e-01	8.71793e-01	8.52750e-01	8.33576e-01	8.14339e-01	7.95084e-01	7.75844e-01	7.56645e-01	7.37510e-01	7.18460e-01	6.99520e-01	6.80716e-01	6.62075e-01	6.43633e-01	6.25428e-01	6.07506e-01	5.89920e-01	5.72730e-01	5.56006e-01	5.39829e-01	5.24287e-01	5.09482e-01	4.95528e-01	4.82549e-01	4.70684e-01	4.60084e-01	4.50915e-01	4.43357e-01	4.37605e-01	4.33874e-01	4.32398e-01	4.33435e-01	4.37273e-01	4.44236e-01	4.54691e-01	4.69061e-01	4.87832e-01	5.11571e-01
-3.7501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99959e-01	9.99935e-01	9.99897e-01	9.99838e-01	9.99743e-01	9.99593e-01	9.99356e-01	9.98983e-01	9.98396e-01	9.97478e-01	9.96052e-01	9.93861e-01	9.90550e-01	9.85672e-01	9.78730e-01	9.69303e-01	9.57221e-01	9.42693e-01	9.26254e-01	9.08543e-01	8.90079e-01	8.71189e-01	8.52059e-01	8.32799e-01	8.13477e-01	7.94140e-01	7.74821e-01	7.55546e-01	7.36339e-01	7.17222e-01	6.98222e-01	6.79363e-01	6.60678e-01	6.42201e-01	6.23973e-01	6.06042e-01	5.88463e-01	5.71299e-01	5.54623e-01	5.38516e-01	5.23073e-01	5.08398e-01	4.94608e-01	4.81831e-01	4.70211e-01	4.59902e-01	4.51076e-01	4.43915e-01	4.38622e-01	4.35416e-01	4.34538e-01	4.36256e-01	4.40866e-01	4.48704e-01	4.60153e-01	4.75650e-01	4.95704e-01	5.20908e-01
-3.7251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99959e-01	9.99935e-01	9.99897e-01	9.99837e-01	9.99742e-01	9.99591e-01	9.99353e-01	9.98978e-01	9.98389e-01	9.97466e-01	9.96033e-01	9.93831e-01	9.90505e-01	9.85603e-01	9.78628e-01	9.69156e-01	9.57017e-01	9.42418e-01	9.25901e-01	9.08108e-01	8.89557e-01	8.70579e-01	8.51362e-01	8.32016e-01	8.12609e-01	7.93190e-01	7.73791e-01	7.54440e-01	7.35162e-01	7.15980e-01	6.96919e-01	6.78009e-01	6.59280e-01	6.40771e-01	6.22523e-01	6.04586e-01	5.87018e-01	5.69885e-01	5.53261e-01	5.37232e-01	5.21895e-01	5.07359e-01	4.93742e-01	4.81179e-01	4.69816e-01	4.59812e-01	4.51342e-01	4.44596e-01	4.39779e-01	4.37119e-01	4.36863e-01	4.39287e-01	4.44697e-01	4.53443e-01	4.65922e-01	4.82590e-01	5.03978e-01	5.30705e-01
-3.7001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99959e-01	9.99935e-01	9.99896e-01	9.99836e-01	9.99740e-01	9.99589e-01	9.99350e-01	9.98973e-01	9.98381e-01	9.97454e-01	9.96014e-01	9.93802e-01	9.90459e-01	9.85534e-01	9.78525e-01	9.69008e-01	9.56810e-01	9.42142e-01	9.25546e-01	9.07668e-01	8.89031e-01	8.69965e-01	8.50660e-01	8.31227e-01	8.11736e-01	7.92234e-01	7.72756e-01	7.53329e-01	7.33980e-01	7.14732e-01	6.95613e-01	6.76652e-01	6.57882e-01	6.39342e-01	6.21077e-01	6.03139e-01	5.85586e-01	5.68488e-01	5.51923e-01	5.35979e-01	5.20756e-01	5.06367e-01	4.92934e-01	4.80596e-01	4.69502e-01	4.59817e-01	4.51719e-01	4.45404e-01	4.41084e-01	4.38990e-01	4.39379e-01	4.42534e-01	4.48776e-01	4.58464e-01	4.72011e-01	4.89895e-01	5.12669e-01	5.40979e-01
-3.6751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99959e-01	9.99934e-01	9.99896e-01	9.99835e-01	9.99739e-01	9.99587e-01	9.99347e-01	9.98968e-01	9.98373e-01	9.97442e-01	9.95995e-01	9.93772e-01	9.90413e-01	9.85464e-01	9.78421e-01	9.68858e-01	9.56602e-01	9.41863e-01	9.25188e-01	9.07226e-01	8.88501e-01	8.69346e-01	8.49953e-01	8.30433e-01	8.10857e-01	7.91272e-01	7.71715e-01	7.52213e-01	7.32793e-01	7.13481e-01	6.94304e-01	6.75294e-01	6.56485e-01	6.37917e-01	6.19638e-01	6.01701e-01	5.84168e-01	5.67110e-01	5.50610e-01	5.34758e-01	5.19657e-01	5.05424e-01	4.92186e-01	4.80085e-01	4.69273e-01	4.59921e-01	4.52212e-01	4.46346e-01	4.42541e-01	4.41035e-01	4.42093e-01	4.46009e-01	4.53111e-01	4.63776e-01	4.78433e-01	4.97580e-01	5.21793e-01	5.51750e-01
-3.6501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99974e-01	9.99958e-01	9.99934e-01	9.99896e-01	9.99834e-01	9.99738e-01	9.99585e-01	9.99344e-01	9.98963e-01	9.98365e-01	9.97429e-01	9.95975e-01	9.93741e-01	9.90367e-01	9.85394e-01	9.78317e-01	9.68707e-01	9.56392e-01	9.41582e-01	9.24828e-01	9.06780e-01	8.87966e-01	8.68723e-01	8.49241e-01	8.29634e-01	8.09972e-01	7.90305e-01	7.70668e-01	7.51091e-01	7.31601e-01	7.12225e-01	6.92992e-01	6.73934e-01	6.55088e-01	6.36495e-01	6.18205e-01	6.00273e-01	5.82765e-01	5.65754e-01	5.49324e-01	5.33572e-01	5.18602e-01	5.04535e-01	4.91502e-01	4.79649e-01	4.69134e-01	4.60130e-01	4.52826e-01	4.47427e-01	4.44157e-01	4.43262e-01	4.45014e-01	4.49717e-01	4.57713e-01	4.69392e-01	4.85201e-01	5.05659e-01	5.31370e-01	5.63039e-01
-3.6251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99974e-01	9.99958e-01	9.99934e-01	9.99895e-01	9.99834e-01	9.99737e-01	9.99583e-01	9.99341e-01	9.98958e-01	9.98357e-01	9.97417e-01	9.95956e-01	9.93711e-01	9.90320e-01	9.85322e-01	9.78211e-01	9.68555e-01	9.56180e-01	9.41299e-01	9.24464e-01	9.06330e-01	8.87428e-01	8.68095e-01	8.48524e-01	8.28829e-01	8.09082e-01	7.89331e-01	7.69615e-01	7.49964e-01	7.30405e-01	7.10966e-01	6.91678e-01	6.72574e-01	6.53693e-01	6.35078e-01	6.16780e-01	5.98858e-01	5.81379e-01	5.64420e-01	5.48068e-01	5.32422e-01	5.17593e-01	5.03702e-01	4.90885e-01	4.79293e-01	4.69087e-01	4.60447e-01	4.53565e-01	4.48651e-01	4.45938e-01	4.45677e-01	4.48150e-01	4.53670e-01	4.62593e-01	4.75324e-01	4.92329e-01	5.14150e-01	5.41417e-01	5.74868e-01
-3.6001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99958e-01	9.99933e-01	9.99895e-01	9.99833e-01	9.99735e-01	9.99581e-01	9.99337e-01	9.98953e-01	9.98349e-01	9.97404e-01	9.95936e-01	9.93680e-01	9.90273e-01	9.85251e-01	9.78105e-01	9.68402e-01	9.55967e-01	9.41014e-01	9.24098e-01	9.05877e-01	8.86886e-01	8.67463e-01	8.47802e-01	8.28019e-01	8.08186e-01	7.88353e-01	7.68558e-01	7.48832e-01	7.29204e-01	7.09704e-01	6.90362e-01	6.71214e-01	6.52300e-01	6.33666e-01	6.15364e-01	5.97456e-01	5.80012e-01	5.63111e-01	5.46844e-01	5.31313e-01	5.16632e-01	5.02927e-01	4.90339e-01	4.79020e-01	4.69139e-01	4.60877e-01	4.54435e-01	4.50027e-01	4.47891e-01	4.48288e-01	4.51508e-01	4.57877e-01	4.67762e-01	4.81585e-01	4.99832e-01	5.23068e-01	5.51953e-01	5.87259e-01
-3.5751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99958e-01	9.99933e-01	9.99894e-01	9.99832e-01	9.99734e-01	9.99579e-01	9.99334e-01	9.98948e-01	9.98341e-01	9.97391e-01	9.95916e-01	9.93649e-01	9.90225e-01	9.85179e-01	9.77998e-01	9.68248e-01	9.55752e-01	9.40726e-01	9.23729e-01	9.05421e-01	8.86339e-01	8.66826e-01	8.47075e-01	8.27204e-01	8.07284e-01	7.87369e-01	7.67495e-01	7.47695e-01	7.28000e-01	7.08439e-01	6.89045e-01	6.69855e-01	6.50911e-01	6.32260e-01	6.13958e-01	5.96069e-01	5.78664e-01	5.61827e-01	5.45652e-01	5.30245e-01	5.15722e-01	5.02214e-01	4.89866e-01	4.78835e-01	4.69292e-01	4.61427e-01	4.55441e-01	4.51559e-01	4.50023e-01	4.51103e-01	4.55099e-01	4.62347e-01	4.73230e-01	4.88186e-01	5.07724e-01	5.32432e-01	5.63000e-01	6.00235e-01
-3.5501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99958e-01	9.99933e-01	9.99893e-01	9.99831e-01	9.99733e-01	9.99577e-01	9.99331e-01	9.98943e-01	9.98333e-01	9.97378e-01	9.95896e-01	9.93618e-01	9.90177e-01	9.85106e-01	9.77890e-01	9.68092e-01	9.55535e-01	9.40437e-01	9.23357e-01	9.04961e-01	8.85789e-01	8.66184e-01	8.46343e-01	8.26383e-01	8.06378e-01	7.86380e-01	7.66427e-01	7.46554e-01	7.26792e-01	7.07171e-01	6.87727e-01	6.68497e-01	6.49525e-01	6.30862e-01	6.12564e-01	5.94697e-01	5.77338e-01	5.60572e-01	5.44497e-01	5.29221e-01	5.14866e-01	5.01567e-01	4.89471e-01	4.78741e-01	4.69552e-01	4.62099e-01	4.56590e-01	4.53253e-01	4.52341e-01	4.54130e-01	4.58930e-01	4.67090e-01	4.79009e-01	4.95143e-01	5.16021e-01	5.42259e-01	5.74578e-01	6.13822e-01
-3.5251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99957e-01	9.99932e-01	9.99893e-01	9.99830e-01	9.99731e-01	9.99575e-01	9.99328e-01	9.98938e-01	9.98325e-01	9.97366e-01	9.95876e-01	9.93587e-01	9.90129e-01	9.85032e-01	9.77781e-01	9.67935e-01	9.55317e-01	9.40145e-01	9.22982e-01	9.04497e-01	8.85235e-01	8.65538e-01	8.45607e-01	8.25558e-01	8.05466e-01	7.85385e-01	7.65355e-01	7.45409e-01	7.25580e-01	7.05902e-01	6.86409e-01	6.67142e-01	6.48145e-01	6.29472e-01	6.11182e-01	5.93343e-01	5.76036e-01	5.59347e-01	5.43380e-01	5.28245e-01	5.14068e-01	5.00988e-01	4.89157e-01	4.78742e-01	4.69924e-01	4.62900e-01	4.57887e-01	4.55118e-01	4.54852e-01	4.57376e-01	4.63011e-01	4.72119e-01	4.85112e-01	5.02469e-01	5.24739e-01	5.52569e-01	5.86709e-01	6.28046e-01
-3.5001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99957e-01	9.99932e-01	9.99892e-01	9.99830e-01	9.99730e-01	9.99573e-01	9.99324e-01	9.98933e-01	9.98317e-01	9.97353e-01	9.95855e-01	9.93555e-01	9.90080e-01	9.84959e-01	9.77671e-01	9.67777e-01	9.55097e-01	9.39850e-01	9.22604e-01	9.04031e-01	8.84676e-01	8.64888e-01	8.44865e-01	8.24727e-01	8.04549e-01	7.84386e-01	7.64278e-01	7.44260e-01	7.24367e-01	7.04631e-01	6.85091e-01	6.65789e-01	6.46770e-01	6.28091e-01	6.09813e-01	5.92008e-01	5.74758e-01	5.58155e-01	5.42303e-01	5.27318e-01	5.13330e-01	5.00482e-01	4.88929e-01	4.78844e-01	4.70412e-01	4.63836e-01	4.59338e-01	4.57158e-01	4.57564e-01	4.60852e-01	4.67353e-01	4.77443e-01	4.91553e-01	5.10178e-01	5.33897e-01	5.63381e-01	5.99418e-01	6.42934e-01
-3.4751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99957e-01	9.99932e-01	9.99892e-01	9.99829e-01	9.99729e-01	9.99571e-01	9.99321e-01	9.98927e-01	9.98308e-01	9.97340e-01	9.95835e-01	9.93523e-01	9.90031e-01	9.84884e-01	9.77561e-01	9.67618e-01	9.54875e-01	9.39554e-01	9.22223e-01	9.03561e-01	8.84114e-01	8.64233e-01	8.44119e-01	8.23891e-01	8.03628e-01	7.83382e-01	7.63196e-01	7.43108e-01	7.23150e-01	7.03360e-01	6.83775e-01	6.64439e-01	6.45402e-01	6.26721e-01	6.08460e-01	5.90694e-01	5.73508e-01	5.56997e-01	5.41269e-01	5.26444e-01	5.12656e-01	5.00051e-01	4.88791e-01	4.79050e-01	4.71021e-01	4.64912e-01	4.60949e-01	4.59382e-01	4.60485e-01	4.64565e-01	4.71964e-01	4.83074e-01	4.98343e-01	5.18288e-01	5.43511e-01	5.74716e-01	6.12728e-01	6.58513e-01
-3.4501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99957e-01	9.99931e-01	9.99891e-01	9.99828e-01	9.99727e-01	9.99569e-01	9.99318e-01	9.98922e-01	9.98300e-01	9.97326e-01	9.95814e-01	9.93491e-01	9.89981e-01	9.84809e-01	9.77449e-01	9.67457e-01	9.54651e-01	9.39255e-01	9.21840e-01	9.03087e-01	8.83548e-01	8.63574e-01	8.43368e-01	8.23051e-01	8.02701e-01	7.82373e-01	7.62111e-01	7.41952e-01	7.21932e-01	7.02088e-01	6.82460e-01	6.63095e-01	6.44042e-01	6.25363e-01	6.07124e-01	5.89402e-01	5.72286e-01	5.55875e-01	5.40281e-01	5.25626e-01	5.12049e-01	4.99700e-01	4.88746e-01	4.79366e-01	4.71757e-01	4.66134e-01	4.62728e-01	4.61797e-01	4.63624e-01	4.68525e-01	4.76857e-01	4.89026e-01	5.05498e-01	5.26814e-01	5.53602e-01	5.86598e-01	6.26664e-01	6.74814e-01
-3.4251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99957e-01	9.99931e-01	9.99891e-01	9.99827e-01	9.99726e-01	9.99566e-01	9.99314e-01	9.98916e-01	9.98291e-01	9.97313e-01	9.95793e-01	9.93458e-01	9.89931e-01	9.84733e-01	9.77337e-01	9.67295e-01	9.54426e-01	9.38954e-01	9.21454e-01	9.02610e-01	8.82978e-01	8.62911e-01	8.42613e-01	8.22206e-01	8.01770e-01	7.81361e-01	7.61022e-01	7.40794e-01	7.20712e-01	7.00816e-01	6.81148e-01	6.61755e-01	6.42691e-01	6.24018e-01	6.05805e-01	5.88135e-01	5.71096e-01	5.54793e-01	5.39341e-01	5.24866e-01	5.11512e-01	4.99433e-01	4.88799e-01	4.79796e-01	4.72626e-01	4.67507e-01	4.64681e-01	4.64410e-01	4.66988e-01	4.72742e-01	4.82042e-01	4.95310e-01	5.13032e-01	5.35772e-01	5.64187e-01	5.99047e-01	6.41255e-01	6.91869e-01
-3.4001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99972e-01	9.99956e-01	9.99931e-01	9.99890e-01	9.99826e-01	9.99725e-01	9.99564e-01	9.99311e-01	9.98911e-01	9.98283e-01	9.97300e-01	9.95772e-01	9.93426e-01	9.89881e-01	9.84657e-01	9.77224e-01	9.67132e-01	9.54199e-01	9.38651e-01	9.21065e-01	9.02130e-01	8.82404e-01	8.62244e-01	8.41853e-01	8.21357e-01	8.00835e-01	7.80344e-01	7.59930e-01	7.39633e-01	7.19491e-01	6.99545e-01	6.79839e-01	6.60422e-01	6.41350e-01	6.22687e-01	6.04507e-01	5.86893e-01	5.69939e-01	5.53753e-01	5.38452e-01	5.24169e-01	5.11049e-01	4.99253e-01	4.88955e-01	4.80346e-01	4.73632e-01	4.69039e-01	4.66814e-01	4.67229e-01	4.70587e-01	4.77226e-01	4.87530e-01	5.01940e-01	5.20960e-01	5.45181e-01	5.75289e-01	6.12090e-01	6.56527e-01	7.09709e-01
-3.3751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99956e-01	9.99930e-01	9.99890e-01	9.99825e-01	9.99723e-01	9.99562e-01	9.99307e-01	9.98906e-01	9.98274e-01	9.97286e-01	9.95751e-01	9.93393e-01	9.89830e-01	9.84580e-01	9.77110e-01	9.66968e-01	9.53971e-01	9.38345e-01	9.20673e-01	9.01647e-01	8.81827e-01	8.61572e-01	8.41089e-01	8.20503e-01	7.99895e-01	7.79323e-01	7.58834e-01	7.38470e-01	7.18270e-01	6.98276e-01	6.78534e-01	6.59096e-01	6.40019e-01	6.21372e-01	6.03230e-01	5.85679e-01	5.68818e-01	5.52756e-01	5.37617e-01	5.23537e-01	5.10665e-01	4.99166e-01	4.89219e-01	4.81020e-01	4.74782e-01	4.70735e-01	4.69136e-01	4.70263e-01	4.74430e-01	4.81988e-01	4.93335e-01	5.08929e-01	5.29299e-01	5.55059e-01	5.86929e-01	6.25749e-01	6.72509e-01	7.28369e-01
-3.3501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99956e-01	9.99930e-01	9.99889e-01	9.99824e-01	9.99722e-01	9.99560e-01	9.99304e-01	9.98900e-01	9.98265e-01	9.97272e-01	9.95730e-01	9.93359e-01	9.89779e-01	9.84503e-01	9.76995e-01	9.66802e-01	9.53740e-01	9.38037e-01	9.20279e-01	9.01160e-01	8.81246e-01	8.60896e-01	8.40321e-01	8.19645e-01	7.98951e-01	7.78299e-01	7.57736e-01	7.37306e-01	7.17049e-01	6.97009e-01	6.77234e-01	6.57778e-01	6.38702e-01	6.20074e-01	6.01976e-01	5.84495e-01	5.67734e-01	5.51807e-01	5.36840e-01	5.22974e-01	5.10362e-01	4.99174e-01	4.89595e-01	4.81824e-01	4.76081e-01	4.72604e-01	4.71654e-01	4.73520e-01	4.78527e-01	4.87038e-01	4.99468e-01	5.16293e-01	5.38065e-01	5.65427e-01	5.99129e-01	6.40053e-01	6.89234e-01	7.47885e-01
-3.3251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99956e-01	9.99930e-01	9.99889e-01	9.99823e-01	9.99721e-01	9.99558e-01	9.99300e-01	9.98895e-01	9.98257e-01	9.97259e-01	9.95708e-01	9.93326e-01	9.89728e-01	9.84425e-01	9.76880e-01	9.66636e-01	9.53508e-01	9.37728e-01	9.19882e-01	9.00670e-01	8.80661e-01	8.60217e-01	8.39548e-01	8.18783e-01	7.98003e-01	7.77272e-01	7.56636e-01	7.36140e-01	7.15828e-01	6.95745e-01	6.75940e-01	6.56470e-01	6.37398e-01	6.18796e-01	6.00747e-01	5.83344e-01	5.66691e-01	5.50908e-01	5.36123e-01	5.22483e-01	5.10145e-01	4.99284e-01	4.90088e-01	4.82764e-01	4.77537e-01	4.74650e-01	4.74375e-01	4.77009e-01	4.82888e-01	4.92388e-01	5.05942e-01	5.24046e-01	5.47276e-01	5.76303e-01	6.11913e-01	6.55029e-01	7.06732e-01	7.68294e-01
-3.3001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99955e-01	9.99929e-01	9.99888e-01	9.99823e-01	9.99719e-01	9.99555e-01	9.99297e-01	9.98889e-01	9.98248e-01	9.97245e-01	9.95686e-01	9.93292e-01	9.89676e-01	9.84347e-01	9.76763e-01	9.66468e-01	9.53275e-01	9.37416e-01	9.19482e-01	9.00177e-01	8.80072e-01	8.59533e-01	8.38772e-01	8.17917e-01	7.97052e-01	7.76241e-01	7.55533e-01	7.34974e-01	7.14609e-01	6.94485e-01	6.74653e-01	6.55172e-01	6.36109e-01	6.17538e-01	5.99545e-01	5.82226e-01	5.65691e-01	5.50061e-01	5.35470e-01	5.22068e-01	5.10018e-01	4.99499e-01	4.90704e-01	4.83846e-01	4.79155e-01	4.76883e-01	4.77308e-01	4.80739e-01	4.87523e-01	4.98051e-01	5.12772e-01	5.32204e-01	5.56950e-01	5.87709e-01	6.25306e-01	6.70704e-01	7.25037e-01	7.89636e-01
-3.2751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99955e-01	9.99929e-01	9.99888e-01	9.99822e-01	9.99718e-01	9.99553e-01	9.99293e-01	9.98883e-01	9.98239e-01	9.97231e-01	9.95665e-01	9.93259e-01	9.89624e-01	9.84267e-01	9.76646e-01	9.66299e-01	9.53040e-01	9.37102e-01	9.19080e-01	8.99681e-01	8.79480e-01	8.58846e-01	8.37992e-01	8.17047e-01	7.96098e-01	7.75208e-01	7.54429e-01	7.33808e-01	7.13392e-01	6.93229e-01	6.73373e-01	6.53886e-01	6.34837e-01	6.16302e-01	5.98372e-01	5.81146e-01	5.64736e-01	5.49270e-01	5.34884e-01	5.21734e-01	5.09986e-01	4.99824e-01	4.91448e-01	4.85075e-01	4.80942e-01	4.79309e-01	4.80462e-01	4.84720e-01	4.92443e-01	5.04037e-01	5.19971e-01	5.40785e-01	5.67106e-01	5.99669e-01	6.39334e-01	6.87111e-01	7.44185e-01	8.11951e-01
-3.2501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99955e-01	9.99929e-01	9.99887e-01	9.99821e-01	9.99716e-01	9.99551e-01	9.99290e-01	9.98878e-01	9.98230e-01	9.97217e-01	9.95643e-01	9.93224e-01	9.89571e-01	9.84188e-01	9.76528e-01	9.66128e-01	9.52803e-01	9.36786e-01	9.18675e-01	8.99181e-01	8.78885e-01	8.58155e-01	8.37208e-01	8.16174e-01	7.95141e-01	7.74173e-01	7.53324e-01	7.32643e-01	7.12178e-01	6.91979e-01	6.72103e-01	6.52614e-01	6.33582e-01	6.15090e-01	5.97229e-01	5.80104e-01	5.63830e-01	5.48537e-01	5.34369e-01	5.21483e-01	5.10052e-01	5.00265e-01	4.92326e-01	4.86458e-01	4.82906e-01	4.81936e-01	4.83844e-01	4.88962e-01	4.97659e-01	5.10362e-01	5.27555e-01	5.49804e-01	5.77765e-01	6.12204e-01	6.54024e-01	7.04280e-01	7.64213e-01	8.35283e-01
-3.2251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99971e-01	9.99955e-01	9.99928e-01	9.99886e-01	9.99820e-01	9.99715e-01	9.99549e-01	9.99286e-01	9.98872e-01	9.98221e-01	9.97203e-01	9.95621e-01	9.93190e-01	9.89518e-01	9.84108e-01	9.76409e-01	9.65957e-01	9.52565e-01	9.36468e-01	9.18267e-01	8.98679e-01	8.78286e-01	8.57461e-01	8.36420e-01	8.15297e-01	7.94180e-01	7.73136e-01	7.52219e-01	7.31479e-01	7.10967e-01	6.90735e-01	6.70843e-01	6.51355e-01	6.32348e-01	6.13904e-01	5.96121e-01	5.79104e-01	5.62975e-01	5.47867e-01	5.33929e-01	5.21321e-01	5.10223e-01	5.00826e-01	4.93343e-01	4.88001e-01	4.85053e-01	4.84772e-01	4.87466e-01	4.93474e-01	5.03185e-01	5.17037e-01	5.35540e-01	5.59281e-01	5.88947e-01	6.25340e-01	6.69404e-01	7.22244e-01	7.85160e-01	8.59678e-01
-3.2001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99971e-01	9.99954e-01	9.99928e-01	9.99886e-01	9.99819e-01	9.99713e-01	9.99546e-01	9.99282e-01	9.98866e-01	9.98212e-01	9.97188e-01	9.95598e-01	9.93155e-01	9.89465e-01	9.84027e-01	9.76289e-01	9.65785e-01	9.52325e-01	9.36148e-01	9.17857e-01	8.98174e-01	8.77685e-01	8.56763e-01	8.35630e-01	8.14418e-01	7.93218e-01	7.72098e-01	7.51114e-01	7.30317e-01	7.09760e-01	6.89499e-01	6.69593e-01	6.50113e-01	6.31135e-01	6.12746e-01	5.95047e-01	5.78148e-01	5.62174e-01	5.47263e-01	5.33566e-01	5.21252e-01	5.10501e-01	5.01513e-01	4.94505e-01	4.89712e-01	4.87391e-01	4.87826e-01	4.91335e-01	4.98269e-01	5.09031e-01	5.24078e-01	5.43941e-01	5.69234e-01	6.00675e-01	6.39103e-01	6.85505e-01	7.41039e-01	8.07066e-01	8.85182e-01
-3.1751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99982e-01	9.99971e-01	9.99954e-01	9.99927e-01	9.99885e-01	9.99818e-01	9.99712e-01	9.99544e-01	9.99279e-01	9.98861e-01	9.98203e-01	9.97174e-01	9.95576e-01	9.93120e-01	9.89411e-01	9.83946e-01	9.76169e-01	9.65611e-01	9.52084e-01	9.35825e-01	9.17445e-01	8.97666e-01	8.77080e-01	8.56062e-01	8.34836e-01	8.13536e-01	7.92254e-01	7.71059e-01	7.50009e-01	7.29157e-01	7.08559e-01	6.88271e-01	6.68357e-01	6.48887e-01	6.29944e-01	6.11618e-01	5.94012e-01	5.77240e-01	5.61431e-01	5.46728e-01	5.33286e-01	5.21279e-01	5.10893e-01	5.02332e-01	4.95819e-01	4.91596e-01	4.89927e-01	4.91107e-01	4.95461e-01	5.03357e-01	5.15210e-01	5.31500e-01	5.52776e-01	5.79683e-01	6.12971e-01	6.53518e-01	7.02357e-01	7.60701e-01	8.29973e-01	9.11845e-01
-3.1501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99982e-01	9.99971e-01	9.99954e-01	9.99927e-01	9.99885e-01	9.99817e-01	9.99710e-01	9.99542e-01	9.99275e-01	9.98855e-01	9.98194e-01	9.97160e-01	9.95553e-01	9.93085e-01	9.89358e-01	9.83864e-01	9.76048e-01	9.65437e-01	9.51841e-01	9.35501e-01	9.17030e-01	8.97156e-01	8.76472e-01	8.55358e-01	8.34039e-01	8.12651e-01	7.91287e-01	7.70019e-01	7.48905e-01	7.28001e-01	7.07364e-01	6.87052e-01	6.67134e-01	6.47681e-01	6.28779e-01	6.10522e-01	5.93016e-01	5.76381e-01	5.60748e-01	5.46265e-01	5.33093e-01	5.21408e-01	5.11404e-01	5.03289e-01	4.97291e-01	4.93661e-01	4.92671e-01	4.94624e-01	4.99856e-01	5.08750e-01	5.21737e-01	5.39316e-01	5.62063e-01	5.90649e-01	6.25860e-01	6.68614e-01	7.19994e-01	7.81268e-01	8.53927e-01	9.39720e-01
-3.1251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99982e-01	9.99971e-01	9.99954e-01	9.99927e-01	9.99884e-01	9.99816e-01	9.99709e-01	9.99539e-01	9.99271e-01	9.98849e-01	9.98185e-01	9.97145e-01	9.95531e-01	9.93050e-01	9.89303e-01	9.83782e-01	9.75926e-01	9.65261e-01	9.51597e-01	9.35176e-01	9.16613e-01	8.96643e-01	8.75861e-01	8.54652e-01	8.33240e-01	8.11764e-01	7.90320e-01	7.68979e-01	7.47803e-01	7.26849e-01	7.06175e-01	6.85845e-01	6.65926e-01	6.46496e-01	6.27641e-01	6.09461e-01	5.92064e-01	5.75575e-01	5.60130e-01	5.45879e-01	5.32991e-01	5.21644e-01	5.12038e-01	5.04388e-01	4.98928e-01	4.95915e-01	4.95630e-01	4.98385e-01	5.04530e-01	5.14460e-01	5.28625e-01	5.47545e-01	5.71821e-01	6.02154e-01	6.39366e-01	6.84421e-01	7.38449e-01	8.02780e-01	8.78973e-01	9.68860e-01
-3.1001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99981e-01	9.99971e-01	9.99954e-01	9.99926e-01	9.99883e-01	9.99815e-01	9.99707e-01	9.99537e-01	9.99268e-01	9.98843e-01	9.98175e-01	9.97131e-01	9.95508e-01	9.93015e-01	9.89249e-01	9.83699e-01	9.75803e-01	9.65084e-01	9.51351e-01	9.34848e-01	9.16194e-01	8.96127e-01	8.75248e-01	8.53942e-01	8.32438e-01	8.10876e-01	7.89352e-01	7.67940e-01	7.46703e-01	7.25702e-01	7.04995e-01	6.84649e-01	6.64735e-01	6.45332e-01	6.26532e-01	6.08436e-01	5.91158e-01	5.74825e-01	5.59579e-01	5.45574e-01	5.32983e-01	5.21992e-01	5.12803e-01	5.05638e-01	5.00737e-01	4.98366e-01	4.98813e-01	5.02402e-01	5.09494e-01	5.20501e-01	5.35890e-01	5.56203e-01	5.82068e-01	6.14220e-01	6.53518e-01	7.00969e-01	7.57760e-01	8.25279e-01	9.05162e-01	9.99323e-01
-3.0751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99953e-01	9.99926e-01	9.99883e-01	9.99814e-01	9.99706e-01	9.99535e-01	9.99264e-01	9.98837e-01	9.98166e-01	9.97116e-01	9.95485e-01	9.92979e-01	9.89194e-01	9.83616e-01	9.75680e-01	9.64906e-01	9.51105e-01	9.34519e-01	9.15773e-01	8.95609e-01	8.74632e-01	8.53231e-01	8.31635e-01	8.09986e-01	7.88383e-01	7.66902e-01	7.45607e-01	7.24560e-01	7.03824e-01	6.83466e-01	6.63562e-01	6.44193e-01	6.25454e-01	6.07450e-01	5.90300e-01	5.74134e-01	5.59099e-01	5.45354e-01	5.33076e-01	5.22456e-01	5.13702e-01	5.07043e-01	5.02725e-01	5.01021e-01	5.02229e-01	5.06684e-01	5.14760e-01	5.26884e-01	5.43545e-01	5.65307e-01	5.92826e-01	6.26872e-01	6.68341e-01	7.18291e-01	7.77962e-01	8.48810e-01	9.32543e-01	1.03117e+00
-3.0501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99953e-01	9.99926e-01	9.99882e-01	9.99813e-01	9.99704e-01	9.99532e-01	9.99260e-01	9.98831e-01	9.98157e-01	9.97101e-01	9.95462e-01	9.92943e-01	9.89139e-01	9.83532e-01	9.75556e-01	9.64728e-01	9.50856e-01	9.34187e-01	9.15349e-01	8.95088e-01	8.74014e-01	8.52517e-01	8.30829e-01	8.09095e-01	7.87415e-01	7.65866e-01	7.44515e-01	7.23426e-01	7.02663e-01	6.82299e-01	6.62408e-01	6.43079e-01	6.24409e-01	6.06506e-01	5.89493e-01	5.73506e-01	5.58694e-01	5.45223e-01	5.33273e-01	5.23042e-01	5.14743e-01	5.08611e-01	5.04899e-01	5.03888e-01	5.05888e-01	5.11242e-01	5.20340e-01	5.33626e-01	5.51608e-01	5.74876e-01	6.04117e-01	6.40133e-01	6.83866e-01	7.36421e-01	7.99097e-01	8.73417e-01	9.61172e-01	1.06446e+00
-3.0251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99953e-01	9.99925e-01	9.99882e-01	9.99812e-01	9.99703e-01	9.99530e-01	9.99256e-01	9.98825e-01	9.98147e-01	9.97086e-01	9.95439e-01	9.92907e-01	9.89083e-01	9.83448e-01	9.75431e-01	9.64548e-01	9.50607e-01	9.33855e-01	9.14924e-01	8.94566e-01	8.73393e-01	8.51801e-01	8.30022e-01	8.08204e-01	7.86447e-01	7.64832e-01	7.43427e-01	7.22299e-01	7.01514e-01	6.81147e-01	6.61277e-01	6.41994e-01	6.23399e-01	6.05606e-01	5.88741e-01	5.72943e-01	5.58368e-01	5.45185e-01	5.33580e-01	5.23756e-01	5.15932e-01	5.10348e-01	5.07268e-01	5.06978e-01	5.09798e-01	5.16087e-01	5.26246e-01	5.40739e-01	5.60095e-01	5.84930e-01	6.15962e-01	6.54031e-01	7.00123e-01	7.55394e-01	8.21205e-01	8.99151e-01	9.91105e-01	1.09926e+00
-3.0001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99953e-01	9.99925e-01	9.99881e-01	9.99811e-01	9.99702e-01	9.99527e-01	9.99252e-01	9.98819e-01	9.98138e-01	9.97071e-01	9.95415e-01	9.92871e-01	9.89027e-01	9.83363e-01	9.75306e-01	9.64368e-01	9.50356e-01	9.33521e-01	9.14497e-01	8.94042e-01	8.72771e-01	8.51083e-01	8.29214e-01	8.07312e-01	7.85481e-01	7.63801e-01	7.42345e-01	7.21181e-01	7.00378e-01	6.80012e-01	6.60168e-01	6.40938e-01	6.22428e-01	6.04754e-01	5.88047e-01	5.72450e-01	5.58125e-01	5.45245e-01	5.34002e-01	5.24603e-01	5.17274e-01	5.12263e-01	5.09838e-01	5.10298e-01	5.13972e-01	5.21230e-01	5.32493e-01	5.48239e-01	5.69023e-01	5.95489e-01	6.28385e-01	6.68593e-01	7.17143e-01	7.75247e-01	8.44329e-01	9.26060e-01	1.02240e+00	1.13565e+00
-2.9751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99952e-01	9.99924e-01	9.99880e-01	9.99811e-01	9.99700e-01	9.99525e-01	9.99249e-01	9.98813e-01	9.98128e-01	9.97057e-01	9.95392e-01	9.92834e-01	9.88971e-01	9.83279e-01	9.75180e-01	9.64186e-01	9.50104e-01	9.33185e-01	9.14068e-01	8.93515e-01	8.72147e-01	8.50364e-01	8.28405e-01	8.06421e-01	7.84516e-01	7.62775e-01	7.41270e-01	7.20072e-01	6.99255e-01	6.78897e-01	6.59085e-01	6.39915e-01	6.21497e-01	6.03952e-01	5.87413e-01	5.72031e-01	5.57970e-01	5.45408e-01	5.34544e-01	5.25589e-01	5.18778e-01	5.14362e-01	5.12620e-01	5.13858e-01	5.18419e-01	5.26685e-01	5.39093e-01	5.56143e-01	5.78412e-01	6.06573e-01	6.41412e-01	6.83847e-01	7.34961e-01	7.96020e-01	8.68517e-01	9.54199e-01	1.05512e+00	1.17368e+00
-2.9501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99952e-01	9.99924e-01	9.99880e-01	9.99810e-01	9.99698e-01	9.99523e-01	9.99245e-01	9.98807e-01	9.98119e-01	9.97041e-01	9.95368e-01	9.92798e-01	9.88915e-01	9.83193e-01	9.75053e-01	9.64004e-01	9.49851e-01	9.32848e-01	9.13638e-01	8.92988e-01	8.71521e-01	8.49644e-01	8.27596e-01	8.05530e-01	7.83554e-01	7.61752e-01	7.40202e-01	7.18975e-01	6.98148e-01	6.77802e-01	6.58028e-01	6.38927e-01	6.20610e-01	6.03202e-01	5.86844e-01	5.71689e-01	5.57906e-01	5.45680e-01	5.35212e-01	5.26721e-01	5.20448e-01	5.16652e-01	5.15620e-01	5.17668e-01	5.23150e-01	5.32463e-01	5.46061e-01	5.64466e-01	5.88280e-01	6.18206e-01	6.55067e-01	6.99824e-01	7.53610e-01	8.17753e-01	8.93814e-01	9.83623e-01	1.08933e+00	1.21345e+00
-2.9251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99952e-01	9.99924e-01	9.99879e-01	9.99809e-01	9.99697e-01	9.99520e-01	9.99241e-01	9.98801e-01	9.98109e-01	9.97026e-01	9.95344e-01	9.92761e-01	9.88858e-01	9.83107e-01	9.74926e-01	9.63821e-01	9.49597e-01	9.32510e-01	9.13207e-01	8.92458e-01	8.70895e-01	8.48923e-01	8.26787e-01	8.04641e-01	7.82594e-01	7.60736e-01	7.39142e-01	7.17890e-01	6.97057e-01	6.76730e-01	6.57001e-01	6.37975e-01	6.19768e-01	6.02510e-01	5.86344e-01	5.71429e-01	5.57939e-01	5.46064e-01	5.36011e-01	5.28006e-01	5.22293e-01	5.19143e-01	5.18849e-01	5.21738e-01	5.28176e-01	5.38577e-01	5.53413e-01	5.73226e-01	5.98647e-01	6.30411e-01	6.69378e-01	7.16556e-01	7.73129e-01	8.40490e-01	9.20271e-01	1.01439e+00	1.12509e+00	1.25502e+00
-2.9001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99969e-01	9.99952e-01	9.99923e-01	9.99879e-01	9.99808e-01	9.99695e-01	9.99518e-01	9.99237e-01	9.98795e-01	9.98099e-01	9.97011e-01	9.95321e-01	9.92724e-01	9.88801e-01	9.83021e-01	9.74799e-01	9.63638e-01	9.49342e-01	9.32171e-01	9.12774e-01	8.91928e-01	8.70267e-01	8.48202e-01	8.25978e-01	8.03753e-01	7.81639e-01	7.59725e-01	7.38092e-01	7.16818e-01	6.95986e-01	6.75682e-01	6.56005e-01	6.37062e-01	6.18975e-01	6.01876e-01	5.85915e-01	5.71254e-01	5.58072e-01	5.46566e-01	5.36947e-01	5.29448e-01	5.24321e-01	5.21842e-01	5.22315e-01	5.26078e-01	5.33511e-01	5.45042e-01	5.61163e-01	5.82442e-01	6.09535e-01	6.43212e-01	6.84373e-01	7.34074e-01	7.93556e-01	8.64274e-01	9.47941e-01	1.04656e+00	1.16249e+00	1.29848e+00
-2.8751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99969e-01	9.99951e-01	9.99923e-01	9.99878e-01	9.99807e-01	9.99694e-01	9.99515e-01	9.99233e-01	9.98789e-01	9.98090e-01	9.96996e-01	9.95297e-01	9.92687e-01	9.88744e-01	9.82935e-01	9.74671e-01	9.63453e-01	9.49087e-01	9.31830e-01	9.12340e-01	8.91396e-01	8.69639e-01	8.47480e-01	8.25171e-01	8.02868e-01	7.80688e-01	7.58722e-01	7.37052e-01	7.15762e-01	6.94934e-01	6.74660e-01	6.55042e-01	6.36192e-01	6.18234e-01	6.01306e-01	5.85562e-01	5.71169e-01	5.58312e-01	5.47192e-01	5.38027e-01	5.31056e-01	5.26538e-01	5.24758e-01	5.26029e-01	5.30700e-01	5.39166e-01	5.51871e-01	5.69330e-01	5.92131e-01	6.20965e-01	6.56635e-01	7.00083e-01	7.52415e-01	8.14930e-01	8.89154e-01	9.76879e-01	1.08020e+00	1.20159e+00	1.34393e+00
-2.8501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99969e-01	9.99951e-01	9.99923e-01	9.99877e-01	9.99806e-01	9.99692e-01	9.99513e-01	9.99229e-01	9.98782e-01	9.98080e-01	9.96981e-01	9.95273e-01	9.92650e-01	9.88687e-01	9.82848e-01	9.74542e-01	9.63269e-01	9.48831e-01	9.31489e-01	9.11905e-01	8.90864e-01	8.69010e-01	8.46759e-01	8.24365e-01	8.01987e-01	7.79743e-01	7.57727e-01	7.36025e-01	7.14721e-01	6.93904e-01	6.73667e-01	6.54116e-01	6.35366e-01	6.17548e-01	6.00802e-01	5.85288e-01	5.71179e-01	5.58663e-01	5.47948e-01	5.39258e-01	5.32837e-01	5.28953e-01	5.27900e-01	5.30000e-01	5.35615e-01	5.45154e-01	5.59081e-01	5.77929e-01	6.02316e-01	6.32961e-01	6.70706e-01	7.16538e-01	7.71614e-01	8.37295e-01	9.15180e-01	1.00714e+00	1.11538e+00	1.24247e+00	1.39144e+00
-2.8251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99980e-01	9.99969e-01	9.99951e-01	9.99922e-01	9.99877e-01	9.99805e-01	9.99691e-01	9.99510e-01	9.99225e-01	9.98776e-01	9.98070e-01	9.96965e-01	9.95249e-01	9.92612e-01	9.88630e-01	9.82761e-01	9.74413e-01	9.63083e-01	9.48574e-01	9.31147e-01	9.11470e-01	8.90332e-01	8.68381e-01	8.46039e-01	8.23561e-01	8.01109e-01	7.78803e-01	7.56741e-01	7.35010e-01	7.13699e-01	6.92897e-01	6.72704e-01	6.53227e-01	6.34588e-01	6.16920e-01	6.00369e-01	5.85099e-01	5.71288e-01	5.59130e-01	5.48839e-01	5.40644e-01	5.34798e-01	5.31575e-01	5.31277e-01	5.34239e-01	5.40835e-01	5.51489e-01	5.66685e-01	5.86978e-01	6.13015e-01	6.45546e-01	6.85454e-01	7.33771e-01	7.91710e-01	8.60695e-01	9.42401e-01	1.03879e+00	1.15217e+00	1.28522e+00	1.44112e+00
-2.8001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99980e-01	9.99969e-01	9.99951e-01	9.99922e-01	9.99876e-01	9.99804e-01	9.99689e-01	9.99508e-01	9.99221e-01	9.98770e-01	9.98060e-01	9.96950e-01	9.95225e-01	9.92575e-01	9.88572e-01	9.82674e-01	9.74284e-01	9.62898e-01	9.48316e-01	9.30805e-01	9.11033e-01	8.89799e-01	8.67753e-01	8.45320e-01	8.22759e-01	8.00236e-01	7.77871e-01	7.55766e-01	7.34010e-01	7.12696e-01	6.91916e-01	6.71773e-01	6.52380e-01	6.33861e-01	6.16353e-01	6.00010e-01	5.84998e-01	5.71501e-01	5.59720e-01	5.49872e-01	5.42195e-01	5.36947e-01	5.34411e-01	5.34899e-01	5.38757e-01	5.46373e-01	5.58186e-01	5.74701e-01	5.96498e-01	6.24251e-01	6.58747e-01	7.00908e-01	7.51816e-01	8.12742e-01	8.85177e-01	9.70875e-01	1.07189e+00	1.19063e+00	1.32992e+00	1.49306e+00
-2.7751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99980e-01	9.99969e-01	9.99950e-01	9.99921e-01	9.99875e-01	9.99803e-01	9.99687e-01	9.99505e-01	9.99218e-01	9.98764e-01	9.98050e-01	9.96934e-01	9.95201e-01	9.92537e-01	9.88514e-01	9.82587e-01	9.74155e-01	9.62712e-01	9.48058e-01	9.30462e-01	9.10597e-01	8.89266e-01	8.67125e-01	8.44603e-01	8.21961e-01	7.99368e-01	7.76947e-01	7.54802e-01	7.33026e-01	7.11713e-01	6.90962e-01	6.70877e-01	6.51576e-01	6.33187e-01	6.15852e-01	5.99729e-01	5.84990e-01	5.71824e-01	5.60437e-01	5.51053e-01	5.43916e-01	5.39291e-01	5.37471e-01	5.38776e-01	5.43565e-01	5.52241e-01	5.65259e-01	5.83146e-01	6.06507e-01	6.36047e-01	6.72589e-01	7.17099e-01	7.70710e-01	8.34753e-01	9.10790e-01	1.00066e+00	1.10650e+00	1.23086e+00	1.37666e+00	1.54738e+00
-2.7501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99980e-01	9.99969e-01	9.99950e-01	9.99921e-01	9.99875e-01	9.99802e-01	9.99686e-01	9.99503e-01	9.99214e-01	9.98758e-01	9.98041e-01	9.96919e-01	9.95177e-01	9.92500e-01	9.88457e-01	9.82500e-01	9.74025e-01	9.62526e-01	9.47800e-01	9.30119e-01	9.10161e-01	8.88733e-01	8.66498e-01	8.43888e-01	8.21167e-01	7.98506e-01	7.76032e-01	7.53850e-01	7.32059e-01	7.10754e-01	6.90037e-01	6.70018e-01	6.50818e-01	6.32570e-01	6.15420e-01	5.99530e-01	5.85080e-01	5.72261e-01	5.61288e-01	5.52389e-01	5.45815e-01	5.41840e-01	5.40764e-01	5.42919e-01	5.48676e-01	5.58453e-01	5.72724e-01	5.92038e-01	6.17026e-01	6.48427e-01	6.87101e-01	7.34060e-01	7.90490e-01	8.57786e-01	9.37584e-01	1.03181e+00	1.14270e+00	1.27292e+00	1.42554e+00	1.60419e+00
-2.7251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99950e-01	9.99921e-01	9.99874e-01	9.99801e-01	9.99684e-01	9.99500e-01	9.99210e-01	9.98751e-01	9.98031e-01	9.96904e-01	9.95152e-01	9.92462e-01	9.88399e-01	9.82412e-01	9.73896e-01	9.62339e-01	9.47542e-01	9.29776e-01	9.09725e-01	8.88201e-01	8.65873e-01	8.43176e-01	8.20377e-01	7.97651e-01	7.75127e-01	7.52913e-01	7.31111e-01	7.09819e-01	6.89145e-01	6.69200e-01	6.50110e-01	6.32013e-01	6.15060e-01	5.99419e-01	5.85272e-01	5.72819e-01	5.62279e-01	5.53886e-01	5.47900e-01	5.44601e-01	5.44300e-01	5.47339e-01	5.54102e-01	5.65023e-01	5.80597e-01	6.01395e-01	6.28077e-01	6.61415e-01	7.02311e-01	7.51824e-01	8.11196e-01	8.81888e-01	9.65614e-01	1.06439e+00	1.18056e+00	1.31691e+00	1.47666e+00	1.66359e+00
-2.7001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99950e-01	9.99920e-01	9.99873e-01	9.99800e-01	9.99683e-01	9.99498e-01	9.99206e-01	9.98745e-01	9.98021e-01	9.96888e-01	9.95128e-01	9.92425e-01	9.88341e-01	9.82324e-01	9.73766e-01	9.62153e-01	9.47283e-01	9.29433e-01	9.09289e-01	8.87671e-01	8.65250e-01	8.42467e-01	8.19593e-01	7.96804e-01	7.74233e-01	7.51991e-01	7.30183e-01	7.08911e-01	6.88285e-01	6.68423e-01	6.49454e-01	6.31519e-01	6.14777e-01	5.99398e-01	5.85572e-01	5.73503e-01	5.63415e-01	5.55552e-01	5.50179e-01	5.47584e-01	5.48089e-01	5.52046e-01	5.59855e-01	5.71967e-01	5.88896e-01	6.11237e-01	6.39683e-01	6.75039e-01	7.18251e-01	7.70427e-01	8.32869e-01	9.07107e-01	9.94937e-01	1.09846e+00	1.22016e+00	1.36291e+00	1.53011e+00	1.72572e+00
-2.6751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99949e-01	9.99920e-01	9.99873e-01	9.99799e-01	9.99681e-01	9.99495e-01	9.99202e-01	9.98739e-01	9.98011e-01	9.96873e-01	9.95104e-01	9.92387e-01	9.88283e-01	9.82237e-01	9.73637e-01	9.61966e-01	9.47025e-01	9.29090e-01	9.08854e-01	8.87141e-01	8.64629e-01	8.41763e-01	8.18815e-01	7.95965e-01	7.73351e-01	7.51086e-01	7.29277e-01	7.08032e-01	6.87463e-01	6.67692e-01	6.48853e-01	6.31093e-01	6.14575e-01	5.99473e-01	5.85984e-01	5.74318e-01	5.64705e-01	5.57395e-01	5.52659e-01	5.50798e-01	5.52141e-01	5.57054e-01	5.65950e-01	5.79299e-01	5.97637e-01	6.21585e-01	6.51867e-01	6.89326e-01	7.34952e-01	7.89907e-01	8.55553e-01	9.33495e-01	1.02561e+00	1.13411e+00	1.26157e+00	1.41103e+00	1.58602e+00	1.79069e+00
-2.6501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99949e-01	9.99919e-01	9.99872e-01	9.99798e-01	9.99680e-01	9.99493e-01	9.99198e-01	9.98733e-01	9.98001e-01	9.96857e-01	9.95080e-01	9.92349e-01	9.88225e-01	9.82149e-01	9.73507e-01	9.61780e-01	9.46767e-01	9.28748e-01	9.08420e-01	8.86614e-01	8.64012e-01	8.41063e-01	8.18043e-01	7.95137e-01	7.72483e-01	7.50199e-01	7.28395e-01	7.07183e-01	6.86679e-01	6.67009e-01	6.48312e-01	6.30739e-01	6.14457e-01	5.99650e-01	5.86515e-01	5.75272e-01	5.66154e-01	5.59421e-01	5.55351e-01	5.54253e-01	5.56467e-01	5.62373e-01	5.72400e-01	5.87035e-01	6.06839e-01	6.32460e-01	6.64654e-01	7.04305e-01	7.52449e-01	8.10302e-01	8.79294e-01	9.61103e-01	1.05770e+00	1.17139e+00	1.30489e+00	1.46135e+00	1.64450e+00	1.85865e+00
-2.6251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99949e-01	9.99919e-01	9.99872e-01	9.99797e-01	9.99678e-01	9.99490e-01	9.99194e-01	9.98726e-01	9.97992e-01	9.96842e-01	9.95056e-01	9.92312e-01	9.88168e-01	9.82062e-01	9.73377e-01	9.61594e-01	9.46510e-01	9.28407e-01	9.07988e-01	8.86088e-01	8.63398e-01	8.40368e-01	8.17280e-01	7.94320e-01	7.71630e-01	7.49332e-01	7.27540e-01	7.06367e-01	6.85936e-01	6.66377e-01	6.47832e-01	6.30459e-01	6.14430e-01	5.99932e-01	5.87171e-01	5.76369e-01	5.67771e-01	5.61639e-01	5.58262e-01	5.57958e-01	5.61079e-01	5.68018e-01	5.79221e-01	5.95194e-01	6.16522e-01	6.43884e-01	6.78070e-01	7.20006e-01	7.70775e-01	8.31654e-01	9.04140e-01	9.89990e-01	1.09127e+00	1.21039e+00	1.35019e+00	1.51399e+00	1.70566e+00	1.92974e+00
-2.6001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99949e-01	9.99919e-01	9.99871e-01	9.99796e-01	9.99676e-01	9.99488e-01	9.99190e-01	9.98720e-01	9.97982e-01	9.96826e-01	9.95031e-01	9.92274e-01	9.88110e-01	9.81975e-01	9.73248e-01	9.61408e-01	9.46253e-01	9.28067e-01	9.07557e-01	8.85566e-01	8.62788e-01	8.39679e-01	8.16525e-01	7.93514e-01	7.70794e-01	7.48487e-01	7.26711e-01	7.05586e-01	6.85237e-01	6.65799e-01	6.47419e-01	6.30259e-01	6.14497e-01	6.00325e-01	5.87956e-01	5.77618e-01	5.69561e-01	5.64057e-01	5.61402e-01	5.61925e-01	5.65989e-01	5.74002e-01	5.86427e-01	6.03792e-01	6.26707e-01	6.55882e-01	6.92144e-01	7.36460e-01	7.89970e-01	8.54007e-01	9.30141e-01	1.02021e+00	1.12638e+00	1.25118e+00	1.39758e+00	1.56904e+00	1.76964e+00	2.00410e+00
-2.5751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99948e-01	9.99918e-01	9.99870e-01	9.99795e-01	9.99675e-01	9.99485e-01	9.99186e-01	9.98714e-01	9.97972e-01	9.96811e-01	9.95007e-01	9.92237e-01	9.88053e-01	9.81888e-01	9.73120e-01	9.61224e-01	9.45998e-01	9.27728e-01	9.07129e-01	8.85047e-01	8.62182e-01	8.38997e-01	8.15780e-01	7.92722e-01	7.69975e-01	7.47664e-01	7.25913e-01	7.04843e-01	6.84585e-01	6.65278e-01	6.47075e-01	6.30142e-01	6.14663e-01	6.00836e-01	5.88878e-01	5.79025e-01	5.71534e-01	5.66684e-01	5.64781e-01	5.66164e-01	5.71209e-01	5.80338e-01	5.94034e-01	6.12847e-01	6.37415e-01	6.68478e-01	7.06902e-01	7.53703e-01	8.10071e-01	8.77405e-01	9.57349e-01	1.05183e+00	1.16312e+00	1.29385e+00	1.44715e+00	1.62663e+00	1.83656e+00	2.08189e+00
-2.5501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99948e-01	9.99918e-01	9.99870e-01	9.99794e-01	9.99673e-01	9.99483e-01	9.99182e-01	9.98708e-01	9.97962e-01	9.96796e-01	9.94983e-01	9.92200e-01	9.87995e-01	9.81801e-01	9.72991e-01	9.61039e-01	9.45743e-01	9.27391e-01	9.06702e-01	8.84531e-01	8.61583e-01	8.38324e-01	8.15045e-01	7.91945e-01	7.69175e-01	7.46867e-01	7.25147e-01	7.04141e-01	6.83983e-01	6.64819e-01	6.46805e-01	6.30114e-01	6.14933e-01	6.01468e-01	5.89942e-01	5.80597e-01	5.73696e-01	5.69528e-01	5.68408e-01	5.70686e-01	5.76751e-01	5.87042e-01	6.02061e-01	6.22381e-01	6.48668e-01	6.81698e-01	7.22376e-01	7.71768e-01	8.31119e-01	9.01896e-01	9.85821e-01	1.08491e+00	1.20155e+00	1.33849e+00	1.49900e+00	1.68688e+00	1.90657e+00	2.16327e+00
-2.5251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99948e-01	9.99917e-01	9.99869e-01	9.99793e-01	9.99672e-01	9.99480e-01	9.99178e-01	9.98702e-01	9.97953e-01	9.96780e-01	9.94959e-01	9.92162e-01	9.87938e-01	9.81715e-01	9.72863e-01	9.60856e-01	9.45490e-01	9.27056e-01	9.06279e-01	8.84020e-01	8.60989e-01	8.37658e-01	8.14323e-01	7.91183e-01	7.68396e-01	7.46097e-01	7.24415e-01	7.03481e-01	6.83434e-01	6.64424e-01	6.46613e-01	6.30178e-01	6.15313e-01	6.02229e-01	5.91155e-01	5.82341e-01	5.76057e-01	5.72600e-01	5.72295e-01	5.75504e-01	5.82630e-01	5.94129e-01	6.10523e-01	6.32411e-01	6.60489e-01	6.95568e-01	7.38598e-01	7.90691e-01	8.53157e-01	9.27530e-01	1.01561e+00	1.11953e+00	1.24175e+00	1.38519e+00	1.55325e+00	1.74991e+00	1.97981e+00	2.24841e+00
-2.5001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99948e-01	9.99917e-01	9.99869e-01	9.99792e-01	9.99670e-01	9.99478e-01	9.99174e-01	9.98695e-01	9.97943e-01	9.96765e-01	9.94936e-01	9.92126e-01	9.87881e-01	9.81629e-01	9.72736e-01	9.60674e-01	9.45238e-01	9.26724e-01	9.05860e-01	8.83513e-01	8.60402e-01	8.37002e-01	8.13613e-01	7.90439e-01	7.67640e-01	7.45356e-01	7.23719e-01	7.02867e-01	6.82941e-01	6.64097e-01	6.46502e-01	6.30339e-01	6.15808e-01	6.03124e-01	5.92525e-01	5.84265e-01	5.78625e-01	5.75908e-01	5.76452e-01	5.80629e-01	5.88859e-01	6.01615e-01	6.19440e-01	6.42961e-01	6.72904e-01	7.10119e-01	7.55600e-01	8.10513e-01	8.76230e-01	9.54360e-01	1.04679e+00	1.15574e+00	1.28381e+00	1.43404e+00	1.61000e+00	1.81584e+00	2.05645e+00	2.33749e+00
-2.4751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99947e-01	9.99917e-01	9.99868e-01	9.99791e-01	9.99669e-01	9.99475e-01	9.99170e-01	9.98689e-01	9.97933e-01	9.96750e-01	9.94912e-01	9.92089e-01	9.87825e-01	9.81543e-01	9.72610e-01	9.60493e-01	9.44988e-01	9.26394e-01	9.05444e-01	8.83012e-01	8.59823e-01	8.36357e-01	8.12918e-01	7.89713e-01	7.66908e-01	7.44646e-01	7.23063e-01	7.02302e-01	6.82508e-01	6.63843e-01	6.46479e-01	6.30604e-01	6.16423e-01	6.04160e-01	5.94057e-01	5.86378e-01	5.81408e-01	5.79464e-01	5.80890e-01	5.86075e-01	5.95453e-01	6.09516e-01	6.28831e-01	6.54051e-01	6.85937e-01	7.25379e-01	7.73417e-01	8.31274e-01	9.00386e-01	9.82440e-01	1.07942e+00	1.19363e+00	1.32782e+00	1.48516e+00	1.66937e+00	1.88483e+00	2.13663e+00	2.43071e+00
-2.4501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99947e-01	9.99916e-01	9.99867e-01	9.99790e-01	9.99667e-01	9.99473e-01	9.99167e-01	9.98683e-01	9.97924e-01	9.96735e-01	9.94889e-01	9.92052e-01	9.87769e-01	9.81459e-01	9.72485e-01	9.60313e-01	9.44740e-01	9.26067e-01	9.05032e-01	8.82518e-01	8.59253e-01	8.35723e-01	8.12238e-01	7.89008e-01	7.66203e-01	7.43969e-01	7.22449e-01	7.01788e-01	6.82138e-01	6.63665e-01	6.46546e-01	6.30976e-01	6.17165e-01	6.05344e-01	5.95761e-01	5.88687e-01	5.84417e-01	5.83276e-01	5.85622e-01	5.91856e-01	6.02427e-01	6.17850e-01	6.38716e-01	6.65706e-01	6.99617e-01	7.41380e-01	7.92085e-01	8.53015e-01	9.25673e-01	1.01183e+00	1.11355e+00	1.23328e+00	1.37386e+00	1.53863e+00	1.73150e+00	1.95702e+00	2.22052e+00	2.52825e+00
-2.4251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99966e-01	9.99947e-01	9.99916e-01	9.99867e-01	9.99789e-01	9.99666e-01	9.99471e-01	9.99163e-01	9.98677e-01	9.97914e-01	9.96720e-01	9.94865e-01	9.92016e-01	9.87713e-01	9.81375e-01	9.72361e-01	9.60135e-01	9.44495e-01	9.25743e-01	9.04625e-01	8.82030e-01	8.58691e-01	8.35102e-01	8.11574e-01	7.88325e-01	7.65526e-01	7.43328e-01	7.21880e-01	7.01329e-01	6.81835e-01	6.63567e-01	6.46709e-01	6.31461e-01	6.18040e-01	6.06682e-01	5.97642e-01	5.91201e-01	5.87661e-01	5.87357e-01	5.90660e-01	5.97984e-01	6.09798e-01	6.26637e-01	6.49116e-01	6.77950e-01	7.13971e-01	7.58155e-01	8.11644e-01	8.75782e-01	9.52145e-01	1.04259e+00	1.14928e+00	1.27477e+00	1.42204e+00	1.59459e+00	1.79650e+00	2.03255e+00	2.30832e+00	2.63033e+00
-2.4001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99966e-01	9.99947e-01	9.99915e-01	9.99866e-01	9.99788e-01	9.99664e-01	9.99468e-01	9.99159e-01	9.98671e-01	9.97905e-01	9.96705e-01	9.94842e-01	9.91980e-01	9.87658e-01	9.81291e-01	9.72238e-01	9.59959e-01	9.44252e-01	9.25423e-01	9.04224e-01	8.81549e-01	8.58140e-01	8.34495e-01	8.10929e-01	7.87666e-01	7.64879e-01	7.42726e-01	7.21357e-01	7.00929e-01	6.81603e-01	6.63554e-01	6.46973e-01	6.32065e-01	6.19054e-01	6.08181e-01	5.99711e-01	5.93929e-01	5.91149e-01	5.91717e-01	5.96016e-01	6.04475e-01	6.17582e-01	6.35893e-01	6.60053e-01	6.90808e-01	7.29029e-01	7.75738e-01	8.32133e-01	8.99621e-01	9.79855e-01	1.07478e+00	1.18666e+00	1.31818e+00	1.47245e+00	1.65314e+00	1.86452e+00	2.11159e+00	2.40020e+00	2.73716e+00
-2.3751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99966e-01	9.99946e-01	9.99915e-01	9.99865e-01	9.99787e-01	9.99663e-01	9.99466e-01	9.99155e-01	9.98665e-01	9.97896e-01	9.96691e-01	9.94819e-01	9.91945e-01	9.87604e-01	9.81209e-01	9.72116e-01	9.59785e-01	9.44012e-01	9.25108e-01	9.03829e-01	8.81077e-01	8.57601e-01	8.33903e-01	8.10304e-01	7.87031e-01	7.64264e-01	7.42164e-01	7.20886e-01	7.00590e-01	6.81445e-01	6.63631e-01	6.47343e-01	6.32794e-01	6.20213e-01	6.09849e-01	6.01973e-01	5.96880e-01	5.94893e-01	5.96369e-01	6.01704e-01	6.11344e-01	6.25796e-01	6.45641e-01	6.71551e-01	7.04308e-01	7.44823e-01	7.94167e-01	8.53595e-01	9.24583e-01	1.00886e+00	1.10847e+00	1.22578e+00	1.36360e+00	1.52520e+00	1.71441e+00	1.93570e+00	2.19432e+00	2.49636e+00	2.84897e+00
-2.3501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99966e-01	9.99946e-01	9.99915e-01	9.99865e-01	9.99786e-01	9.99661e-01	9.99464e-01	9.99152e-01	9.98660e-01	9.97886e-01	9.96676e-01	9.94797e-01	9.91910e-01	9.87550e-01	9.81128e-01	9.71996e-01	9.59613e-01	9.43776e-01	9.24797e-01	9.03440e-01	8.80614e-01	8.57074e-01	8.33327e-01	8.09701e-01	7.86425e-01	7.63685e-01	7.41645e-01	7.20468e-01	7.00317e-01	6.81366e-01	6.63802e-01	6.47825e-01	6.33654e-01	6.21525e-01	6.11694e-01	6.04439e-01	6.00065e-01	5.98904e-01	6.01325e-01	6.07738e-01	6.18607e-01	6.34459e-01	6.55901e-01	6.83635e-01	7.18477e-01	7.61385e-01	8.13478e-01	8.76074e-01	9.50717e-01	1.03923e+00	1.14373e+00	1.26672e+00	1.41114e+00	1.58040e+00	1.77853e+00	2.01020e+00	2.28089e+00	2.59701e+00	2.96601e+00
-2.3251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99966e-01	9.99946e-01	9.99914e-01	9.99864e-01	9.99785e-01	9.99660e-01	9.99461e-01	9.99148e-01	9.98654e-01	9.97877e-01	9.96662e-01	9.94775e-01	9.91876e-01	9.87497e-01	9.81048e-01	9.71878e-01	9.59444e-01	9.43543e-01	9.24492e-01	9.03059e-01	8.80161e-01	8.56560e-01	8.32769e-01	8.09120e-01	7.85848e-01	7.63142e-01	7.41173e-01	7.20107e-01	7.00113e-01	6.81371e-01	6.64072e-01	6.48424e-01	6.34652e-01	6.22997e-01	6.13723e-01	6.07118e-01	6.03493e-01	6.03192e-01	6.06597e-01	6.14133e-01	6.26281e-01	6.43591e-01	6.66695e-01	6.96328e-01	7.33346e-01	7.78749e-01	8.33712e-01	8.99616e-01	9.78080e-01	1.07101e+00	1.18063e+00	1.30957e+00	1.46089e+00	1.63818e+00	1.84563e+00	2.08817e+00	2.37151e+00	2.70236e+00	3.08853e+00
-2.3001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99966e-01	9.99946e-01	9.99914e-01	9.99864e-01	9.99784e-01	9.99658e-01	9.99459e-01	9.99144e-01	9.98648e-01	9.97869e-01	9.96648e-01	9.94753e-01	9.91842e-01	9.87445e-01	9.80969e-01	9.71762e-01	9.59278e-01	9.43315e-01	9.24193e-01	9.02686e-01	8.79719e-01	8.56060e-01	8.32229e-01	8.08564e-01	7.85302e-01	7.62639e-01	7.40750e-01	7.19806e-01	6.99982e-01	6.81463e-01	6.64447e-01	6.49147e-01	6.35793e-01	6.24636e-01	6.15946e-01	6.10018e-01	6.07175e-01	6.07770e-01	6.12199e-01	6.20903e-01	6.34383e-01	6.53210e-01	6.78047e-01	7.09659e-01	7.48945e-01	7.96952e-01	8.54912e-01	9.24271e-01	1.00673e+00	1.10428e+00	1.21926e+00	1.35441e+00	1.51295e+00	1.69864e+00	1.91587e+00	2.16978e+00	2.46637e+00	2.81264e+00	3.21679e+00
-2.2751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99966e-01	9.99946e-01	9.99914e-01	9.99863e-01	9.99783e-01	9.99657e-01	9.99457e-01	9.99141e-01	9.98643e-01	9.97860e-01	9.96634e-01	9.94731e-01	9.91808e-01	9.87394e-01	9.80892e-01	9.71648e-01	9.59114e-01	9.43091e-01	9.23900e-01	9.02322e-01	8.79289e-01	8.55577e-01	8.31711e-01	8.08034e-01	7.84790e-01	7.62179e-01	7.40380e-01	7.19570e-01	6.99929e-01	6.81649e-01	6.64932e-01	6.49998e-01	6.37085e-01	6.26449e-01	6.18370e-01	6.13150e-01	6.11121e-01	6.12651e-01	6.18146e-01	6.28066e-01	6.42931e-01	6.63339e-01	6.89979e-01	7.23656e-01	7.65307e-01	8.16031e-01	8.77120e-01	9.50090e-01	1.03672e+00	1.13910e+00	1.25969e+00	1.40135e+00	1.56745e+00	1.76193e+00	1.98939e+00	2.25520e+00	2.56566e+00	2.92809e+00	3.35106e+00
-2.2501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99945e-01	9.99913e-01	9.99863e-01	9.99783e-01	9.99656e-01	9.99455e-01	9.99138e-01	9.98637e-01	9.97851e-01	9.96621e-01	9.94710e-01	9.91776e-01	9.87344e-01	9.80816e-01	9.71536e-01	9.58955e-01	9.42872e-01	9.23614e-01	9.01968e-01	8.78872e-01	8.55110e-01	8.31215e-01	8.07533e-01	7.84315e-01	7.61763e-01	7.40065e-01	7.19401e-01	6.99958e-01	6.81931e-01	6.65532e-01	6.50985e-01	6.38535e-01	6.28446e-01	6.21004e-01	6.16523e-01	6.15344e-01	6.17846e-01	6.24451e-01	6.35637e-01	6.51945e-01	6.73999e-01	7.02519e-01	7.38348e-01	7.82466e-01	8.36028e-01	9.00385e-01	9.77128e-01	1.06812e+00	1.17556e+00	1.30201e+00	1.45048e+00	1.62449e+00	1.82817e+00	2.06634e+00	2.34463e+00	2.66961e+00	3.04897e+00	3.49166e+00
-2.2251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99945e-01	9.99913e-01	9.99862e-01	9.99782e-01	9.99654e-01	9.99453e-01	9.99134e-01	9.98632e-01	9.97843e-01	9.96608e-01	9.94690e-01	9.91744e-01	9.87295e-01	9.80742e-01	9.71427e-01	9.58799e-01	9.42659e-01	9.23335e-01	9.01623e-01	8.78469e-01	8.54662e-01	8.30743e-01	8.07063e-01	7.83877e-01	7.61396e-01	7.39809e-01	7.19304e-01	7.00072e-01	6.82317e-01	6.66253e-01	6.52114e-01	6.40150e-01	6.30633e-01	6.23859e-01	6.20148e-01	6.19854e-01	6.23369e-01	6.31131e-01	6.43635e-01	6.61445e-01	6.85213e-01	7.15693e-01	7.53765e-01	8.00459e-01	8.56982e-01	9.24754e-01	1.00544e+00	1.10100e+00	1.21372e+00	1.34631e+00	1.50190e+00	1.68420e+00	1.89752e+00	2.14691e+00	2.43826e+00	2.77845e+00	3.17553e+00	3.63887e+00
-2.2001	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99945e-01	9.99913e-01	9.99862e-01	9.99781e-01	9.99653e-01	9.99451e-01	9.99131e-01	9.98627e-01	9.97835e-01	9.96595e-01	9.94670e-01	9.91712e-01	9.87247e-01	9.80670e-01	9.71320e-01	9.58647e-01	9.42451e-01	9.23065e-01	9.01290e-01	8.78081e-01	8.54234e-01	8.30296e-01	8.06625e-01	7.83481e-01	7.61079e-01	7.39615e-01	7.19282e-01	7.00278e-01	6.82810e-01	6.67102e-01	6.53392e-01	6.41939e-01	6.33021e-01	6.26943e-01	6.24036e-01	6.24665e-01	6.29235e-01	6.38201e-01	6.52076e-01	6.71452e-01	6.97006e-01	7.29529e-01	7.69941e-01	8.19322e-01	8.78939e-01	9.50278e-01	1.03509e+00	1.13542e+00	1.25367e+00	1.39268e+00	1.55573e+00	1.74671e+00	1.97012e+00	2.23125e+00	2.53628e+00	2.89241e+00	3.30805e+00	3.79303e+00
-2.1751	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99945e-01	9.99912e-01	9.99861e-01	9.99780e-01	9.99652e-01	9.99448e-01	9.99128e-01	9.98622e-01	9.97827e-01	9.96583e-01	9.94650e-01	9.91682e-01	9.87200e-01	9.80599e-01	9.71217e-01	9.58500e-01	9.42250e-01	9.22804e-01	9.00970e-01	8.77709e-01	8.53827e-01	8.29877e-01	8.06222e-01	7.83129e-01	7.60817e-01	7.39488e-01	7.19341e-01	7.00579e-01	6.83418e-01	6.68085e-01	6.54826e-01	6.43908e-01	6.35618e-01	6.30267e-01	6.28199e-01	6.29789e-01	6.35458e-01	6.45677e-01	6.60982e-01	6.81987e-01	7.09403e-01	7.44056e-01	7.86910e-01	8.39097e-01	9.01945e-01	9.77013e-01	1.06613e+00	1.17145e+00	1.29550e+00	1.44122e+00	1.61209e+00	1.81215e+00	2.04613e+00	2.31956e+00	2.63892e+00	3.01174e+00	3.44684e+00	3.95447e+00
-2.1501	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99945e-01	9.99912e-01	9.99861e-01	9.99779e-01	9.99650e-01	9.99447e-01	9.99125e-01	9.98617e-01	9.97819e-01	9.96571e-01	9.94631e-01	9.91653e-01	9.87155e-01	9.80532e-01	9.71117e-01	9.58358e-01	9.42056e-01	9.22553e-01	9.00663e-01	8.77355e-01	8.53444e-01	8.29487e-01	8.05857e-01	7.82823e-01	7.60612e-01	7.39431e-01	7.19484e-01	7.00982e-01	6.84144e-01	6.69208e-01	6.56424e-01	6.46068e-01	6.38433e-01	6.33842e-01	6.32648e-01	6.35240e-01	6.42053e-01	6.53578e-01	6.70371e-01	6.93075e-01	7.22431e-01	7.59305e-01	8.04707e-01	8.59824e-01	9.26048e-01	1.00501e+00	1.09864e+00	1.20919e+00	1.33929e+00	1.49205e+00	1.67109e+00	1.88066e+00	2.12571e+00	2.41203e+00	2.74640e+00	3.13671e+00	3.59218e+00	4.12356e+00
-2.1251	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99944e-01	9.99912e-01	9.99860e-01	9.99778e-01	9.99649e-01	9.99445e-01	9.99122e-01	9.98612e-01	9.97812e-01	9.96559e-01	9.94613e-01	9.91625e-01	9.87112e-01	9.80466e-01	9.71021e-01	9.58221e-01	9.41870e-01	9.22312e-01	9.00370e-01	8.77020e-01	8.53084e-01	8.29129e-01	8.05531e-01	7.82567e-01	7.60468e-01	7.39447e-01	7.19716e-01	7.01490e-01	6.84997e-01	6.70478e-01	6.58194e-01	6.48425e-01	6.41476e-01	6.37679e-01	6.37396e-01	6.41032e-01	6.49037e-01	6.61921e-01	6.80265e-01	7.04738e-01	7.36117e-01	7.75308e-01	8.23371e-01	8.81548e-01	9.51299e-01	1.03434e+00	1.13268e+00	1.24869e+00	1.38514e+00	1.54526e+00	1.73287e+00	1.95240e+00	2.20904e+00	2.50887e+00	2.85896e+00	3.26759e+00	3.74441e+00	4.30067e+00
-2.1001	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99944e-01	9.99911e-01	9.99860e-01	9.99778e-01	9.99648e-01	9.99443e-01	9.99119e-01	9.98608e-01	9.97804e-01	9.96548e-01	9.94595e-01	9.91597e-01	9.87070e-01	9.80403e-01	9.70928e-01	9.58090e-01	9.41692e-01	9.22083e-01	9.00092e-01	8.76705e-01	8.52752e-01	8.28805e-01	8.05248e-01	7.82363e-01	7.60388e-01	7.39542e-01	7.20043e-01	7.02111e-01	6.85981e-01	6.71902e-01	6.60142e-01	6.50990e-01	6.44758e-01	6.41788e-01	6.42456e-01	6.47180e-01	6.56426e-01	6.70726e-01	6.90685e-01	7.17003e-01	7.50492e-01	7.92101e-01	8.42940e-01	9.04314e-01	9.77752e-01	1.06505e+00	1.16833e+00	1.29006e+00	1.43314e+00	1.60098e+00	1.79756e+00	2.02752e+00	2.29631e+00	2.61028e+00	2.97685e+00	3.40467e+00	3.90386e+00	4.48620e+00
-2.0751	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99944e-01	9.99911e-01	9.99859e-01	9.99777e-01	9.99647e-01	9.99441e-01	9.99116e-01	9.98603e-01	9.97798e-01	9.96537e-01	9.94579e-01	9.91571e-01	9.87030e-01	9.80343e-01	9.70840e-01	9.57965e-01	9.41522e-01	9.21866e-01	8.99831e-01	8.76412e-01	8.52447e-01	8.28516e-01	8.05009e-01	7.82215e-01	7.60377e-01	7.39720e-01	7.20468e-01	7.02849e-01	6.87104e-01	6.73489e-01	6.62279e-01	6.53771e-01	6.48288e-01	6.46182e-01	6.47841e-01	6.53698e-01	6.64238e-01	6.80013e-01	7.01655e-01	7.29896e-01	7.65586e-01	8.09718e-01	8.63457e-01	9.28171e-01	1.00546e+00	1.09722e+00	1.20566e+00	1.33338e+00	1.48341e+00	1.65933e+00	1.86529e+00	2.10618e+00	2.38770e+00	2.71649e+00	3.10032e+00	3.54826e+00	4.07089e+00	4.68055e+00
-2.0501	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99944e-01	9.99911e-01	9.99859e-01	9.99776e-01	9.99646e-01	9.99439e-01	9.99113e-01	9.98599e-01	9.97791e-01	9.96527e-01	9.94563e-01	9.91547e-01	9.86993e-01	9.80286e-01	9.70757e-01	9.57846e-01	9.41362e-01	9.21662e-01	8.99588e-01	8.76142e-01	8.52173e-01	8.28266e-01	8.04819e-01	7.82126e-01	7.60438e-01	7.39986e-01	7.20998e-01	7.03711e-01	6.88372e-01	6.75245e-01	6.64612e-01	6.56779e-01	6.52078e-01	6.50873e-01	6.53566e-01	6.60604e-01	6.72491e-01	6.89803e-01	7.13199e-01	7.43445e-01	7.81430e-01	8.28197e-01	8.84965e-01	9.53170e-01	1.03449e+00	1.13092e+00	1.24476e+00	1.37874e+00	1.53605e+00	1.72043e+00	1.93623e+00	2.18858e+00	2.48342e+00	2.82774e+00	3.22967e+00	3.69869e+00	4.24589e+00	4.88418e+00
-2.0251	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99944e-01	9.99911e-01	9.99858e-01	9.99776e-01	9.99645e-01	9.99438e-01	9.99111e-01	9.98595e-01	9.97785e-01	9.96517e-01	9.94548e-01	9.91523e-01	9.86957e-01	9.80233e-01	9.70678e-01	9.57735e-01	9.41213e-01	9.21473e-01	8.99363e-01	8.75898e-01	8.51930e-01	8.28057e-01	8.04680e-01	7.82101e-01	7.60576e-01	7.40343e-01	7.21638e-01	7.04703e-01	6.89793e-01	6.77178e-01	6.67150e-01	6.60023e-01	6.56140e-01	6.55875e-01	6.59645e-01	6.67913e-01	6.81204e-01	7.00118e-01	7.25343e-01	7.57680e-01	7.98061e-01	8.47578e-01	9.07511e-01	9.79365e-01	1.06490e+00	1.16621e+00	1.28570e+00	1.42624e+00	1.59118e+00	1.78441e+00	2.01053e+00	2.27487e+00	2.58369e+00	2.94428e+00	3.36517e+00	3.85628e+00	4.42923e+00	5.09753e+00
-2.0001	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99910e-01	9.99858e-01	9.99775e-01	9.99644e-01	9.99436e-01	9.99109e-01	9.98592e-01	9.97779e-01	9.96508e-01	9.94534e-01	9.91502e-01	9.86923e-01	9.80183e-01	9.70605e-01	9.57632e-01	9.41074e-01	9.21298e-01	8.99160e-01	8.75680e-01	8.51723e-01	8.27891e-01	8.04594e-01	7.82141e-01	7.60794e-01	7.40797e-01	7.22393e-01	7.05831e-01	6.91373e-01	6.79297e-01	6.69903e-01	6.63515e-01	6.60485e-01	6.61201e-01	6.66094e-01	6.75644e-01	6.90398e-01	7.10980e-01	7.38112e-01	7.72631e-01	8.15512e-01	8.67902e-01	9.31143e-01	1.00681e+00	1.09676e+00	1.20317e+00	1.32858e+00	1.47600e+00	1.64891e+00	1.85143e+00	2.08835e+00	2.36526e+00	2.68872e+00	3.06637e+00	3.50713e+00	4.02140e+00	4.62134e+00	5.32110e+00
-1.9751	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99910e-01	9.99858e-01	9.99775e-01	9.99643e-01	9.99435e-01	9.99107e-01	9.98588e-01	9.97774e-01	9.96500e-01	9.94521e-01	9.91481e-01	9.86893e-01	9.80136e-01	9.70537e-01	9.57537e-01	9.40948e-01	9.21140e-01	8.98977e-01	8.75490e-01	8.51551e-01	8.27771e-01	8.04566e-01	7.82252e-01	7.61097e-01	7.41350e-01	7.23270e-01	7.07103e-01	6.93121e-01	6.81611e-01	6.72882e-01	6.67265e-01	6.65126e-01	6.66865e-01	6.72928e-01	6.83814e-01	7.00093e-01	7.22415e-01	7.51536e-01	7.88330e-01	8.33823e-01	8.89214e-01	9.55912e-01	1.03557e+00	1.13014e+00	1.24189e+00	1.37350e+00	1.52811e+00	1.70939e+00	1.92163e+00	2.16987e+00	2.45996e+00	2.79877e+00	3.19429e+00	3.65588e+00	4.19443e+00	4.82265e+00	5.55539e+00
-1.9501	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99910e-01	9.99857e-01	9.99774e-01	9.99642e-01	9.99434e-01	9.99104e-01	9.98585e-01	9.97769e-01	9.96492e-01	9.94509e-01	9.91463e-01	9.86865e-01	9.80094e-01	9.70476e-01	9.57451e-01	9.40834e-01	9.20999e-01	8.98819e-01	8.75331e-01	8.51419e-01	8.27700e-01	8.04599e-01	7.82437e-01	7.61491e-01	7.42018e-01	7.24275e-01	7.08525e-01	6.95045e-01	6.84129e-01	6.76095e-01	6.71285e-01	6.70077e-01	6.72882e-01	6.80164e-01	6.92443e-01	7.10311e-01	7.34448e-01	7.65643e-01	8.04813e-01	8.53032e-01	9.11559e-01	9.81871e-01	1.06570e+00	1.16510e+00	1.28244e+00	1.42054e+00	1.58269e+00	1.77273e+00	1.99517e+00	2.25527e+00	2.55917e+00	2.91406e+00	3.32833e+00	3.81175e+00	4.37575e+00	5.03363e+00	5.80095e+00
-1.9251	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99910e-01	9.99857e-01	9.99774e-01	9.99642e-01	9.99433e-01	9.99103e-01	9.98583e-01	9.97765e-01	9.96485e-01	9.94498e-01	9.91447e-01	9.86839e-01	9.80056e-01	9.70421e-01	9.57375e-01	9.40733e-01	9.20877e-01	8.98685e-01	8.75205e-01	8.51328e-01	8.27681e-01	8.04696e-01	7.82701e-01	7.61980e-01	7.42796e-01	7.25414e-01	7.10105e-01	6.97152e-01	6.86860e-01	6.79554e-01	6.75588e-01	6.75349e-01	6.79268e-01	6.87821e-01	7.01552e-01	7.21076e-01	7.47105e-01	7.80464e-01	8.22115e-01	8.73182e-01	9.34986e-01	1.00908e+00	1.09728e+00	1.20172e+00	1.32493e+00	1.46983e+00	1.63987e+00	1.83909e+00	2.07221e+00	2.34474e+00	2.66312e+00	3.03487e+00	3.46878e+00	3.97510e+00	4.56578e+00	5.25476e+00	6.05833e+00
-1.9001	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99910e-01	9.99857e-01	9.99773e-01	9.99641e-01	9.99432e-01	9.99101e-01	9.98580e-01	9.97761e-01	9.96479e-01	9.94489e-01	9.91432e-01	9.86817e-01	9.80023e-01	9.70373e-01	9.57308e-01	9.40647e-01	9.20775e-01	8.98578e-01	8.75113e-01	8.51281e-01	8.27717e-01	8.04861e-01	7.83048e-01	7.62568e-01	7.43694e-01	7.26695e-01	7.11850e-01	6.99453e-01	6.89814e-01	6.83269e-01	6.80184e-01	6.80959e-01	6.86038e-01	6.95917e-01	7.11160e-01	7.32412e-01	7.60415e-01	7.96033e-01	8.40272e-01	8.94315e-01	9.59545e-01	1.03759e+00	1.13036e+00	1.24010e+00	1.36943e+00	1.52146e+00	1.69977e+00	1.90862e+00	2.15293e+00	2.43849e+00	2.77204e+00	3.16148e+00	3.61599e+00	4.14631e+00	4.76496e+00	5.48655e+00	6.32812e+00
-1.8751	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99910e-01	9.99857e-01	9.99773e-01	9.99641e-01	9.99431e-01	9.99100e-01	9.98578e-01	9.97758e-01	9.96474e-01	9.94481e-01	9.91420e-01	9.86798e-01	9.79995e-01	9.70333e-01	9.57253e-01	9.40577e-01	9.20694e-01	8.98498e-01	8.75058e-01	8.51281e-01	8.27812e-01	8.05098e-01	7.83482e-01	7.63262e-01	7.44716e-01	7.28123e-01	7.13769e-01	7.01955e-01	6.93001e-01	6.87253e-01	6.85089e-01	6.86921e-01	6.93209e-01	7.04470e-01	7.21291e-01	7.44344e-01	7.74406e-01	8.12382e-01	8.59326e-01	9.16478e-01	9.85291e-01	1.06747e+00	1.16502e+00	1.28030e+00	1.41606e+00	1.57554e+00	1.76253e+00	1.98146e+00	2.23751e+00	2.53673e+00	2.88620e+00	3.29417e+00	3.77027e+00	4.32576e+00	4.97375e+00	5.72954e+00	6.61097e+00
-1.8501	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99909e-01	9.99857e-01	9.99773e-01	9.99640e-01	9.99430e-01	9.99099e-01	9.98576e-01	9.97755e-01	9.96470e-01	9.94474e-01	9.91409e-01	9.86783e-01	9.79973e-01	9.70300e-01	9.57209e-01	9.40523e-01	9.20635e-01	8.98450e-01	8.75041e-01	8.51330e-01	8.27968e-01	8.05411e-01	7.84009e-01	7.64067e-01	7.45871e-01	7.29707e-01	7.15870e-01	7.04668e-01	6.96432e-01	6.91518e-01	6.90314e-01	6.93249e-01	7.00800e-01	7.13502e-01	7.31968e-01	7.56900e-01	7.89111e-01	8.29548e-01	8.79318e-01	9.39721e-01	1.01228e+00	1.09879e+00	1.20135e+00	1.32242e+00	1.46492e+00	1.63222e+00	1.82829e+00	2.05779e+00	2.32614e+00	2.63969e+00	3.00584e+00	3.43324e+00	3.93200e+00	4.51388e+00	5.19264e+00	5.98428e+00	6.90752e+00
-1.8251	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99909e-01	9.99856e-01	9.99772e-01	9.99640e-01	9.99430e-01	9.99098e-01	9.98575e-01	9.97753e-01	9.96467e-01	9.94469e-01	9.91402e-01	9.86771e-01	9.79955e-01	9.70276e-01	9.57178e-01	9.40486e-01	9.20601e-01	8.98432e-01	8.75066e-01	8.51432e-01	8.28190e-01	8.05804e-01	7.84633e-01	7.64988e-01	7.47165e-01	7.31455e-01	7.18161e-01	7.07603e-01	7.00118e-01	6.96075e-01	6.95875e-01	6.99961e-01	7.08828e-01	7.23033e-01	7.43215e-01	7.70107e-01	8.04561e-01	8.47569e-01	9.00292e-01	9.64093e-01	1.04057e+00	1.13161e+00	1.23941e+00	1.36657e+00	1.51611e+00	1.69160e+00	1.89720e+00	2.13778e+00	2.41903e+00	2.74760e+00	3.13124e+00	3.57903e+00	4.10154e+00	4.71111e+00	5.42213e+00	6.25139e+00	7.21847e+00
-1.8001	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99909e-01	9.99856e-01	9.99772e-01	9.99640e-01	9.99429e-01	9.99097e-01	9.98574e-01	9.97752e-01	9.96464e-01	9.94466e-01	9.91397e-01	9.86764e-01	9.79945e-01	9.70261e-01	9.57160e-01	9.40468e-01	9.20592e-01	8.98450e-01	8.75136e-01	8.51589e-01	8.28481e-01	8.06282e-01	7.85360e-01	7.66033e-01	7.48604e-01	7.33373e-01	7.20652e-01	7.10768e-01	7.04071e-01	7.00939e-01	7.01787e-01	7.07074e-01	7.17313e-01	7.33086e-01	7.55058e-01	7.83996e-01	8.20791e-01	8.66484e-01	9.22293e-01	9.89648e-01	1.07023e+00	1.16601e+00	1.27930e+00	1.41282e+00	1.56975e+00	1.75383e+00	1.96942e+00	2.22162e+00	2.51639e+00	2.86071e+00	3.26270e+00	3.73187e+00	4.27930e+00	4.91790e+00	5.66277e+00	6.53148e+00	7.54455e+00
-1.7751	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99909e-01	9.99856e-01	9.99772e-01	9.99639e-01	9.99429e-01	9.99097e-01	9.98574e-01	9.97751e-01	9.96463e-01	9.94464e-01	9.91394e-01	9.86760e-01	9.79940e-01	9.70256e-01	9.57156e-01	9.40470e-01	9.20610e-01	8.98502e-01	8.75251e-01	8.51805e-01	8.28845e-01	8.06850e-01	7.86195e-01	7.67207e-01	7.50196e-01	7.35471e-01	7.23352e-01	7.14176e-01	7.08303e-01	7.06123e-01	7.08065e-01	7.14605e-01	7.26276e-01	7.43683e-01	7.67523e-01	7.98596e-01	8.37837e-01	8.86336e-01	9.45371e-01	1.01644e+00	1.10132e+00	1.20206e+00	1.32110e+00	1.46129e+00	1.62597e+00	1.81905e+00	2.04511e+00	2.30949e+00	2.61845e+00	2.97929e+00	3.40053e+00	3.89212e+00	4.46568e+00	5.13474e+00	5.91511e+00	6.82521e+00	7.88653e+00
-1.7501	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99909e-01	9.99856e-01	9.99772e-01	9.99639e-01	9.99429e-01	9.99097e-01	9.98574e-01	9.97751e-01	9.96464e-01	9.94465e-01	9.91395e-01	9.86762e-01	9.79943e-01	9.70261e-01	9.57167e-01	9.40493e-01	9.20658e-01	8.98594e-01	8.75416e-01	8.52084e-01	8.29287e-01	8.07512e-01	7.87144e-01	7.68517e-01	7.51948e-01	7.37757e-01	7.26271e-01	7.17837e-01	7.12826e-01	7.11641e-01	7.14725e-01	7.22572e-01	7.35737e-01	7.54851e-01	7.80639e-01	8.13941e-01	8.55736e-01	9.07168e-01	9.69577e-01	1.04454e+00	1.13391e+00	1.23985e+00	1.36491e+00	1.51209e+00	1.68489e+00	1.88741e+00	2.12445e+00	2.40161e+00	2.72544e+00	3.10361e+00	3.54504e+00	4.06016e+00	4.66114e+00	5.36216e+00	6.17977e+00	7.13330e+00	8.24523e+00
-1.7251	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99909e-01	9.99856e-01	9.99772e-01	9.99640e-01	9.99429e-01	9.99098e-01	9.98574e-01	9.97752e-01	9.96465e-01	9.94467e-01	9.91399e-01	9.86768e-01	9.79953e-01	9.70278e-01	9.57194e-01	9.40539e-01	9.20736e-01	8.98726e-01	8.75634e-01	8.52429e-01	8.29810e-01	8.08274e-01	7.88213e-01	7.69969e-01	7.53869e-01	7.40240e-01	7.29419e-01	7.21763e-01	7.17654e-01	7.17508e-01	7.21785e-01	7.30997e-01	7.45719e-01	7.66613e-01	7.94435e-01	8.30065e-01	8.74529e-01	9.29027e-01	9.94965e-01	1.07400e+00	1.16807e+00	1.27946e+00	1.41084e+00	1.56534e+00	1.74665e+00	1.95907e+00	2.20762e+00	2.49818e+00	2.83763e+00	3.23397e+00	3.69658e+00	4.23639e+00	4.86613e+00	5.60067e+00	6.45737e+00	7.45646e+00	8.62151e+00
-1.7001	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99909e-01	9.99856e-01	9.99773e-01	9.99640e-01	9.99430e-01	9.99098e-01	9.98575e-01	9.97754e-01	9.96468e-01	9.94471e-01	9.91406e-01	9.86779e-01	9.79970e-01	9.70305e-01	9.57238e-01	9.40608e-01	9.20846e-01	8.98901e-01	8.75907e-01	8.52843e-01	8.30419e-01	8.09141e-01	7.89407e-01	7.71571e-01	7.55967e-01	7.42930e-01	7.32807e-01	7.25966e-01	7.22800e-01	7.23741e-01	7.29262e-01	7.39897e-01	7.56247e-01	7.78998e-01	8.08943e-01	8.47005e-01	8.94258e-01	9.51961e-01	1.02159e+00	1.10489e+00	1.20389e+00	1.32098e+00	1.45897e+00	1.62116e+00	1.81140e+00	2.03419e+00	2.29482e+00	2.59944e+00	2.95526e+00	3.37068e+00	3.85551e+00	4.42121e+00	5.08114e+00	5.85087e+00	6.74858e+00	7.79547e+00	9.01626e+00
-1.6751	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99910e-01	9.99857e-01	9.99773e-01	9.99640e-01	9.99431e-01	9.99099e-01	9.98577e-01	9.97756e-01	9.96472e-01	9.94478e-01	9.91417e-01	9.86796e-01	9.79996e-01	9.70345e-01	9.57299e-01	9.40703e-01	9.20991e-01	8.99121e-01	8.76238e-01	8.53331e-01	8.31119e-01	8.10117e-01	7.90735e-01	7.73331e-01	7.58250e-01	7.45836e-01	7.36446e-01	7.30458e-01	7.28279e-01	7.30354e-01	7.37176e-01	7.49296e-01	7.67343e-01	7.92033e-01	8.24196e-01	8.64798e-01	9.14967e-01	9.76023e-01	1.04952e+00	1.13728e+00	1.24143e+00	1.36450e+00	1.50943e+00	1.67968e+00	1.87927e+00	2.11295e+00	2.38625e+00	2.70562e+00	3.07862e+00	3.51405e+00	4.02221e+00	4.61509e+00	5.30669e+00	6.11334e+00	7.05410e+00	8.15116e+00	9.43044e+00
-1.6501	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99910e-01	9.99857e-01	9.99773e-01	9.99641e-01	9.99432e-01	9.99101e-01	9.98580e-01	9.97760e-01	9.96478e-01	9.94487e-01	9.91431e-01	9.86818e-01	9.80031e-01	9.70399e-01	9.57380e-01	9.40825e-01	9.21172e-01	8.99390e-01	8.76631e-01	8.53896e-01	8.31914e-01	8.11210e-01	7.92201e-01	7.75256e-01	7.60727e-01	7.48969e-01	7.40348e-01	7.35254e-01	7.34106e-01	7.37366e-01	7.45545e-01	7.59216e-01	7.79034e-01	8.05748e-01	8.40228e-01	8.83485e-01	9.36702e-01	1.00127e+00	1.07881e+00	1.17124e+00	1.28080e+00	1.41014e+00	1.56234e+00	1.74103e+00	1.95044e+00	2.19554e+00	2.48213e+00	2.81698e+00	3.20801e+00	3.66445e+00	4.19708e+00	4.81848e+00	5.54332e+00	6.38873e+00	7.37466e+00	8.52438e+00	9.86505e+00
-1.6251	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99910e-01	9.99857e-01	9.99774e-01	9.99642e-01	9.99433e-01	9.99103e-01	9.98583e-01	9.97765e-01	9.96486e-01	9.94499e-01	9.91449e-01	9.86847e-01	9.80075e-01	9.70466e-01	9.57481e-01	9.40975e-01	9.21392e-01	8.99709e-01	8.77089e-01	8.54543e-01	8.32811e-01	8.12426e-01	7.93814e-01	7.77355e-01	7.63408e-01	7.52339e-01	7.44524e-01	7.40366e-01	7.40297e-01	7.44795e-01	7.54390e-01	7.69680e-01	7.91347e-01	8.20176e-01	8.57076e-01	9.03108e-01	9.59513e-01	1.02775e+00	1.10952e+00	1.20685e+00	1.32208e+00	1.45799e+00	1.61781e+00	1.80536e+00	2.02507e+00	2.28215e+00	2.58269e+00	2.93378e+00	3.34373e+00	3.82221e+00	4.38053e+00	5.03187e+00	5.79162e+00	6.67770e+00	7.71104e+00	8.91605e+00	1.03212e+01
-1.6001	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99910e-01	9.99857e-01	9.99774e-01	9.99643e-01	9.99434e-01	9.99105e-01	9.98586e-01	9.97771e-01	9.96495e-01	9.94514e-01	9.91472e-01	9.86882e-01	9.80129e-01	9.70548e-01	9.57603e-01	9.41154e-01	9.21653e-01	9.00083e-01	8.77617e-01	8.55277e-01	8.33813e-01	8.13770e-01	7.95581e-01	7.79635e-01	7.66302e-01	7.55957e-01	7.48988e-01	7.45809e-01	7.46868e-01	7.52659e-01	7.63733e-01	7.80714e-01	8.04312e-01	8.35349e-01	8.74778e-01	9.23711e-01	9.83452e-01	1.05553e+00	1.14174e+00	1.24419e+00	1.36536e+00	1.50816e+00	1.67598e+00	1.87281e+00	2.10333e+00	2.37299e+00	2.68817e+00	3.05631e+00	3.48612e+00	3.98774e+00	4.57303e+00	5.25579e+00	6.05217e+00	6.98095e+00	8.06408e+00	9.32712e+00	1.07999e+01
-1.5751	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99910e-01	9.99858e-01	9.99775e-01	9.99644e-01	9.99436e-01	9.99108e-01	9.98591e-01	9.97778e-01	9.96506e-01	9.94531e-01	9.91499e-01	9.86924e-01	9.80193e-01	9.70645e-01	9.57748e-01	9.41366e-01	9.21957e-01	9.00513e-01	8.78217e-01	8.56102e-01	8.34928e-01	8.15249e-01	7.97509e-01	7.82106e-01	7.69420e-01	7.59836e-01	7.53753e-01	7.51598e-01	7.53836e-01	7.60978e-01	7.73597e-01	7.92342e-01	8.17957e-01	8.51302e-01	8.93374e-01	9.45342e-01	1.00857e+00	1.08467e+00	1.17553e+00	1.28336e+00	1.41075e+00	1.56077e+00	1.73698e+00	1.94357e+00	2.18542e+00	2.46828e+00	2.79882e+00	3.18486e+00	3.63551e+00	4.16143e+00	4.77503e+00	5.49079e+00	6.32563e+00	7.29925e+00	8.43464e+00	9.75861e+00	1.13024e+01
-1.5501	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99964e-01	9.99944e-01	9.99911e-01	9.99858e-01	9.99776e-01	9.99645e-01	9.99438e-01	9.99111e-01	9.98596e-01	9.97786e-01	9.96519e-01	9.94552e-01	9.91531e-01	9.86973e-01	9.80269e-01	9.70759e-01	9.57917e-01	9.41611e-01	9.22307e-01	9.01003e-01	8.78894e-01	8.57022e-01	8.36160e-01	8.16870e-01	7.99607e-01	7.84778e-01	7.72772e-01	7.63987e-01	7.58832e-01	7.57750e-01	7.61220e-01	7.69773e-01	7.84005e-01	8.04593e-01	8.32315e-01	8.68071e-01	9.12907e-01	9.68050e-01	1.03493e+00	1.11525e+00	1.21097e+00	1.32443e+00	1.45836e+00	1.61595e+00	1.80096e+00	2.01778e+00	2.27154e+00	2.56825e+00	2.91492e+00	3.31974e+00	3.79229e+00	4.34371e+00	4.98703e+00	5.73744e+00	6.61266e+00	7.63336e+00	8.82363e+00	1.02116e+01	1.18300e+01
-1.5251	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99944e-01	9.99911e-01	9.99859e-01	9.99777e-01	9.99646e-01	9.99440e-01	9.99115e-01	9.98602e-01	9.97796e-01	9.96534e-01	9.94575e-01	9.91568e-01	9.87030e-01	9.80356e-01	9.70890e-01	9.58111e-01	9.41892e-01	9.22705e-01	9.01557e-01	8.79652e-01	8.58044e-01	8.37515e-01	8.18640e-01	8.01882e-01	7.87659e-01	7.76370e-01	7.68422e-01	7.64241e-01	7.64280e-01	7.69038e-01	7.79065e-01	7.94982e-01	8.17496e-01	8.47419e-01	8.85695e-01	9.33423e-01	9.91887e-01	1.06260e+00	1.14732e+00	1.24815e+00	1.36752e+00	1.50829e+00	1.67383e+00	1.86807e+00	2.09563e+00	2.36188e+00	2.67313e+00	3.03674e+00	3.46129e+00	3.95682e+00	4.53502e+00	5.20956e+00	5.99636e+00	6.91399e+00	7.98413e+00	9.23204e+00	1.06872e+01	1.23839e+01
-1.5001	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99944e-01	9.99911e-01	9.99860e-01	9.99778e-01	9.99648e-01	9.99443e-01	9.99120e-01	9.98609e-01	9.97807e-01	9.96551e-01	9.94602e-01	9.91610e-01	9.87095e-01	9.80455e-01	9.71040e-01	9.58332e-01	9.42210e-01	9.23154e-01	9.02177e-01	8.80495e-01	8.59172e-01	8.39001e-01	8.20567e-01	8.04344e-01	7.90759e-01	7.80224e-01	7.73156e-01	7.69994e-01	7.71207e-01	7.77310e-01	7.88877e-01	8.06554e-01	8.31080e-01	8.63304e-01	9.04216e-01	9.54967e-01	1.01691e+00	1.09163e+00	1.18098e+00	1.28715e+00	1.41271e+00	1.56066e+00	1.73455e+00	1.93848e+00	2.17731e+00	2.45668e+00	2.78320e+00	3.16459e+00	3.60986e+00	4.12952e+00	4.73585e+00	5.44318e+00	6.26818e+00	7.23036e+00	8.35243e+00	9.66088e+00	1.11866e+01	1.29656e+01
-1.4751	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99945e-01	9.99912e-01	9.99861e-01	9.99779e-01	9.99650e-01	9.99446e-01	9.99124e-01	9.98617e-01	9.97819e-01	9.96571e-01	9.94633e-01	9.91658e-01	9.87169e-01	9.80568e-01	9.71209e-01	9.58581e-01	9.42568e-01	9.23656e-01	9.02868e-01	8.81428e-01	8.60411e-01	8.40623e-01	8.22658e-01	8.07002e-01	7.94091e-01	7.84347e-01	7.78202e-01	7.76107e-01	7.78547e-01	7.86057e-01	7.99234e-01	8.18750e-01	8.45378e-01	8.80007e-01	9.23675e-01	9.77591e-01	1.04317e+00	1.12209e+00	1.21629e+00	1.32806e+00	1.46012e+00	1.61561e+00	1.79825e+00	2.01235e+00	2.26302e+00	2.55616e+00	2.89871e+00	3.29878e+00	3.76580e+00	4.31082e+00	4.94670e+00	5.68846e+00	6.55361e+00	7.56258e+00	8.73919e+00	1.01112e+01	1.17111e+01	1.35765e+01
-1.4501	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99945e-01	9.99913e-01	9.99861e-01	9.99781e-01	9.99653e-01	9.99450e-01	9.99130e-01	9.98626e-01	9.97833e-01	9.96593e-01	9.94667e-01	9.91711e-01	9.87252e-01	9.80694e-01	9.71399e-01	9.58859e-01	9.42967e-01	9.24215e-01	9.03633e-01	8.82455e-01	8.61769e-01	8.42389e-01	8.24923e-01	8.09865e-01	7.97663e-01	7.88752e-01	7.83574e-01	7.82596e-01	7.86321e-01	7.95302e-01	8.10160e-01	8.31598e-01	8.60423e-01	8.97568e-01	9.44119e-01	1.00135e+00	1.07074e+00	1.15405e+00	1.25333e+00	1.37099e+00	1.50986e+00	1.67327e+00	1.86509e+00	2.08988e+00	2.35296e+00	2.66057e+00	3.01997e+00	3.43965e+00	3.92953e+00	4.50118e+00	5.16810e+00	5.94603e+00	6.85335e+00	7.91148e+00	9.14540e+00	1.05843e+01	1.22620e+01	1.42182e+01
-1.4251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99945e-01	9.99913e-01	9.99862e-01	9.99782e-01	9.99655e-01	9.99454e-01	9.99136e-01	9.98636e-01	9.97849e-01	9.96617e-01	9.94706e-01	9.91771e-01	9.87344e-01	9.80835e-01	9.71610e-01	9.59169e-01	9.43411e-01	9.24834e-01	9.04477e-01	8.83582e-01	8.63250e-01	8.44306e-01	8.27368e-01	8.12943e-01	8.01488e-01	7.93452e-01	7.89288e-01	7.89480e-01	7.94547e-01	8.05066e-01	8.21681e-01	8.45128e-01	8.76251e-01	9.16026e-01	9.65595e-01	1.02629e+00	1.09968e+00	1.18760e+00	1.29221e+00	1.41603e+00	1.56206e+00	1.73376e+00	1.93523e+00	2.17124e+00	2.44737e+00	2.77017e+00	3.14726e+00	3.58755e+00	4.10144e+00	4.70107e+00	5.40060e+00	6.21655e+00	7.16817e+00	8.27795e+00	9.57209e+00	1.10811e+01	1.28407e+01	1.48924e+01
-1.4001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99966e-01	9.99946e-01	9.99914e-01	9.99864e-01	9.99784e-01	9.99658e-01	9.99458e-01	9.99143e-01	9.98646e-01	9.97866e-01	9.96645e-01	9.94748e-01	9.91838e-01	9.87447e-01	9.80992e-01	9.71844e-01	9.59512e-01	9.43901e-01	9.25515e-01	9.05402e-01	8.84814e-01	8.64861e-01	8.46381e-01	8.30004e-01	8.16246e-01	8.05579e-01	7.98460e-01	7.95360e-01	7.96776e-01	8.03248e-01	8.15374e-01	8.33827e-01	8.59374e-01	8.92898e-01	9.35426e-01	9.88154e-01	1.05248e+00	1.13006e+00	1.22281e+00	1.33300e+00	1.46330e+00	1.61683e+00	1.79725e+00	2.00885e+00	2.25664e+00	2.54648e+00	2.88524e+00	3.28092e+00	3.74286e+00	4.28198e+00	4.91101e+00	5.64481e+00	6.50070e+00	7.49888e+00	8.66294e+00	1.00204e+01	1.16032e+01	1.34488e+01	1.56007e+01
-1.3751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99966e-01	9.99946e-01	9.99915e-01	9.99865e-01	9.99786e-01	9.99661e-01	9.99463e-01	9.99151e-01	9.98659e-01	9.97885e-01	9.96675e-01	9.94795e-01	9.91911e-01	9.87560e-01	9.81164e-01	9.72102e-01	9.59890e-01	9.44440e-01	9.26263e-01	9.06414e-01	8.86156e-01	8.66609e-01	8.48623e-01	8.32839e-01	8.19786e-01	8.09946e-01	8.03791e-01	8.01806e-01	8.04503e-01	8.12445e-01	8.26251e-01	8.46625e-01	8.74368e-01	9.10406e-01	9.55814e-01	1.01185e+00	1.07998e+00	1.16194e+00	1.25976e+00	1.37582e+00	1.51291e+00	1.67432e+00	1.86389e+00	2.08613e+00	2.34629e+00	2.65054e+00	3.00607e+00	3.42127e+00	3.90597e+00	4.47161e+00	5.13154e+00	5.90135e+00	6.79922e+00	7.84634e+00	9.06744e+00	1.04914e+01	1.21517e+01	1.40877e+01	1.63450e+01
-1.3501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99966e-01	9.99947e-01	9.99915e-01	9.99866e-01	9.99788e-01	9.99664e-01	9.99468e-01	9.99159e-01	9.98672e-01	9.97906e-01	9.96708e-01	9.94847e-01	9.91992e-01	9.87684e-01	9.81354e-01	9.72386e-01	9.60305e-01	9.45030e-01	9.27080e-01	9.07518e-01	8.87614e-01	8.68500e-01	8.51039e-01	8.35883e-01	8.23573e-01	8.14604e-01	8.09461e-01	8.08643e-01	8.12682e-01	8.22161e-01	8.37725e-01	8.60107e-01	8.90147e-01	9.28814e-01	9.77237e-01	1.03674e+00	1.10886e+00	1.19542e+00	1.29855e+00	1.42076e+00	1.56498e+00	1.73467e+00	1.93385e+00	2.16726e+00	2.44043e+00	2.75981e+00	3.13296e+00	3.56869e+00	4.07731e+00	4.67081e+00	5.36322e+00	6.17089e+00	7.11288e+00	8.21144e+00	9.49252e+00	1.09863e+01	1.27282e+01	1.47592e+01	1.71273e+01
-1.3251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99947e-01	9.99916e-01	9.99868e-01	9.99790e-01	9.99668e-01	9.99474e-01	9.99169e-01	9.98687e-01	9.97929e-01	9.96744e-01	9.94904e-01	9.92080e-01	9.87821e-01	9.81561e-01	9.72696e-01	9.60758e-01	9.45674e-01	9.27971e-01	9.08717e-01	8.89193e-01	8.70542e-01	8.53638e-01	8.39147e-01	8.27620e-01	8.19566e-01	8.15484e-01	8.15890e-01	8.21334e-01	8.32420e-01	8.49822e-01	8.74306e-01	9.06749e-01	9.48168e-01	9.99748e-01	1.06288e+00	1.13918e+00	1.23056e+00	1.33927e+00	1.46793e+00	1.61964e+00	1.79802e+00	2.00730e+00	2.25246e+00	2.53929e+00	2.87457e+00	3.26625e+00	3.72356e+00	4.25731e+00	4.88011e+00	5.60666e+00	6.45413e+00	7.44251e+00	8.59516e+00	9.93927e+00	1.15066e+01	1.33341e+01	1.54650e+01	1.79496e+01
-1.3001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99948e-01	9.99917e-01	9.99869e-01	9.99793e-01	9.99672e-01	9.99481e-01	9.99179e-01	9.98702e-01	9.97954e-01	9.96783e-01	9.94966e-01	9.92176e-01	9.87970e-01	9.81788e-01	9.73035e-01	9.61251e-01	9.46375e-01	9.28938e-01	9.10017e-01	8.90900e-01	8.72742e-01	8.56429e-01	8.42640e-01	8.31939e-01	8.24847e-01	8.21878e-01	8.23566e-01	8.30480e-01	8.43248e-01	8.62574e-01	8.89255e-01	9.24213e-01	9.68513e-01	1.02340e+00	1.09033e+00	1.17101e+00	1.26746e+00	1.38202e+00	1.51746e+00	1.67704e+00	1.86454e+00	2.08444e+00	2.34193e+00	2.64312e+00	2.99513e+00	3.40627e+00	3.88627e+00	4.44645e+00	5.10005e+00	5.86251e+00	6.75181e+00	7.78898e+00	8.99849e+00	1.04089e+01	1.20535e+01	1.39711e+01	1.62071e+01	1.88141e+01
-1.2751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99949e-01	9.99919e-01	9.99871e-01	9.99796e-01	9.99676e-01	9.99488e-01	9.99190e-01	9.98720e-01	9.97981e-01	9.96826e-01	9.95033e-01	9.92281e-01	9.88131e-01	9.82034e-01	9.73402e-01	9.61788e-01	9.47136e-01	9.29987e-01	9.11422e-01	8.92741e-01	8.75108e-01	8.59422e-01	8.46374e-01	8.36542e-01	8.30461e-01	8.28661e-01	8.31691e-01	8.40144e-01	8.54673e-01	8.76010e-01	9.04991e-01	9.42581e-01	9.89899e-01	1.04825e+00	1.11917e+00	1.20445e+00	1.30620e+00	1.42691e+00	1.56947e+00	1.73730e+00	1.93440e+00	2.16545e+00	2.43591e+00	2.75220e+00	3.12178e+00	3.55340e+00	4.05725e+00	4.64523e+00	5.33122e+00	6.13143e+00	7.06474e+00	8.15320e+00	9.42251e+00	1.09026e+01	1.26285e+01	1.46409e+01	1.69873e+01	1.97232e+01
-1.2501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99949e-01	9.99920e-01	9.99873e-01	9.99799e-01	9.99681e-01	9.99495e-01	9.99201e-01	9.98739e-01	9.98011e-01	9.96873e-01	9.95106e-01	9.92395e-01	9.88307e-01	9.82301e-01	9.73801e-01	9.62369e-01	9.47960e-01	9.31120e-01	9.12939e-01	8.94722e-01	8.77648e-01	8.62626e-01	8.50361e-01	8.41444e-01	8.36424e-01	8.35849e-01	8.40286e-01	8.50351e-01	8.66721e-01	8.90164e-01	9.21553e-01	9.61899e-01	1.01238e+00	1.07436e+00	1.14946e+00	1.23956e+00	1.34689e+00	1.47404e+00	1.62408e+00	1.80059e+00	2.00778e+00	2.25054e+00	2.53465e+00	2.86681e+00	3.25488e+00	3.70803e+00	4.23696e+00	4.85417e+00	5.57423e+00	6.41414e+00	7.39375e+00	8.53617e+00	9.86838e+00	1.14218e+01	1.32332e+01	1.53453e+01	1.78079e+01	2.06792e+01
-1.2251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99980e-01	9.99969e-01	9.99950e-01	9.99921e-01	9.99875e-01	9.99802e-01	9.99686e-01	9.99503e-01	9.99214e-01	9.98759e-01	9.98043e-01	9.96924e-01	9.95185e-01	9.92518e-01	9.88497e-01	9.82590e-01	9.74233e-01	9.62998e-01	9.48850e-01	9.32343e-01	9.14572e-01	8.96852e-01	8.80370e-01	8.66051e-01	8.54612e-01	8.46658e-01	8.42754e-01	8.43463e-01	8.49374e-01	8.61125e-01	8.79424e-01	9.05070e-01	9.38980e-01	9.82213e-01	1.03600e+00	1.10179e+00	1.18128e+00	1.27644e+00	1.38962e+00	1.52355e+00	1.68145e+00	1.86708e+00	2.08486e+00	2.33995e+00	2.63839e+00	2.98725e+00	3.39476e+00	3.87055e+00	4.42587e+00	5.07383e+00	5.82973e+00	6.71142e+00	7.73972e+00	8.93890e+00	1.03373e+01	1.19679e+01	1.38692e+01	1.60861e+01	1.86710e+01	2.16849e+01
-1.2001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99969e-01	9.99951e-01	9.99922e-01	9.99877e-01	9.99805e-01	9.99692e-01	9.99512e-01	9.99228e-01	9.98781e-01	9.98078e-01	9.96978e-01	9.95271e-01	9.92652e-01	9.88702e-01	9.82902e-01	9.74699e-01	9.63676e-01	9.49810e-01	9.33660e-01	9.16328e-01	8.99137e-01	8.83285e-01	8.69709e-01	8.59140e-01	8.52199e-01	8.49466e-01	8.51522e-01	8.58977e-01	8.72495e-01	8.92813e-01	9.20766e-01	9.57315e-01	1.00357e+00	1.06083e+00	1.13062e+00	1.21470e+00	1.31518e+00	1.43450e+00	1.57555e+00	1.74171e+00	1.93693e+00	2.16585e+00	2.43390e+00	2.74743e+00	3.11384e+00	3.54181e+00	4.04143e+00	4.62451e+00	5.30482e+00	6.09842e+00	7.02406e+00	8.10359e+00	9.36250e+00	1.08305e+01	1.25423e+01	1.45382e+01	1.68655e+01	1.95790e+01	2.27429e+01
-1.1751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99952e-01	9.99924e-01	9.99880e-01	9.99809e-01	9.99698e-01	9.99522e-01	9.99243e-01	9.98805e-01	9.98115e-01	9.97037e-01	9.95363e-01	9.92795e-01	9.88924e-01	9.83239e-01	9.75200e-01	9.64406e-01	9.50842e-01	9.35075e-01	9.18213e-01	9.01584e-01	8.86400e-01	8.73610e-01	8.63959e-01	8.58083e-01	8.56580e-01	8.60048e-01	8.69121e-01	8.84489e-01	9.06920e-01	9.37290e-01	9.76604e-01	1.02603e+00	1.08693e+00	1.16090e+00	1.24982e+00	1.35587e+00	1.48165e+00	1.63018e+00	1.80502e+00	2.01032e+00	2.25096e+00	2.53265e+00	2.86204e+00	3.24693e+00	3.69641e+00	4.22110e+00	4.83340e+00	5.54775e+00	6.38104e+00	7.35293e+00	8.48638e+00	9.80815e+00	1.13494e+01	1.31466e+01	1.52422e+01	1.76856e+01	2.05345e+01	2.38561e+01
-1.1501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99953e-01	9.99926e-01	9.99882e-01	9.99813e-01	9.99704e-01	9.99532e-01	9.99259e-01	9.98830e-01	9.98155e-01	9.97100e-01	9.95463e-01	9.92950e-01	9.89162e-01	9.83601e-01	9.75740e-01	9.65191e-01	9.51951e-01	9.36594e-01	9.20232e-01	9.04202e-01	8.89726e-01	8.77766e-01	8.69082e-01	8.64327e-01	8.64114e-01	8.69063e-01	8.79831e-01	8.97136e-01	9.21781e-01	9.54682e-01	9.96895e-01	1.04964e+00	1.11436e+00	1.19273e+00	1.28672e+00	1.39863e+00	1.53119e+00	1.68759e+00	1.87155e+00	2.08746e+00	2.34043e+00	2.63646e+00	2.98255e+00	3.38688e+00	3.85900e+00	4.41008e+00	5.05312e+00	5.80331e+00	6.67836e+00	7.69894e+00	8.88914e+00	1.02771e+01	1.18955e+01	1.37826e+01	1.59830e+01	1.85486e+01	2.15400e+01	2.50278e+01
-1.1251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99982e-01	9.99971e-01	9.99954e-01	9.99927e-01	9.99885e-01	9.99818e-01	9.99711e-01	9.99543e-01	9.99277e-01	9.98858e-01	9.98199e-01	9.97168e-01	9.95569e-01	9.93115e-01	9.89417e-01	9.83989e-01	9.76319e-01	9.66033e-01	9.53140e-01	9.38221e-01	9.22392e-01	9.06999e-01	8.93272e-01	8.82189e-01	8.74525e-01	8.70947e-01	8.72088e-01	8.78590e-01	8.91135e-01	9.10469e-01	9.37434e-01	9.72987e-01	1.01824e+00	1.07447e+00	1.14320e+00	1.22618e+00	1.32549e+00	1.44356e+00	1.58326e+00	1.74792e+00	1.94148e+00	2.16854e+00	2.43448e+00	2.74561e+00	3.10927e+00	3.53406e+00	4.03003e+00	4.60888e+00	5.28428e+00	6.07220e+00	6.99122e+00	8.06305e+00	9.31300e+00	1.07706e+01	1.24702e+01	1.44520e+01	1.67628e+01	1.94571e+01	2.25985e+01	2.62612e+01
-1.1001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99955e-01	9.99929e-01	9.99888e-01	9.99822e-01	9.99719e-01	9.99555e-01	9.99296e-01	9.98887e-01	9.98245e-01	9.97241e-01	9.95683e-01	9.93293e-01	9.89691e-01	9.84406e-01	9.76940e-01	9.66936e-01	9.54413e-01	9.39962e-01	9.24702e-01	9.09984e-01	8.97050e-01	8.86892e-01	8.80301e-01	8.77961e-01	8.80524e-01	8.88655e-01	9.03061e-01	9.24522e-01	9.53917e-01	9.92250e-01	1.04069e+00	1.10058e+00	1.17351e+00	1.26133e+00	1.36624e+00	1.49078e+00	1.63797e+00	1.81133e+00	2.01499e+00	2.25379e+00	2.53339e+00	2.86040e+00	3.24256e+00	3.68890e+00	4.20996e+00	4.81805e+00	5.52754e+00	6.35517e+00	7.32049e+00	8.44630e+00	9.75917e+00	1.12901e+01	1.30752e+01	1.51567e+01	1.75837e+01	2.04135e+01	2.37129e+01	2.75599e+01
-1.0751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99957e-01	9.99931e-01	9.99891e-01	9.99827e-01	9.99726e-01	9.99567e-01	9.99315e-01	9.98919e-01	9.98295e-01	9.97320e-01	9.95806e-01	9.93483e-01	9.89985e-01	9.84851e-01	9.77604e-01	9.67901e-01	9.55775e-01	9.41821e-01	9.27166e-01	9.13165e-01	9.01071e-01	8.91889e-01	8.86427e-01	8.85388e-01	8.89444e-01	8.99282e-01	9.15639e-01	9.39330e-01	9.71272e-01	1.01252e+00	1.06429e+00	1.12802e+00	1.20537e+00	1.29828e+00	1.40907e+00	1.54042e+00	1.69549e+00	1.87800e+00	2.09229e+00	2.34345e+00	2.63741e+00	2.98115e+00	3.38279e+00	3.85181e+00	4.39930e+00	5.03819e+00	5.78357e+00	6.65304e+00	7.66713e+00	8.84977e+00	1.02289e+01	1.18371e+01	1.37123e+01	1.58988e+01	1.84482e+01	2.14207e+01	2.48865e+01	2.89275e+01
-1.0501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99958e-01	9.99933e-01	9.99894e-01	9.99833e-01	9.99735e-01	9.99581e-01	9.99337e-01	9.98952e-01	9.98348e-01	9.97403e-01	9.95936e-01	9.93687e-01	9.90298e-01	9.85328e-01	9.78314e-01	9.68933e-01	9.57229e-01	9.43806e-01	9.29794e-01	9.16552e-01	9.05346e-01	8.97194e-01	8.92921e-01	8.93248e-01	8.98870e-01	9.10500e-01	9.28903e-01	9.54930e-01	9.89543e-01	1.03385e+00	1.08913e+00	1.15688e+00	1.23886e+00	1.33713e+00	1.45410e+00	1.59261e+00	1.75598e+00	1.94812e+00	2.17359e+00	2.43775e+00	2.74685e+00	3.10820e+00	3.53035e+00	4.02327e+00	4.59860e+00	5.26993e+00	6.05312e+00	6.96666e+00	8.03211e+00	9.27464e+00	1.07236e+01	1.24131e+01	1.43832e+01	1.66803e+01	1.93587e+01	2.24816e+01	2.61227e+01	3.03680e+01
-1.0251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99959e-01	9.99936e-01	9.99898e-01	9.99838e-01	9.99744e-01	9.99595e-01	9.99359e-01	9.98988e-01	9.98405e-01	9.97492e-01	9.96076e-01	9.93904e-01	9.90633e-01	9.85836e-01	9.79072e-01	9.70033e-01	9.58780e-01	9.45922e-01	9.32592e-01	9.20156e-01	9.09887e-01	9.02821e-01	8.99798e-01	9.01562e-01	9.08828e-01	9.22336e-01	9.42885e-01	9.71362e-01	1.00878e+00	1.05629e+00	1.11525e+00	1.18723e+00	1.27409e+00	1.37797e+00	1.50144e+00	1.64748e+00	1.81958e+00	2.02186e+00	2.25911e+00	2.53697e+00	2.86201e+00	3.24192e+00	3.68567e+00	4.20376e+00	4.80843e+00	5.51394e+00	6.33696e+00	7.29693e+00	8.41651e+00	9.72214e+00	1.12446e+01	1.30200e+01	1.50900e+01	1.75037e+01	2.03180e+01	2.35993e+01	2.74251e+01	3.18858e+01
-1.0001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99961e-01	9.99938e-01	9.99902e-01	9.99845e-01	9.99754e-01	9.99610e-01	9.99384e-01	9.99026e-01	9.98465e-01	9.97587e-01	9.96225e-01	9.94136e-01	9.90990e-01	9.86379e-01	9.79880e-01	9.71206e-01	9.60432e-01	9.48175e-01	9.35569e-01	9.23986e-01	9.14707e-01	9.08786e-01	9.07080e-01	9.10352e-01	9.19344e-01	9.34823e-01	9.57622e-01	9.88669e-01	1.02902e+00	1.07990e+00	1.14272e+00	1.21915e+00	1.31113e+00	1.42093e+00	1.55124e+00	1.70520e+00	1.88649e+00	2.09944e+00	2.34910e+00	2.64138e+00	2.98321e+00	3.38267e+00	3.84920e+00	4.39382e+00	5.02939e+00	5.77092e+00	6.63593e+00	7.64484e+00	8.82146e+00	1.01936e+01	1.17936e+01	1.36593e+01	1.58347e+01	1.83713e+01	2.13288e+01	2.47771e+01	2.87976e+01	3.34853e+01
-0.9751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99976e-01	9.99962e-01	9.99941e-01	9.99906e-01	9.99851e-01	9.99764e-01	9.99627e-01	9.99409e-01	9.99067e-01	9.98529e-01	9.97688e-01	9.96384e-01	9.94383e-01	9.91370e-01	9.86956e-01	9.80740e-01	9.72455e-01	9.62191e-01	9.50572e-01	9.38734e-01	9.28053e-01	9.19821e-01	9.15105e-01	9.14783e-01	9.19641e-01	9.30445e-01	9.47992e-01	9.73151e-01	1.00690e+00	1.05033e+00	1.10475e+00	1.17163e+00	1.25273e+00	1.35008e+00	1.46611e+00	1.60361e+00	1.76591e+00	1.95688e+00	2.18107e+00	2.44380e+00	2.75129e+00	3.11082e+00	3.53089e+00	4.02141e+00	4.59399e+00	5.26214e+00	6.04165e+00	6.95091e+00	8.01140e+00	9.24817e+00	1.06904e+01	1.23722e+01	1.43331e+01	1.66197e+01	1.92857e+01	2.23942e+01	2.60185e+01	3.02443e+01	3.51713e+01
-0.9501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99910e-01	9.99858e-01	9.99775e-01	9.99644e-01	9.99437e-01	9.99111e-01	9.98598e-01	9.97796e-01	9.96552e-01	9.94645e-01	9.91775e-01	9.87571e-01	9.81655e-01	9.73784e-01	9.64062e-01	9.53120e-01	9.42096e-01	9.32368e-01	9.25240e-01	9.21795e-01	9.22930e-01	9.29454e-01	9.42160e-01	9.61877e-01	9.89514e-01	1.02609e+00	1.07276e+00	1.13089e+00	1.20204e+00	1.28804e+00	1.39106e+00	1.51363e+00	1.65872e+00	1.82980e+00	2.03097e+00	2.26701e+00	2.54351e+00	2.86702e+00	3.24520e+00	3.68699e+00	4.20282e+00	4.80487e+00	5.50738e+00	6.32692e+00	7.28285e+00	8.39774e+00	9.69792e+00	1.12141e+01	1.29820e+01	1.50435e+01	1.74471e+01	2.02497e+01	2.35175e+01	2.73274e+01	3.17696e+01	3.69490e+01
-0.9251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99966e-01	9.99946e-01	9.99915e-01	9.99865e-01	9.99787e-01	9.99663e-01	9.99466e-01	9.99157e-01	9.98671e-01	9.97911e-01	9.96732e-01	9.94924e-01	9.92205e-01	9.88224e-01	9.82628e-01	9.75196e-01	9.66048e-01	9.55825e-01	9.45663e-01	9.36944e-01	9.30982e-01	9.28875e-01	9.31542e-01	9.39816e-01	9.54519e-01	9.76515e-01	1.00675e+00	1.04630e+00	1.09638e+00	1.15840e+00	1.23403e+00	1.32520e+00	1.43418e+00	1.56364e+00	1.71671e+00	1.89704e+00	2.10896e+00	2.35748e+00	2.64850e+00	2.98891e+00	3.38675e+00	3.85145e+00	4.39396e+00	5.02710e+00	5.76584e+00	6.62761e+00	7.63276e+00	8.80502e+00	1.01721e+01	1.17662e+01	1.36250e+01	1.57925e+01	1.83197e+01	2.12663e+01	2.47020e+01	2.87078e+01	3.33783e+01	3.88238e+01
-0.9001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99950e-01	9.99920e-01	9.99873e-01	9.99799e-01	9.99682e-01	9.99497e-01	9.99206e-01	9.98748e-01	9.98032e-01	9.96922e-01	9.95221e-01	9.92661e-01	9.88918e-01	9.83661e-01	9.76695e-01	9.68158e-01	9.58695e-01	9.49446e-01	9.41793e-01	9.37060e-01	9.36362e-01	9.40641e-01	9.50755e-01	9.67556e-01	9.91944e-01	1.02491e+00	1.06758e+00	1.12123e+00	1.18736e+00	1.26770e+00	1.36431e+00	1.47956e+00	1.61628e+00	1.77775e+00	1.96784e+00	2.19107e+00	2.45276e+00	2.75909e+00	3.11731e+00	3.53591e+00	4.02476e+00	4.59542e+00	5.26136e+00	6.03832e+00	6.94463e+00	8.00171e+00	9.23451e+00	1.06721e+01	1.23485e+01	1.43033e+01	1.65825e+01	1.92401e+01	2.23387e+01	2.59516e+01	3.01640e+01	3.50753e+01	4.08016e+01
-0.8751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99953e-01	9.99925e-01	9.99881e-01	9.99812e-01	9.99703e-01	9.99530e-01	9.99258e-01	9.98830e-01	9.98162e-01	9.97124e-01	9.95535e-01	9.93146e-01	9.89653e-01	9.84756e-01	9.78284e-01	9.70394e-01	9.61738e-01	9.53455e-01	9.46928e-01	9.43492e-01	9.44278e-01	9.50252e-01	9.62299e-01	9.81304e-01	1.00821e+00	1.04404e+00	1.08999e+00	1.14739e+00	1.21783e+00	1.30314e+00	1.40546e+00	1.52733e+00	1.67169e+00	1.84201e+00	2.04238e+00	2.27756e+00	2.55313e+00	2.87561e+00	3.25263e+00	3.69311e+00	4.20745e+00	4.80781e+00	5.50837e+00	6.32566e+00	7.27899e+00	8.39086e+00	9.68754e+00	1.11996e+01	1.29628e+01	1.50188e+01	1.74160e+01	2.02112e+01	2.34702e+01	2.72701e+01	3.17005e+01	3.68660e+01	4.28887e+01
-0.8501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99972e-01	9.99956e-01	9.99931e-01	9.99890e-01	9.99826e-01	9.99725e-01	9.99565e-01	9.99313e-01	9.98917e-01	9.98298e-01	9.97339e-01	9.95869e-01	9.93659e-01	9.90433e-01	9.85918e-01	9.79970e-01	9.72765e-01	9.64962e-01	9.57700e-01	9.52363e-01	9.50294e-01	9.52643e-01	9.60401e-01	9.74480e-01	9.95800e-01	1.02534e+00	1.06419e+00	1.11358e+00	1.17494e+00	1.24992e+00	1.34045e+00	1.44879e+00	1.57761e+00	1.73003e+00	1.90970e+00	2.12091e+00	2.36869e+00	2.65890e+00	2.99842e+00	3.39528e+00	3.85885e+00	4.40010e+00	5.03181e+00	5.76890e+00	6.62877e+00	7.63172e+00	8.80145e+00	1.01656e+01	1.17563e+01	1.36111e+01	1.57739e+01	1.82958e+01	2.12361e+01	2.46645e+01	2.86617e+01	3.33223e+01	3.87562e+01	4.50917e+01
-0.8251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99960e-01	9.99937e-01	9.99900e-01	9.99841e-01	9.99748e-01	9.99602e-01	9.99371e-01	9.99009e-01	9.98443e-01	9.97565e-01	9.96222e-01	9.94203e-01	9.91259e-01	9.87148e-01	9.81754e-01	9.75275e-01	9.68376e-01	9.62194e-01	9.58113e-01	9.57484e-01	9.61480e-01	9.71113e-01	9.87329e-01	1.01108e+00	1.04340e+00	1.08542e+00	1.13843e+00	1.20395e+00	1.28370e+00	1.37972e+00	1.49441e+00	1.63057e+00	1.79149e+00	1.98101e+00	2.20366e+00	2.46472e+00	2.77039e+00	3.12790e+00	3.54569e+00	4.03366e+00	4.60332e+00	5.26813e+00	6.04379e+00	6.94861e+00	8.00397e+00	9.23478e+00	1.06701e+01	1.23438e+01	1.42955e+01	1.65711e+01	1.92245e+01	2.23182e+01	2.59254e+01	3.01311e+01	3.50347e+01	4.07520e+01	4.74179e+01
-0.8001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99910e-01	9.99857e-01	9.99773e-01	9.99641e-01	9.99433e-01	9.99107e-01	9.98596e-01	9.97806e-01	9.96595e-01	9.94779e-01	9.92134e-01	9.88449e-01	9.83643e-01	9.77932e-01	9.71988e-01	9.66947e-01	9.64191e-01	9.65083e-01	9.70812e-01	9.82419e-01	1.00088e+00	1.02719e+00	1.06243e+00	1.10778e+00	1.16461e+00	1.23449e+00	1.31927e+00	1.42109e+00	1.54247e+00	1.68636e+00	1.85624e+00	2.05615e+00	2.29087e+00	2.56597e+00	2.88796e+00	3.26445e+00	3.70437e+00	4.21808e+00	4.81775e+00	5.51751e+00	6.33392e+00	7.28623e+00	8.39694e+00	9.69227e+00	1.12028e+01	1.29642e+01	1.50181e+01	1.74129e+01	2.02052e+01	2.34610e+01	2.72570e+01	3.16830e+01	3.68433e+01	4.28600e+01	4.98749e+01
-0.7751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99949e-01	9.99920e-01	9.99873e-01	9.99799e-01	9.99683e-01	9.99499e-01	9.99210e-01	9.98759e-01	9.98059e-01	9.96990e-01	9.95388e-01	9.93058e-01	9.89826e-01	9.85641e-01	9.80742e-01	9.75808e-01	9.71972e-01	9.70615e-01	9.73109e-01	9.80663e-01	9.94347e-01	1.01517e+00	1.04418e+00	1.08248e+00	1.13133e+00	1.19217e+00	1.26667e+00	1.35674e+00	1.46466e+00	1.59309e+00	1.74515e+00	1.92448e+00	2.13537e+00	2.38283e+00	2.67274e+00	3.01197e+00	3.40853e+00	3.87180e+00	4.41272e+00	5.04408e+00	5.78079e+00	6.64024e+00	7.64273e+00	8.81193e+00	1.01754e+01	1.17655e+01	1.36195e+01	1.57814e+01	1.83022e+01	2.12414e+01	2.46683e+01	2.86639e+01	3.33226e+01	3.87542e+01	4.50872e+01	5.24709e+01
-0.7501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99956e-01	9.99931e-01	9.99891e-01	9.99827e-01	9.99726e-01	9.99568e-01	9.99319e-01	9.98930e-01	9.98328e-01	9.97408e-01	9.96031e-01	9.94035e-01	9.91282e-01	9.87753e-01	9.83712e-01	9.79846e-01	9.77282e-01	9.77402e-01	9.81584e-01	9.91061e-01	1.00693e+00	1.03024e+00	1.06208e+00	1.10361e+00	1.15615e+00	1.22122e+00	1.30056e+00	1.39622e+00	1.51058e+00	1.64645e+00	1.80711e+00	1.99643e+00	2.21890e+00	2.47983e+00	2.78539e+00	3.14283e+00	3.56058e+00	4.04854e+00	4.61822e+00	5.28308e+00	6.05883e+00	6.96379e+00	8.01931e+00	9.25033e+00	1.06859e+01	1.23599e+01	1.43120e+01	1.65881e+01	1.92419e+01	2.23363e+01	2.59442e+01	3.01508e+01	3.50555e+01	4.07739e+01	4.74412e+01	5.52148e+01
-0.7251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99909e-01	9.99856e-01	9.99772e-01	9.99641e-01	9.99434e-01	9.99111e-01	9.98611e-01	9.97849e-01	9.96710e-01	9.95068e-01	9.92819e-01	9.89984e-01	9.86850e-01	9.84112e-01	9.82892e-01	9.84569e-01	9.90532e-01	1.00203e+00	1.02020e+00	1.04613e+00	1.08095e+00	1.12587e+00	1.18230e+00	1.25182e+00	1.33628e+00	1.43782e+00	1.55897e+00	1.70270e+00	1.87245e+00	2.07231e+00	2.30702e+00	2.58217e+00	2.90428e+00	3.28096e+00	3.72113e+00	4.23518e+00	4.83526e+00	5.53555e+00	6.35258e+00	7.30565e+00	8.41725e+00	9.71365e+00	1.12254e+01	1.29883e+01	1.50439e+01	1.74408e+01	2.02354e+01	2.34939e+01	2.72932e+01	3.17229e+01	3.68876e+01	4.29094e+01	4.99303e+01	5.81161e+01
-0.7001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99955e-01	9.99928e-01	9.99887e-01	9.99821e-01	9.99718e-01	9.99555e-01	9.99302e-01	9.98910e-01	9.98314e-01	9.97428e-01	9.96157e-01	9.94442e-01	9.92340e-01	9.90163e-01	9.88616e-01	9.88815e-01	9.92135e-01	9.99974e-01	1.01361e+00	1.03420e+00	1.06289e+00	1.10084e+00	1.14934e+00	1.20986e+00	1.28408e+00	1.37392e+00	1.48168e+00	1.61000e+00	1.76201e+00	1.94137e+00	2.15237e+00	2.40002e+00	2.69021e+00	3.02980e+00	3.42684e+00	3.89070e+00	4.43236e+00	5.06460e+00	5.80235e+00	6.66305e+00	7.66701e+00	8.83794e+00	1.02035e+01	1.17959e+01	1.36527e+01	1.58179e+01	1.83425e+01	2.12861e+01	2.47182e+01	2.87199e+01	3.33856e+01	3.88255e+01	4.51681e+01	5.25630e+01	6.11850e+01
-0.6751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99949e-01	9.99919e-01	9.99873e-01	9.99799e-01	9.99683e-01	9.99503e-01	9.99226e-01	9.98805e-01	9.98184e-01	9.97307e-01	9.96155e-01	9.94826e-01	9.93660e-01	9.93371e-01	9.95067e-01	1.00012e+00	1.00994e+00	1.02582e+00	1.04897e+00	1.08055e+00	1.12180e+00	1.17408e+00	1.23892e+00	1.31808e+00	1.41361e+00	1.52792e+00	1.66381e+00	1.82458e+00	2.01410e+00	2.23687e+00	2.49820e+00	2.80429e+00	3.16239e+00	3.58095e+00	4.06989e+00	4.64075e+00	5.30701e+00	6.08442e+00	6.99132e+00	8.04913e+00	9.28284e+00	1.07216e+01	1.23993e+01	1.43556e+01	1.66367e+01	1.92965e+01	2.23977e+01	2.60136e+01	3.02295e+01	3.51450e+01	4.08761e+01	4.75582e+01	5.53490e+01	6.44325e+01
-0.6501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99981e-01	9.99971e-01	9.99954e-01	9.99927e-01	9.99884e-01	9.99818e-01	9.99715e-01	9.99558e-01	9.99323e-01	9.98982e-01	9.98519e-01	9.97961e-01	9.97448e-01	9.97350e-01	9.98387e-01	1.00166e+00	1.00855e+00	1.02045e+00	1.03870e+00	1.06454e+00	1.09918e+00	1.14391e+00	1.20016e+00	1.26955e+00	1.35393e+00	1.45547e+00	1.57670e+00	1.72059e+00	1.89062e+00	2.09087e+00	2.32610e+00	2.60190e+00	2.92482e+00	3.30249e+00	3.74384e+00	4.25932e+00	4.86109e+00	5.56337e+00	6.38275e+00	7.33857e+00	8.45340e+00	9.75357e+00	1.12698e+01	1.30378e+01	1.50994e+01	1.75033e+01	2.03062e+01	2.35742e+01	2.73847e+01	3.18274e+01	3.70074e+01	4.30468e+01	5.00883e+01	5.82983e+01	6.78704e+01
-0.6251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99960e-01	9.99939e-01	9.99909e-01	9.99868e-01	9.99823e-01	9.99797e-01	9.99865e-01	1.00021e+00	1.00124e+00	1.00368e+00	1.00862e+00	1.01743e+00	1.03154e+00	1.05228e+00	1.08095e+00	1.11882e+00	1.16722e+00	1.22767e+00	1.30185e+00	1.39174e+00	1.49962e+00	1.62817e+00	1.78052e+00	1.96035e+00	2.17194e+00	2.42035e+00	2.71147e+00	3.05220e+00	3.45060e+00	3.91609e+00	4.45967e+00	5.09417e+00	5.83460e+00	6.69843e+00	7.70606e+00	8.88128e+00	1.02518e+01	1.18501e+01	1.37138e+01	1.58870e+01	1.84209e+01	2.13753e+01	2.48202e+01	2.88366e+01	3.35196e+01	3.89797e+01	4.53457e+01	5.27680e+01	6.14218e+01	7.15115e+01
-0.6001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00028e+00	1.00044e+00	1.00071e+00	1.00114e+00	1.00187e+00	1.00313e+00	1.00534e+00	1.00926e+00	1.01596e+00	1.02681e+00	1.04323e+00	1.06661e+00	1.09827e+00	1.13953e+00	1.19181e+00	1.25668e+00	1.33593e+00	1.43164e+00	1.54623e+00	1.68251e+00	1.84381e+00	2.03399e+00	2.25760e+00	2.51997e+00	2.82731e+00	3.18691e+00	3.60726e+00	4.09831e+00	4.67166e+00	5.34086e+00	6.12170e+00	7.03263e+00	8.09515e+00	9.33437e+00	1.07795e+01	1.24648e+01	1.44298e+01	1.67212e+01	1.93929e+01	2.25080e+01	2.61401e+01	3.03749e+01	3.53125e+01	4.10694e+01	4.77815e+01	5.56072e+01	6.47315e+01	7.53696e+01
-0.5751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00027e+00	1.00042e+00	1.00067e+00	1.00105e+00	1.00164e+00	1.00256e+00	1.00398e+00	1.00620e+00	1.00967e+00	1.01514e+00	1.02370e+00	1.03669e+00	1.05556e+00	1.08172e+00	1.11654e+00	1.16138e+00	1.21775e+00	1.28729e+00	1.37189e+00	1.47375e+00	1.59543e+00	1.73990e+00	1.91066e+00	2.11181e+00	2.34816e+00	2.62530e+00	2.94983e+00	3.32942e+00	3.77304e+00	4.29118e+00	4.89609e+00	5.60206e+00	6.42574e+00	7.38661e+00	8.50733e+00	9.81439e+00	1.13386e+01	1.31160e+01	1.51886e+01	1.76053e+01	2.04230e+01	2.37085e+01	2.75391e+01	3.20055e+01	3.72130e+01	4.32846e+01	5.03635e+01	5.86171e+01	6.82401e+01	7.94598e+01
-0.5501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00027e+00	1.00043e+00	1.00068e+00	1.00107e+00	1.00168e+00	1.00262e+00	1.00405e+00	1.00621e+00	1.00943e+00	1.01422e+00	1.02134e+00	1.03186e+00	1.04712e+00	1.06857e+00	1.09766e+00	1.13580e+00	1.18443e+00	1.24511e+00	1.31959e+00	1.40985e+00	1.51822e+00	1.64739e+00	1.80053e+00	1.98132e+00	2.19409e+00	2.44392e+00	2.73674e+00	3.07949e+00	3.48027e+00	3.94856e+00	4.49544e+00	5.13382e+00	5.87878e+00	6.74791e+00	7.76174e+00	8.94420e+00	1.03232e+01	1.19313e+01	1.38065e+01	1.59931e+01	1.85427e+01	2.15154e+01	2.49815e+01	2.90228e+01	3.37348e+01	3.92286e+01	4.56339e+01	5.31022e+01	6.18095e+01	7.19616e+01	8.37980e+01
-0.5251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00015e+00	1.00024e+00	1.00039e+00	1.00061e+00	1.00096e+00	1.00151e+00	1.00235e+00	1.00365e+00	1.00562e+00	1.00855e+00	1.01283e+00	1.01902e+00	1.02787e+00	1.04046e+00	1.05811e+00	1.08229e+00	1.11448e+00	1.15613e+00	1.20876e+00	1.27400e+00	1.35369e+00	1.44994e+00	1.56520e+00	1.70231e+00	1.86462e+00	2.05604e+00	2.28113e+00	2.54526e+00	2.85469e+00	3.21676e+00	3.64003e+00	4.13451e+00	4.71187e+00	5.38577e+00	6.17211e+00	7.08946e+00	8.15950e+00	9.40747e+00	1.08629e+01	1.25600e+01	1.45390e+01	1.68466e+01	1.95372e+01	2.26744e+01	2.63323e+01	3.05971e+01	3.55697e+01	4.13674e+01	4.81270e+01	5.60083e+01	6.51973e+01	7.59108e+01	8.84020e+01
-0.5001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00020e+00	1.00032e+00	1.00050e+00	1.00079e+00	1.00125e+00	1.00196e+00	1.00306e+00	1.00474e+00	1.00727e+00	1.01101e+00	1.01642e+00	1.02407e+00	1.03475e+00	1.04953e+00	1.06970e+00	1.09676e+00	1.13221e+00	1.17758e+00	1.23443e+00	1.30449e+00	1.38971e+00	1.49229e+00	1.61484e+00	1.76037e+00	1.93241e+00	2.13509e+00	2.37325e+00	2.65255e+00	2.97962e+00	3.36220e+00	3.80934e+00	4.33160e+00	4.94134e+00	5.65294e+00	6.48322e+00	7.45178e+00	8.58150e+00	9.89904e+00	1.14355e+01	1.32272e+01	1.53164e+01	1.77525e+01	2.05929e+01	2.39048e+01	2.77662e+01	3.22685e+01	3.75178e+01	4.36382e+01	5.07741e+01	5.90941e+01	6.87944e+01	8.01043e+01	9.32906e+01
-0.4751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00025e+00	1.00039e+00	1.00062e+00	1.00098e+00	1.00155e+00	1.00243e+00	1.00380e+00	1.00588e+00	1.00901e+00	1.01361e+00	1.02019e+00	1.02939e+00	1.04201e+00	1.05908e+00	1.08193e+00	1.11203e+00	1.15093e+00	1.20022e+00	1.26154e+00	1.33671e+00	1.42776e+00	1.53706e+00	1.66734e+00	1.82179e+00	2.00414e+00	2.21878e+00	2.47081e+00	2.76622e+00	3.11201e+00	3.51637e+00	3.98886e+00	4.54065e+00	5.18477e+00	5.93644e+00	6.81340e+00	7.83637e+00	9.02950e+00	1.04210e+01	1.20436e+01	1.39358e+01	1.61421e+01	1.87147e+01	2.17143e+01	2.52117e+01	2.92895e+01	3.40440e+01	3.95874e+01	4.60507e+01	5.35864e+01	6.23724e+01	7.26162e+01	8.45597e+01	9.84847e+01
-0.4501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00019e+00	1.00030e+00	1.00048e+00	1.00075e+00	1.00119e+00	1.00187e+00	1.00293e+00	1.00457e+00	1.00708e+00	1.01084e+00	1.01633e+00	1.02416e+00	1.03499e+00	1.04964e+00	1.06915e+00	1.09482e+00	1.12813e+00	1.17069e+00	1.22413e+00	1.29018e+00	1.37074e+00	1.46799e+00	1.58440e+00	1.72287e+00	1.88679e+00	2.08010e+00	2.30743e+00	2.57419e+00	2.88671e+00	3.25240e+00	3.67991e+00	4.17935e+00	4.76251e+00	5.44319e+00	6.23744e+00	7.16403e+00	8.24484e+00	9.50539e+00	1.09754e+01	1.26897e+01	1.46887e+01	1.70195e+01	1.97372e+01	2.29061e+01	2.66008e+01	3.09086e+01	3.59313e+01	4.17875e+01	4.86153e+01	5.65760e+01	6.58576e+01	7.66792e+01	8.92963e+01	1.04007e+02
-0.4251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00036e+00	1.00056e+00	1.00089e+00	1.00140e+00	1.00220e+00	1.00346e+00	1.00539e+00	1.00834e+00	1.01276e+00	1.01920e+00	1.02833e+00	1.04089e+00	1.05769e+00	1.07977e+00	1.10841e+00	1.14513e+00	1.19155e+00	1.24938e+00	1.32044e+00	1.40673e+00	1.51053e+00	1.63449e+00	1.78167e+00	1.95563e+00	2.16058e+00	2.40139e+00	2.68381e+00	3.01453e+00	3.40137e+00	3.85350e+00	4.38160e+00	4.99814e+00	5.71769e+00	6.55725e+00	7.53664e+00	8.67898e+00	1.00113e+01	1.15649e+01	1.33766e+01	1.54892e+01	1.79525e+01	2.08247e+01	2.41736e+01	2.80782e+01	3.26308e+01	3.79389e+01	4.41277e+01	5.13434e+01	5.97564e+01	6.95652e+01	8.10015e+01	9.43354e+01	1.09882e+02
-0.4001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00026e+00	1.00041e+00	1.00065e+00	1.00103e+00	1.00162e+00	1.00256e+00	1.00401e+00	1.00625e+00	1.00967e+00	1.01477e+00	1.02221e+00	1.03272e+00	1.04709e+00	1.06617e+00	1.09096e+00	1.12275e+00	1.16307e+00	1.21358e+00	1.27606e+00	1.35243e+00	1.44478e+00	1.55556e+00	1.68753e+00	1.84394e+00	2.02859e+00	2.24590e+00	2.50106e+00	2.80013e+00	3.15020e+00	3.55956e+00	4.03789e+00	4.59649e+00	5.24856e+00	6.00951e+00	6.89729e+00	7.93288e+00	9.14074e+00	1.05494e+01	1.21920e+01	1.41075e+01	1.63411e+01	1.89454e+01	2.19820e+01	2.55226e+01	2.96507e+01	3.44639e+01	4.00758e+01	4.66188e+01	5.42475e+01	6.31419e+01	7.35121e+01	8.56029e+01	9.96998e+01	1.16136e+02
-0.3751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00019e+00	1.00030e+00	1.00047e+00	1.00074e+00	1.00118e+00	1.00186e+00	1.00292e+00	1.00459e+00	1.00715e+00	1.01106e+00	1.01689e+00	1.02538e+00	1.03735e+00	1.05363e+00	1.07510e+00	1.10276e+00	1.13789e+00	1.18201e+00	1.23686e+00	1.30427e+00	1.38626e+00	1.48506e+00	1.60323e+00	1.74371e+00	1.90995e+00	2.10596e+00	2.33643e+00	2.60686e+00	2.92366e+00	3.29434e+00	3.72767e+00	4.23390e+00	4.82499e+00	5.51491e+00	6.31994e+00	7.25911e+00	8.35458e+00	9.63223e+00	1.11222e+01	1.28597e+01	1.48858e+01	1.72482e+01	2.00028e+01	2.32146e+01	2.69595e+01	3.13257e+01	3.64165e+01	4.23521e+01	4.92725e+01	5.73411e+01	6.67486e+01	7.77169e+01	9.05051e+01	1.05415e+02	1.22799e+02
-0.3501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00021e+00	1.00034e+00	1.00053e+00	1.00084e+00	1.00133e+00	1.00210e+00	1.00331e+00	1.00519e+00	1.00810e+00	1.01252e+00	1.01912e+00	1.02872e+00	1.04221e+00	1.06051e+00	1.08451e+00	1.11521e+00	1.15386e+00	1.20202e+00	1.26146e+00	1.33410e+00	1.42207e+00	1.52771e+00	1.65374e+00	1.80328e+00	1.97997e+00	2.18807e+00	2.43255e+00	2.71924e+00	3.05493e+00	3.44757e+00	3.90646e+00	4.44243e+00	5.06816e+00	5.79842e+00	6.65046e+00	7.64441e+00	8.80373e+00	1.01558e+01	1.17325e+01	1.35712e+01	1.57151e+01	1.82150e+01	2.11298e+01	2.45284e+01	2.84910e+01	3.31112e+01	3.84980e+01	4.47787e+01	5.21016e+01	6.06394e+01	7.05939e+01	8.22000e+01	9.57317e+01	1.11509e+02	1.29903e+02
-0.3251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00024e+00	1.00038e+00	1.00060e+00	1.00095e+00	1.00150e+00	1.00236e+00	1.00372e+00	1.00583e+00	1.00909e+00	1.01406e+00	1.02147e+00	1.03222e+00	1.04733e+00	1.06775e+00	1.09443e+00	1.12834e+00	1.17073e+00	1.22316e+00	1.28747e+00	1.36568e+00	1.45999e+00	1.57291e+00	1.70730e+00	1.86647e+00	2.05430e+00	2.27528e+00	2.53470e+00	2.83872e+00	3.19455e+00	3.61062e+00	4.09676e+00	4.66446e+00	5.32715e+00	6.10046e+00	7.00266e+00	8.05506e+00	9.28251e+00	1.07140e+01	1.23833e+01	1.43298e+01	1.65996e+01	1.92461e+01	2.23319e+01	2.59299e+01	3.01249e+01	3.50161e+01	4.07189e+01	4.73679e+01	5.51202e+01	6.41587e+01	7.46969e+01	8.69836e+01	1.01309e+02	1.18011e+02	1.37484e+02
-0.3001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00027e+00	1.00042e+00	1.00067e+00	1.00106e+00	1.00167e+00	1.00263e+00	1.00415e+00	1.00650e+00	1.01014e+00	1.01567e+00	1.02393e+00	1.03591e+00	1.05271e+00	1.07539e+00	1.10489e+00	1.14220e+00	1.18854e+00	1.24551e+00	1.31500e+00	1.39911e+00	1.50017e+00	1.62084e+00	1.76413e+00	1.93357e+00	2.13326e+00	2.36799e+00	2.64334e+00	2.96586e+00	3.34319e+00	3.78426e+00	4.29950e+00	4.90109e+00	5.60323e+00	6.42252e+00	7.37829e+00	8.49312e+00	9.79333e+00	1.13096e+01	1.30778e+01	1.51396e+01	1.75437e+01	2.03469e+01	2.36154e+01	2.74262e+01	3.18695e+01	3.70501e+01	4.30904e+01	5.01328e+01	5.83438e+01	6.79171e+01	7.90789e+01	9.20926e+01	1.07266e+02	1.24956e+02	1.45581e+02
-0.2751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00012e+00	1.00019e+00	1.00029e+00	1.00047e+00	1.00074e+00	1.00117e+00	1.00185e+00	1.00292e+00	1.00459e+00	1.00721e+00	1.01124e+00	1.01737e+00	1.02651e+00	1.03978e+00	1.05838e+00	1.08343e+00	1.11592e+00	1.15683e+00	1.20737e+00	1.26916e+00	1.34415e+00	1.43454e+00	1.54279e+00	1.67170e+00	1.82449e+00	2.00488e+00	2.21723e+00	2.46663e+00	2.75899e+00	3.10127e+00	3.50157e+00	3.96937e+00	4.51571e+00	5.15351e+00	5.89783e+00	6.76626e+00	7.77929e+00	8.96086e+00	1.03389e+01	1.19458e+01	1.38197e+01	1.60047e+01	1.85525e+01	2.15232e+01	2.49869e+01	2.90254e+01	3.37341e+01	3.92241e+01	4.56251e+01	5.30882e+01	6.17896e+01	7.19347e+01	8.37631e+01	9.75541e+01	1.13633e+02	1.32380e+02	1.54237e+02
-0.2501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00021e+00	1.00032e+00	1.00052e+00	1.00082e+00	1.00129e+00	1.00204e+00	1.00322e+00	1.00507e+00	1.00795e+00	1.01239e+00	1.01915e+00	1.02923e+00	1.04386e+00	1.06434e+00	1.09190e+00	1.12755e+00	1.17228e+00	1.22728e+00	1.29419e+00	1.37503e+00	1.47211e+00	1.58802e+00	1.72572e+00	1.88864e+00	2.08073e+00	2.30661e+00	2.57168e+00	2.88224e+00	3.24565e+00	3.67051e+00	4.16688e+00	4.74649e+00	5.42303e+00	6.21249e+00	7.13350e+00	8.20781e+00	9.46080e+00	1.09220e+01	1.26260e+01	1.46130e+01	1.69299e+01	1.96315e+01	2.27813e+01	2.64540e+01	3.07362e+01	3.57289e+01	4.15501e+01	4.83372e+01	5.62504e+01	6.54766e+01	7.62336e+01	8.87754e+01	1.03398e+02	1.20447e+02	1.40325e+02	1.63500e+02
-0.2251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00036e+00	1.00056e+00	1.00090e+00	1.00142e+00	1.00224e+00	1.00353e+00	1.00556e+00	1.00872e+00	1.01360e+00	1.02102e+00	1.03209e+00	1.04815e+00	1.07062e+00	1.10083e+00	1.13984e+00	1.18861e+00	1.24835e+00	1.32071e+00	1.40778e+00	1.51198e+00	1.63606e+00	1.78316e+00	1.95690e+00	2.16149e+00	2.40184e+00	2.68368e+00	3.01370e+00	3.39973e+00	3.85089e+00	4.37787e+00	4.99311e+00	5.71115e+00	6.54894e+00	7.52627e+00	8.66622e+00	9.99571e+00	1.15461e+01	1.33541e+01	1.54622e+01	1.79204e+01	2.07866e+01	2.41285e+01	2.80251e+01	3.25682e+01	3.78652e+01	4.40412e+01	5.12419e+01	5.96373e+01	6.94258e+01	8.08383e+01	9.41444e+01	1.09658e+02	1.27746e+02	1.48835e+02	1.73423e+02
-0.2001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00025e+00	1.00039e+00	1.00062e+00	1.00098e+00	1.00155e+00	1.00245e+00	1.00386e+00	1.00608e+00	1.00954e+00	1.01487e+00	1.02299e+00	1.03510e+00	1.05267e+00	1.07725e+00	1.11025e+00	1.15281e+00	1.20588e+00	1.27065e+00	1.34882e+00	1.44253e+00	1.55434e+00	1.68715e+00	1.84429e+00	2.02961e+00	2.24758e+00	2.50342e+00	2.80322e+00	3.15409e+00	3.56436e+00	4.04372e+00	4.60350e+00	5.25694e+00	6.01947e+00	6.90910e+00	7.94683e+00	9.15717e+00	1.05687e+01	1.22148e+01	1.41342e+01	1.63723e+01	1.89820e+01	2.20248e+01	2.55727e+01	2.97093e+01	3.45323e+01	4.01557e+01	4.67121e+01	5.43564e+01	6.32691e+01	7.36606e+01	8.57762e+01	9.99020e+01	1.16371e+02	1.35574e+02	1.57962e+02	1.84064e+02
-0.1751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00027e+00	1.00042e+00	1.00067e+00	1.00107e+00	1.00169e+00	1.00267e+00	1.00421e+00	1.00663e+00	1.01039e+00	1.01621e+00	1.02506e+00	1.03827e+00	1.05742e+00	1.08422e+00	1.12020e+00	1.16652e+00	1.22415e+00	1.29429e+00	1.37864e+00	1.47945e+00	1.59939e+00	1.74153e+00	1.90942e+00	2.10714e+00	2.33944e+00	2.61189e+00	2.93095e+00	3.30420e+00	3.74048e+00	4.25009e+00	4.84509e+00	5.53954e+00	6.34983e+00	7.29511e+00	8.39768e+00	9.68361e+00	1.11832e+01	1.29320e+01	1.49711e+01	1.73488e+01	2.01211e+01	2.33536e+01	2.71226e+01	3.15170e+01	3.66406e+01	4.26144e+01	4.95794e+01	5.77001e+01	6.71681e+01	7.82071e+01	9.10777e+01	1.06084e+02	1.23579e+02	1.43978e+02	1.67761e+02	1.95490e+02
-0.1501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00012e+00	1.00018e+00	1.00029e+00	1.00046e+00	1.00073e+00	1.00116e+00	1.00183e+00	1.00290e+00	1.00457e+00	1.00720e+00	1.01130e+00	1.01762e+00	1.02724e+00	1.04160e+00	1.06244e+00	1.09159e+00	1.13070e+00	1.18102e+00	1.24351e+00	1.31936e+00	1.41031e+00	1.51870e+00	1.64734e+00	1.79949e+00	1.97889e+00	2.18991e+00	2.43760e+00	2.72787e+00	3.06762e+00	3.46491e+00	3.92912e+00	4.47125e+00	5.10410e+00	5.84262e+00	6.70425e+00	7.70935e+00	8.88165e+00	1.02488e+01	1.18431e+01	1.37023e+01	1.58701e+01	1.83978e+01	2.13451e+01	2.47815e+01	2.87882e+01	3.34598e+01	3.89066e+01	4.52571e+01	5.26614e+01	6.12942e+01	7.13594e+01	8.30945e+01	9.67768e+01	1.12729e+02	1.31328e+02	1.53013e+02	1.78296e+02	2.07774e+02
-0.1251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00020e+00	1.00032e+00	1.00050e+00	1.00079e+00	1.00126e+00	1.00199e+00	1.00314e+00	1.00496e+00	1.00781e+00	1.01225e+00	1.01910e+00	1.02954e+00	1.04512e+00	1.06772e+00	1.09936e+00	1.14180e+00	1.19636e+00	1.26403e+00	1.34598e+00	1.44399e+00	1.56049e+00	1.69845e+00	1.86132e+00	2.05309e+00	2.27839e+00	2.54261e+00	2.85205e+00	3.21405e+00	3.63719e+00	4.13147e+00	4.70858e+00	5.38216e+00	6.16812e+00	7.08502e+00	8.15452e+00	9.40186e+00	1.08565e+01	1.25528e+01	1.45308e+01	1.68372e+01	1.95264e+01	2.26620e+01	2.63179e+01	3.05806e+01	3.55506e+01	4.13453e+01	4.81015e+01	5.59787e+01	6.51629e+01	7.58709e+01	8.83556e+01	1.02912e+02	1.19883e+02	1.39670e+02	1.62740e+02	1.89638e+02	2.20998e+02
-0.1001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00034e+00	1.00054e+00	1.00086e+00	1.00136e+00	1.00215e+00	1.00340e+00	1.00536e+00	1.00844e+00	1.01325e+00	1.02066e+00	1.03196e+00	1.04882e+00	1.07330e+00	1.10756e+00	1.15355e+00	1.21263e+00	1.28581e+00	1.37427e+00	1.47984e+00	1.60503e+00	1.75300e+00	1.92738e+00	2.13244e+00	2.37310e+00	2.65512e+00	2.98520e+00	3.37116e+00	3.82215e+00	4.34883e+00	4.96364e+00	5.68113e+00	6.51823e+00	7.49470e+00	8.63362e+00	9.96187e+00	1.15108e+01	1.33170e+01	1.54231e+01	1.78789e+01	2.07423e+01	2.40809e+01	2.79736e+01	3.25122e+01	3.78040e+01	4.39738e+01	5.11673e+01	5.95544e+01	6.93332e+01	8.07343e+01	9.40272e+01	1.09525e+02	1.27595e+02	1.48663e+02	1.73226e+02	2.01865e+02	2.35256e+02
-0.0751	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00023e+00	1.00037e+00	1.00059e+00	1.00093e+00	1.00147e+00	1.00232e+00	1.00367e+00	1.00579e+00	1.00911e+00	1.01430e+00	1.02231e+00	1.03451e+00	1.05273e+00	1.07919e+00	1.11625e+00	1.16598e+00	1.22987e+00	1.30895e+00	1.40439e+00	1.51805e+00	1.65258e+00	1.81129e+00	1.99808e+00	2.21744e+00	2.47466e+00	2.77585e+00	3.12818e+00	3.54000e+00	4.02104e+00	4.58268e+00	5.23820e+00	6.00308e+00	6.89539e+00	7.93619e+00	9.15006e+00	1.05657e+01	1.22165e+01	1.41414e+01	1.63859e+01	1.90029e+01	2.20544e+01	2.56123e+01	2.97605e+01	3.45972e+01	4.02364e+01	4.68113e+01	5.44772e+01	6.34149e+01	7.38357e+01	8.59854e+01	1.00151e+02	1.16667e+02	1.35923e+02	1.58374e+02	1.84550e+02	2.15069e+02	2.50651e+02
-0.0501	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00025e+00	1.00040e+00	1.00063e+00	1.00100e+00	1.00158e+00	1.00250e+00	1.00395e+00	1.00624e+00	1.00982e+00	1.01541e+00	1.02404e+00	1.03720e+00	1.05686e+00	1.08542e+00	1.12544e+00	1.17917e+00	1.24819e+00	1.33357e+00	1.43648e+00	1.55883e+00	1.70341e+00	1.87370e+00	2.07383e+00	2.30864e+00	2.58372e+00	2.90563e+00	3.28200e+00	3.72175e+00	4.23528e+00	4.83472e+00	5.53425e+00	6.35038e+00	7.30239e+00	8.41276e+00	9.70771e+00	1.12178e+01	1.29787e+01	1.50320e+01	1.74262e+01	2.02178e+01	2.34727e+01	2.72677e+01	3.16925e+01	3.68515e+01	4.28666e+01	4.98797e+01	5.80565e+01	6.75899e+01	7.87051e+01	9.16645e+01	1.06774e+02	1.24391e+02	1.44930e+02	1.68877e+02	1.96798e+02	2.29351e+02	2.67304e+02
-0.0251	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00027e+00	1.00043e+00	1.00068e+00	1.00107e+00	1.00170e+00	1.00269e+00	1.00425e+00	1.00671e+00	1.01057e+00	1.01658e+00	1.02588e+00	1.04005e+00	1.06122e+00	1.09201e+00	1.13518e+00	1.19317e+00	1.26767e+00	1.35980e+00	1.47073e+00	1.60244e+00	1.75783e+00	1.94060e+00	2.15516e+00	2.40665e+00	2.70105e+00	3.04537e+00	3.44776e+00	3.91776e+00	4.46646e+00	5.10685e+00	5.85405e+00	6.72571e+00	7.74241e+00	8.92816e+00	1.03110e+01	1.19235e+01	1.38037e+01	1.59962e+01	1.85526e+01	2.15332e+01	2.50085e+01	2.90606e+01	3.37850e+01	3.92934e+01	4.57158e+01	5.32038e+01	6.19342e+01	7.21131e+01	8.39809e+01	9.78178e+01	1.13951e+02	1.32760e+02	1.54690e+02	1.80259e+02	2.10069e+02	2.44826e+02	2.85350e+02
-0.0001	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00012e+00	1.00018e+00	1.00029e+00	1.00046e+00	1.00073e+00	1.00115e+00	1.00183e+00	1.00289e+00	1.00457e+00	1.00721e+00	1.01136e+00	1.01782e+00	1.02781e+00	1.04306e+00	1.06584e+00	1.09899e+00	1.14552e+00	1.20805e+00	1.28842e+00	1.38779e+00	1.50734e+00	1.64913e+00	1.81621e+00	2.01248e+00	2.24264e+00	2.51219e+00	2.82753e+00	3.19614e+00	3.62676e+00	4.12956e+00	4.71644e+00	5.40126e+00	6.20020e+00	7.13213e+00	8.21906e+00	9.48664e+00	1.09648e+01	1.26885e+01	1.46983e+01	1.70419e+01	1.97743e+01	2.29603e+01	2.66750e+01	3.10061e+01	3.60559e+01	4.19436e+01	4.88083e+01	5.68119e+01	6.61434e+01	7.70233e+01	8.97083e+01	1.04498e+02	1.21742e+02	1.41846e+02	1.65286e+02	1.92615e+02	2.24479e+02	2.61629e+02	3.04943e+02


==> anc/tab2.txt <==
# Title: Accurate Gaunt factors for non-relativistic quadrupole bremsstrahlung
# Authors: Pradler J., Semmelrock L.
# Table: Differential electron-electron bremsstrahlung cross section on logarithmic grid in omega
# =============================================================================================================
# Byte-by-byte description of file: tab2.txt
# -------------------------------------------------------------------------------------------------------------
# Bytes       Format   Units   Label                  Explanations
# -------------------------------------------------------------------------------------------------------------
# 0001-0004   F4.1     eV      log10(omega)           [-8,4] Logarithm of emitted energy
# 0006-0016   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-7.0) eV (1),(2)
# 0018-0028   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-6.9) eV (1),(2)
# 0030-0040   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-6.8) eV (1),(2)
# 0042-0052   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-6.7) eV (1),(2)
# 0054-0064   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-6.6) eV (1),(2)
# 0066-0076   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-6.5) eV (1),(2)
# 0078-0088   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-6.4) eV (1),(2)
# 0090-0100   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-6.3) eV (1),(2)
# 0102-0112   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-6.2) eV (1),(2)
# 0114-0124   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-6.1) eV (1),(2)
# 0126-0136   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-6.0) eV (1),(2)
# 0138-0148   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-5.9) eV (1),(2)
# 0150-0160   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-5.8) eV (1),(2)
# 0162-0172   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-5.7) eV (1),(2)
# 0174-0184   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-5.6) eV (1),(2)
# 0186-0196   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-5.5) eV (1),(2)
# 0198-0208   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-5.4) eV (1),(2)
# 0210-0220   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-5.3) eV (1),(2)
# 0222-0232   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-5.2) eV (1),(2)
# 0234-0244   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-5.1) eV (1),(2)
# 0246-0256   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-5.0) eV (1),(2)
# 0258-0268   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-4.9) eV (1),(2)
# 0270-0280   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-4.8) eV (1),(2)
# 0282-0292   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-4.7) eV (1),(2)
# 0294-0304   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-4.6) eV (1),(2)
# 0306-0316   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-4.5) eV (1),(2)
# 0318-0328   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-4.4) eV (1),(2)
# 0330-0340   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-4.3) eV (1),(2)
# 0342-0352   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-4.2) eV (1),(2)
# 0354-0364   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-4.1) eV (1),(2)
# 0366-0376   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-4.0) eV (1),(2)
# 0378-0388   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-3.9) eV (1),(2)
# 0390-0400   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-3.8) eV (1),(2)
# 0402-0412   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-3.7) eV (1),(2)
# 0414-0424   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-3.6) eV (1),(2)
# 0426-0436   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-3.5) eV (1),(2)
# 0438-0448   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-3.4) eV (1),(2)
# 0450-0460   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-3.3) eV (1),(2)
# 0462-0472   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-3.2) eV (1),(2)
# 0474-0484   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-3.1) eV (1),(2)
# 0486-0496   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-3.0) eV (1),(2)
# 0498-0508   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-2.9) eV (1),(2)
# 0510-0520   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-2.8) eV (1),(2)
# 0522-0532   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-2.7) eV (1),(2)
# 0534-0544   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-2.6) eV (1),(2)
# 0546-0556   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-2.5) eV (1),(2)
# 0558-0568   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-2.4) eV (1),(2)
# 0570-0580   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-2.3) eV (1),(2)
# 0582-0592   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-2.2) eV (1),(2)
# 0594-0604   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-2.1) eV (1),(2)
# 0606-0616   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-2.0) eV (1),(2)
# 0618-0628   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-1.9) eV (1),(2)
# 0630-0640   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-1.8) eV (1),(2)
# 0642-0652   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-1.7) eV (1),(2)
# 0654-0664   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-1.6) eV (1),(2)
# 0666-0676   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-1.5) eV (1),(2)
# 0678-0688   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-1.4) eV (1),(2)
# 0690-0700   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-1.3) eV (1),(2)
# 0702-0712   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-1.2) eV (1),(2)
# 0714-0724   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-1.1) eV (1),(2)
# 0726-0736   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-1.0) eV (1),(2)
# 0738-0748   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-0.9) eV (1),(2)
# 0750-0760   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-0.8) eV (1),(2)
# 0762-0772   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-0.7) eV (1),(2)
# 0774-0784   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-0.6) eV (1),(2)
# 0786-0796   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-0.5) eV (1),(2)
# 0798-0808   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-0.4) eV (1),(2)
# 0810-0820   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-0.3) eV (1),(2)
# 0822-0832   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-0.2) eV (1),(2)
# 0834-0844   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(-0.1) eV (1),(2)
# 0846-0856   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(0.0) eV (1),(2)
# 0858-0868   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(0.1) eV (1),(2)
# 0870-0880   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(0.2) eV (1),(2)
# 0882-0892   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(0.3) eV (1),(2)
# 0894-0904   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(0.4) eV (1),(2)
# 0906-0916   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(0.5) eV (1),(2)
# 0918-0928   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(0.6) eV (1),(2)
# 0930-0940   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(0.7) eV (1),(2)
# 0942-0952   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(0.8) eV (1),(2)
# 0954-0964   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(0.9) eV (1),(2)
# 0966-0976   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(1.0) eV (1),(2)
# 0978-0988   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(1.1) eV (1),(2)
# 0990-1000   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(1.2) eV (1),(2)
# 1002-1012   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(1.3) eV (1),(2)
# 1014-1024   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(1.4) eV (1),(2)
# 1026-1036   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(1.5) eV (1),(2)
# 1038-1048   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(1.6) eV (1),(2)
# 1050-1060   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(1.7) eV (1),(2)
# 1062-1072   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(1.8) eV (1),(2)
# 1074-1084   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(1.9) eV (1),(2)
# 1086-1096   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(2.0) eV (1),(2)
# 1098-1108   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(2.1) eV (1),(2)
# 1110-1120   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(2.2) eV (1),(2)
# 1122-1132   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(2.3) eV (1),(2)
# 1134-1144   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(2.4) eV (1),(2)
# 1146-1156   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(2.5) eV (1),(2)
# 1158-1168   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(2.6) eV (1),(2)
# 1170-1180   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(2.7) eV (1),(2)
# 1182-1192   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(2.8) eV (1),(2)
# 1194-1204   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(2.9) eV (1),(2)
# 1206-1216   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(3.0) eV (1),(2)
# 1218-1228   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(3.1) eV (1),(2)
# 1230-1240   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(3.2) eV (1),(2)
# 1242-1252   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(3.3) eV (1),(2)
# 1254-1264   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(3.4) eV (1),(2)
# 1266-1276   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(3.5) eV (1),(2)
# 1278-1288   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(3.6) eV (1),(2)
# 1290-1300   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(3.7) eV (1),(2)
# 1302-1312   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(3.8) eV (1),(2)
# 1314-1324   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(3.9) eV (1),(2)
# 1326-1336   E11.5    b       omega dsigma/domega    Cross section for m_e v_i^2/4 = 10^(4.0) eV (1),(2)
# -------------------------------------------------------------------------------------------------------------
# Note (1): cross section as defined in Eq. (1), electron mass m_e and initial relative velocity v_i
# Note (2): the value of m_e v_i^2/4 for each column is m_e v_i^2/4 = 10^{-7.0 + 0.1*(column#-2)} eV
# -------------------------------------------------------------------------------------------------------------
-8.00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.60817e-282	3.61013e-178	5.86343e-141	8.04564e-90	2.68660e-71	3.62962e-46	8.39281e-37	1.57214e-24	1.08684e-19	8.45129e-14	3.32864e-11	1.87656e-08	5.35622e-07	1.03619e-05	6.64969e-05	2.79909e-04	7.48543e-04	1.54008e-03	2.57764e-03	3.75941e-03	4.97318e-03	6.14373e-03	7.24122e-03	8.25056e-03	9.18370e-03	1.00473e-02	1.08585e-02	1.16260e-02	1.23623e-02	1.30733e-02	1.37665e-02	1.44457e-02	1.51150e-02	1.57766e-02	1.64327e-02	1.70846e-02	1.77336e-02	1.83803e-02	1.90253e-02	1.96691e-02	2.03120e-02	2.09542e-02	2.15960e-02	2.22374e-02	2.28785e-02	2.35195e-02	2.41602e-02	2.48009e-02	2.54415e-02	2.60820e-02	2.67224e-02	2.73628e-02	2.80031e-02	2.86434e-02	2.92836e-02	2.99236e-02	3.05636e-02	3.12035e-02	3.18432e-02	3.24827e-02	3.31220e-02	3.37608e-02	3.43994e-02	3.50372e-02	3.56745e-02	3.63101e-02	3.69447e-02	3.75754e-02	3.82042e-02	3.88256e-02	3.94433e-02	4.00494e-02	4.06498e-02	4.12351e-02	4.18129e-02	4.23734e-02	4.29253e-02	4.34593e-02	4.39847e-02	4.44933e-02	4.49938e-02	4.54802e-02	4.59597e-02	4.64283e-02	4.68914e-02	4.73465e-02	4.77977e-02	4.82433e-02	4.86862e-02	4.91253e-02	4.95626e-02	4.99973e-02	5.04309e-02	5.08629e-02	5.12941e-02	5.17242e-02	5.21538e-02	5.25828e-02	5.30115e-02	5.34397e-02	5.38678e-02	5.42955e-02	5.47232e-02	5.51507e-02	5.55781e-02	5.60054e-02	5.64326e-02
-7.95	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.04284e-317	3.42530e-200	2.92971e-158	1.23438e-100	7.98133e-80	1.65063e-51	5.04990e-41	3.55401e-27	8.79791e-22	4.12889e-15	3.06341e-12	4.11534e-09	1.64054e-07	4.70105e-06	3.68273e-05	1.85622e-04	5.55453e-04	1.24540e-03	2.20870e-03	3.35758e-03	4.57043e-03	5.76041e-03	6.88531e-03	7.92277e-03	8.88120e-03	9.76563e-03	1.05936e-02	1.13740e-02	1.21201e-02	1.28384e-02	1.35372e-02	1.42205e-02	1.48929e-02	1.55567e-02	1.62146e-02	1.68677e-02	1.75176e-02	1.81649e-02	1.88105e-02	1.94546e-02	2.00978e-02	2.07402e-02	2.13821e-02	2.20236e-02	2.26648e-02	2.33058e-02	2.39466e-02	2.45873e-02	2.52279e-02	2.58684e-02	2.65089e-02	2.71493e-02	2.77896e-02	2.84299e-02	2.90701e-02	2.97101e-02	3.03502e-02	3.09900e-02	3.16297e-02	3.22692e-02	3.29085e-02	3.35473e-02	3.41859e-02	3.48237e-02	3.54611e-02	3.60966e-02	3.67313e-02	3.73620e-02	3.79908e-02	3.86121e-02	3.92298e-02	3.98359e-02	4.04363e-02	4.10216e-02	4.15995e-02	4.21599e-02	4.27118e-02	4.32459e-02	4.37712e-02	4.42798e-02	4.47803e-02	4.52667e-02	4.57463e-02	4.62148e-02	4.66779e-02	4.71331e-02	4.75843e-02	4.80299e-02	4.84727e-02	4.89118e-02	4.93491e-02	4.97839e-02	5.02174e-02	5.06494e-02	5.10806e-02	5.15107e-02	5.19404e-02	5.23693e-02	5.27980e-02	5.32263e-02	5.36543e-02	5.40821e-02	5.45097e-02	5.49372e-02	5.53646e-02	5.57919e-02	5.62191e-02
-7.90	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	4.60231e-225	8.97363e-178	8.05487e-113	1.99989e-89	1.60512e-57	9.02206e-46	3.75639e-30	3.90782e-24	1.38582e-16	2.09441e-13	7.53673e-10	4.34027e-08	1.94920e-06	1.89756e-05	1.17344e-04	3.97743e-04	9.82758e-04	1.85986e-03	2.96273e-03	4.16494e-03	5.36929e-03	6.51988e-03	7.58579e-03	8.57074e-03	9.47750e-03	1.03236e-02	1.11180e-02	1.18749e-02	1.26013e-02	1.33063e-02	1.39941e-02	1.46699e-02	1.53362e-02	1.59959e-02	1.66504e-02	1.73013e-02	1.79493e-02	1.85955e-02	1.92400e-02	1.98835e-02	2.05261e-02	2.11682e-02	2.18098e-02	2.24511e-02	2.30922e-02	2.37330e-02	2.43738e-02	2.50144e-02	2.56549e-02	2.62954e-02	2.69358e-02	2.75761e-02	2.82164e-02	2.88566e-02	2.94966e-02	3.01367e-02	3.07765e-02	3.14162e-02	3.20557e-02	3.26950e-02	3.33338e-02	3.39725e-02	3.46102e-02	3.52476e-02	3.58831e-02	3.65178e-02	3.71485e-02	3.77773e-02	3.83986e-02	3.90163e-02	3.96224e-02	4.02229e-02	4.08081e-02	4.13860e-02	4.19464e-02	4.24984e-02	4.30324e-02	4.35577e-02	4.40663e-02	4.45668e-02	4.50532e-02	4.55328e-02	4.60013e-02	4.64645e-02	4.69196e-02	4.73708e-02	4.78164e-02	4.82592e-02	4.86983e-02	4.91356e-02	4.95704e-02	5.00040e-02	5.04359e-02	5.08671e-02	5.12972e-02	5.17269e-02	5.21559e-02	5.25845e-02	5.30128e-02	5.34408e-02	5.38686e-02	5.42962e-02	5.47237e-02	5.51511e-02	5.55784e-02	5.60056e-02
-7.85	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	3.56061e-253	8.51419e-200	1.47601e-126	3.06827e-100	2.73951e-64	4.10293e-51	1.68676e-33	8.83411e-27	3.04740e-18	1.02491e-14	1.12535e-10	9.73726e-09	7.31091e-07	9.01489e-06	7.03324e-05	2.73616e-04	7.54504e-04	1.53565e-03	2.57901e-03	3.75939e-03	4.97163e-03	6.14519e-03	7.23938e-03	8.25186e-03	9.18239e-03	1.00481e-02	1.08577e-02	1.16265e-02	1.23618e-02	1.30735e-02	1.37663e-02	1.44458e-02	1.51149e-02	1.57766e-02	1.64326e-02	1.70847e-02	1.77336e-02	1.83803e-02	1.90253e-02	1.96691e-02	2.03120e-02	2.09542e-02	2.15960e-02	2.22374e-02	2.28785e-02	2.35194e-02	2.41602e-02	2.48008e-02	2.54414e-02	2.60819e-02	2.67223e-02	2.73626e-02	2.80029e-02	2.86431e-02	2.92832e-02	2.99232e-02	3.05630e-02	3.12027e-02	3.18422e-02	3.24815e-02	3.31204e-02	3.37590e-02	3.43967e-02	3.50341e-02	3.56696e-02	3.63043e-02	3.69350e-02	3.75638e-02	3.81851e-02	3.88028e-02	3.94089e-02	4.00094e-02	4.05946e-02	4.11725e-02	4.17329e-02	4.22849e-02	4.28189e-02	4.33442e-02	4.38528e-02	4.43534e-02	4.48397e-02	4.53193e-02	4.57878e-02	4.62510e-02	4.67061e-02	4.71573e-02	4.76029e-02	4.80458e-02	4.84849e-02	4.89221e-02	4.93569e-02	4.97905e-02	5.02224e-02	5.06536e-02	5.10838e-02	5.15134e-02	5.19424e-02	5.23710e-02	5.27993e-02	5.32273e-02	5.36551e-02	5.40827e-02	5.45102e-02	5.49376e-02	5.53649e-02	5.57921e-02
-7.80	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	5.61899e-285	1.14399e-224	4.72832e-142	2.00218e-112	6.55941e-72	3.98981e-57	2.88781e-37	9.33718e-30	4.16261e-20	3.44278e-16	1.33331e-11	1.81435e-09	2.45152e-07	3.90887e-06	3.97313e-05	1.79921e-04	5.61713e-04	1.24017e-03	2.21086e-03	3.35700e-03	4.56912e-03	5.76178e-03	6.88342e-03	7.92413e-03	8.87979e-03	9.76652e-03	1.05927e-02	1.13745e-02	1.21196e-02	1.28387e-02	1.35369e-02	1.42206e-02	1.48927e-02	1.55568e-02	1.62145e-02	1.68677e-02	1.75175e-02	1.81649e-02	1.88104e-02	1.94546e-02	2.00978e-02	2.07402e-02	2.13821e-02	2.20236e-02	2.26648e-02	2.33058e-02	2.39466e-02	2.45873e-02	2.52278e-02	2.58683e-02	2.65087e-02	2.71491e-02	2.77894e-02	2.84296e-02	2.90697e-02	2.97097e-02	3.03495e-02	3.09893e-02	3.16287e-02	3.22680e-02	3.29069e-02	3.35455e-02	3.41833e-02	3.48206e-02	3.54561e-02	3.60908e-02	3.67215e-02	3.73503e-02	3.79716e-02	3.85893e-02	3.91954e-02	3.97959e-02	4.03811e-02	4.09590e-02	4.15194e-02	4.20714e-02	4.26054e-02	4.31307e-02	4.36393e-02	4.41399e-02	4.46263e-02	4.51058e-02	4.55743e-02	4.60375e-02	4.64926e-02	4.69438e-02	4.73894e-02	4.78323e-02	4.82714e-02	4.87086e-02	4.91434e-02	4.95770e-02	5.00089e-02	5.04401e-02	5.08703e-02	5.12999e-02	5.17289e-02	5.21576e-02	5.25858e-02	5.30138e-02	5.34416e-02	5.38693e-02	5.42967e-02	5.47241e-02	5.51514e-02	5.55787e-02
-7.75	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	5.44460e-321	8.85053e-253	1.53970e-159	3.66888e-126	1.70839e-80	6.80954e-64	1.66797e-41	4.19273e-33	3.32663e-22	7.57330e-18	1.21576e-12	2.74290e-10	7.25016e-08	1.52929e-06	2.10156e-05	1.12454e-04	4.04028e-04	9.76843e-04	1.86287e-03	2.96149e-03	4.16395e-03	5.37052e-03	6.51796e-03	7.58721e-03	8.56923e-03	9.47847e-03	1.03227e-02	1.11186e-02	1.18744e-02	1.26017e-02	1.33060e-02	1.39942e-02	1.46697e-02	1.53362e-02	1.59958e-02	1.66504e-02	1.73012e-02	1.79494e-02	1.85954e-02	1.92400e-02	1.98835e-02	2.05261e-02	2.11682e-02	2.18098e-02	2.24511e-02	2.30921e-02	2.37330e-02	2.43737e-02	2.50143e-02	2.56548e-02	2.62952e-02	2.69356e-02	2.75759e-02	2.82161e-02	2.88562e-02	2.94962e-02	3.01360e-02	3.07758e-02	3.14152e-02	3.20545e-02	3.26934e-02	3.33320e-02	3.39698e-02	3.46071e-02	3.52427e-02	3.58773e-02	3.65080e-02	3.71368e-02	3.77581e-02	3.83759e-02	3.89819e-02	3.95824e-02	4.01677e-02	4.07455e-02	4.13060e-02	4.18579e-02	4.23919e-02	4.29172e-02	4.34259e-02	4.39264e-02	4.44128e-02	4.48923e-02	4.53608e-02	4.58240e-02	4.62791e-02	4.67303e-02	4.71759e-02	4.76188e-02	4.80579e-02	4.84952e-02	4.89299e-02	4.93635e-02	4.97955e-02	5.02266e-02	5.06568e-02	5.10864e-02	5.15154e-02	5.19441e-02	5.23723e-02	5.28004e-02	5.32281e-02	5.36558e-02	5.40833e-02	5.45106e-02	5.49379e-02	5.53652e-02
-7.70	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.39670e-284	2.73690e-179	1.17531e-141	3.62361e-90	1.63046e-71	2.82992e-46	7.17817e-37	1.45393e-24	1.03462e-19	8.24470e-14	3.27701e-11	1.86148e-08	5.32921e-07	1.03332e-05	6.63842e-05	2.79633e-04	7.48090e-04	1.53951e-03	2.57702e-03	3.75882e-03	4.97265e-03	6.14327e-03	7.24083e-03	8.25024e-03	9.18343e-03	1.00470e-02	1.08583e-02	1.16259e-02	1.23622e-02	1.30731e-02	1.37664e-02	1.44456e-02	1.51149e-02	1.57765e-02	1.64327e-02	1.70846e-02	1.77336e-02	1.83802e-02	1.90253e-02	1.96691e-02	2.03120e-02	2.09542e-02	2.15959e-02	2.22373e-02	2.28784e-02	2.35193e-02	2.41601e-02	2.48007e-02	2.54413e-02	2.60817e-02	2.67221e-02	2.73624e-02	2.80026e-02	2.86427e-02	2.92827e-02	2.99225e-02	3.05623e-02	3.12017e-02	3.18411e-02	3.24799e-02	3.31185e-02	3.37563e-02	3.43936e-02	3.50292e-02	3.56638e-02	3.62945e-02	3.69233e-02	3.75447e-02	3.81624e-02	3.87685e-02	3.93689e-02	3.99542e-02	4.05320e-02	4.10925e-02	4.16444e-02	4.21784e-02	4.27038e-02	4.32124e-02	4.37129e-02	4.41993e-02	4.46788e-02	4.51474e-02	4.56105e-02	4.60656e-02	4.65168e-02	4.69624e-02	4.74053e-02	4.78444e-02	4.82817e-02	4.87164e-02	4.91500e-02	4.95820e-02	5.00132e-02	5.04433e-02	5.08729e-02	5.13019e-02	5.17306e-02	5.21588e-02	5.25869e-02	5.30146e-02	5.34423e-02	5.38698e-02	5.42972e-02	5.47244e-02	5.51517e-02
-7.65	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.35325e-320	1.29934e-201	3.82720e-159	4.50098e-101	4.24650e-80	1.20559e-51	4.14603e-41	3.22049e-27	8.26877e-22	4.00233e-15	3.00378e-12	4.07411e-09	1.63019e-07	4.68491e-06	3.67497e-05	1.85396e-04	5.55041e-04	1.24484e-03	2.20806e-03	3.35696e-03	4.56986e-03	5.75991e-03	6.88489e-03	7.92241e-03	8.88091e-03	9.76538e-03	1.05934e-02	1.13738e-02	1.21199e-02	1.28383e-02	1.35371e-02	1.42204e-02	1.48928e-02	1.55566e-02	1.62145e-02	1.68677e-02	1.75176e-02	1.81649e-02	1.88104e-02	1.94546e-02	2.00977e-02	2.07402e-02	2.13821e-02	2.20235e-02	2.26647e-02	2.33057e-02	2.39465e-02	2.45872e-02	2.52277e-02	2.58682e-02	2.65086e-02	2.71488e-02	2.77891e-02	2.84292e-02	2.90692e-02	2.97091e-02	3.03488e-02	3.09883e-02	3.16276e-02	3.22664e-02	3.29050e-02	3.35428e-02	3.41802e-02	3.48157e-02	3.54504e-02	3.60811e-02	3.67098e-02	3.73312e-02	3.79489e-02	3.85550e-02	3.91554e-02	3.97407e-02	4.03186e-02	4.08790e-02	4.14309e-02	4.19650e-02	4.24903e-02	4.29989e-02	4.34994e-02	4.39858e-02	4.44654e-02	4.49339e-02	4.53970e-02	4.58522e-02	4.63034e-02	4.67490e-02	4.71918e-02	4.76309e-02	4.80682e-02	4.85030e-02	4.89365e-02	4.93685e-02	4.97997e-02	5.02298e-02	5.06595e-02	5.10884e-02	5.15171e-02	5.19453e-02	5.23734e-02	5.28012e-02	5.32288e-02	5.36563e-02	5.40837e-02	5.45110e-02	5.49382e-02
-7.60	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	7.22490e-227	6.80304e-179	2.24687e-113	9.00713e-90	1.07941e-57	7.03427e-46	3.31746e-30	3.61398e-24	1.33257e-16	2.04325e-13	7.44245e-10	4.30598e-08	1.94091e-06	1.89259e-05	1.17168e-04	3.97380e-04	9.82216e-04	1.85922e-03	2.96207e-03	4.16432e-03	5.36875e-03	6.51941e-03	7.58540e-03	8.57042e-03	9.47723e-03	1.03234e-02	1.11178e-02	1.18748e-02	1.26012e-02	1.33062e-02	1.39940e-02	1.46698e-02	1.53361e-02	1.59958e-02	1.66503e-02	1.73012e-02	1.79493e-02	1.85954e-02	1.92400e-02	1.98834e-02	2.05261e-02	2.11681e-02	2.18097e-02	2.24510e-02	2.30920e-02	2.37329e-02	2.43736e-02	2.50142e-02	2.56546e-02	2.62950e-02	2.69353e-02	2.75756e-02	2.82157e-02	2.88557e-02	2.94956e-02	3.01353e-02	3.07748e-02	3.14141e-02	3.20529e-02	3.26916e-02	3.33293e-02	3.39667e-02	3.46022e-02	3.52369e-02	3.58676e-02	3.64964e-02	3.71177e-02	3.77354e-02	3.83415e-02	3.89420e-02	3.95272e-02	4.01051e-02	4.06655e-02	4.12175e-02	4.17515e-02	4.22768e-02	4.27854e-02	4.32859e-02	4.37723e-02	4.42519e-02	4.47204e-02	4.51836e-02	4.56387e-02	4.60899e-02	4.65355e-02	4.69783e-02	4.74174e-02	4.78547e-02	4.82895e-02	4.87231e-02	4.91550e-02	4.95862e-02	5.00163e-02	5.04460e-02	5.08750e-02	5.13036e-02	5.17319e-02	5.21599e-02	5.25877e-02	5.30153e-02	5.34428e-02	5.38702e-02	5.42975e-02	5.47247e-02
-7.55	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.81298e-255	3.22974e-201	2.93027e-127	1.11880e-100	1.65940e-64	2.99671e-51	1.44205e-33	8.00510e-27	2.90066e-18	9.93504e-15	1.10775e-10	9.64086e-09	7.27235e-07	8.98547e-06	7.02022e-05	2.73308e-04	7.53996e-04	1.53500e-03	2.57832e-03	3.75873e-03	4.97104e-03	6.14468e-03	7.23895e-03	8.25150e-03	9.18208e-03	1.00478e-02	1.08575e-02	1.16263e-02	1.23617e-02	1.30734e-02	1.37662e-02	1.44457e-02	1.51148e-02	1.57766e-02	1.64326e-02	1.70846e-02	1.77335e-02	1.83802e-02	1.90252e-02	1.96690e-02	2.03119e-02	2.09542e-02	2.15959e-02	2.22373e-02	2.28784e-02	2.35193e-02	2.41600e-02	2.48006e-02	2.54411e-02	2.60815e-02	2.67218e-02	2.73621e-02	2.80022e-02	2.86422e-02	2.92821e-02	2.99218e-02	3.05613e-02	3.12006e-02	3.18394e-02	3.24781e-02	3.31158e-02	3.37532e-02	3.43887e-02	3.50234e-02	3.56541e-02	3.62829e-02	3.69042e-02	3.75219e-02	3.81280e-02	3.87285e-02	3.93137e-02	3.98916e-02	4.04520e-02	4.10040e-02	4.15380e-02	4.20633e-02	4.25719e-02	4.30724e-02	4.35588e-02	4.40384e-02	4.45069e-02	4.49701e-02	4.54252e-02	4.58764e-02	4.63220e-02	4.67649e-02	4.72040e-02	4.76412e-02	4.80760e-02	4.85096e-02	4.89415e-02	4.93727e-02	4.98029e-02	5.02325e-02	5.06615e-02	5.10901e-02	5.15184e-02	5.19464e-02	5.23742e-02	5.28018e-02	5.32293e-02	5.36567e-02	5.40840e-02	5.45112e-02
-7.50	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	6.78268e-288	1.79588e-226	6.09265e-143	5.58500e-113	3.48059e-72	2.68306e-57	2.36959e-37	8.24614e-30	3.91167e-20	3.31049e-16	1.30721e-11	1.79183e-09	2.43548e-07	3.89296e-06	3.96405e-05	1.79671e-04	5.61250e-04	1.23953e-03	2.21015e-03	3.35630e-03	4.56848e-03	5.76123e-03	6.88294e-03	7.92373e-03	8.87946e-03	9.76625e-03	1.05925e-02	1.13743e-02	1.21194e-02	1.28386e-02	1.35368e-02	1.42205e-02	1.48926e-02	1.55567e-02	1.62144e-02	1.68677e-02	1.75175e-02	1.81649e-02	1.88104e-02	1.94546e-02	2.00977e-02	2.07401e-02	2.13820e-02	2.20235e-02	2.26647e-02	2.33056e-02	2.39464e-02	2.45870e-02	2.52276e-02	2.58680e-02	2.65083e-02	2.71486e-02	2.77887e-02	2.84287e-02	2.90686e-02	2.97083e-02	3.03478e-02	3.09871e-02	3.16260e-02	3.22646e-02	3.29023e-02	3.35397e-02	3.41752e-02	3.48099e-02	3.54406e-02	3.60694e-02	3.66907e-02	3.73084e-02	3.79145e-02	3.85150e-02	3.91002e-02	3.96781e-02	4.02385e-02	4.07905e-02	4.13245e-02	4.18498e-02	4.23584e-02	4.28590e-02	4.33454e-02	4.38249e-02	4.42934e-02	4.47566e-02	4.52117e-02	4.56629e-02	4.61085e-02	4.65514e-02	4.69905e-02	4.74277e-02	4.78625e-02	4.82961e-02	4.87280e-02	4.91592e-02	4.95894e-02	5.00190e-02	5.04480e-02	5.08767e-02	5.13049e-02	5.17329e-02	5.21607e-02	5.25884e-02	5.30158e-02	5.34432e-02	5.38705e-02	5.42978e-02
-7.45	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	4.50648e-255	1.14464e-160	7.28370e-127	7.66505e-81	4.12475e-64	1.29946e-41	3.58448e-33	3.07590e-22	7.20863e-18	1.18593e-12	2.70020e-10	7.19119e-08	1.52152e-06	2.09562e-05	1.12260e-04	4.03619e-04	9.76235e-04	1.86215e-03	2.96075e-03	4.16326e-03	5.36991e-03	6.51744e-03	7.58676e-03	8.56886e-03	9.47816e-03	1.03224e-02	1.11183e-02	1.18742e-02	1.26015e-02	1.33058e-02	1.39941e-02	1.46696e-02	1.53362e-02	1.59957e-02	1.66504e-02	1.73012e-02	1.79493e-02	1.85954e-02	1.92399e-02	1.98834e-02	2.05261e-02	2.11681e-02	2.18097e-02	2.24510e-02	2.30920e-02	2.37328e-02	2.43735e-02	2.50140e-02	2.56545e-02	2.62948e-02	2.69351e-02	2.75752e-02	2.82152e-02	2.88551e-02	2.94948e-02	3.01343e-02	3.07736e-02	3.14125e-02	3.20511e-02	3.26889e-02	3.33262e-02	3.39618e-02	3.45964e-02	3.52271e-02	3.58559e-02	3.64772e-02	3.70949e-02	3.77010e-02	3.83015e-02	3.88868e-02	3.94646e-02	4.00251e-02	4.05770e-02	4.11110e-02	4.16363e-02	4.21450e-02	4.26455e-02	4.31319e-02	4.36114e-02	4.40799e-02	4.45431e-02	4.49982e-02	4.54494e-02	4.58950e-02	4.63379e-02	4.67770e-02	4.72143e-02	4.76490e-02	4.80826e-02	4.85146e-02	4.89457e-02	4.93759e-02	4.98055e-02	5.02345e-02	5.06632e-02	5.10914e-02	5.15195e-02	5.19472e-02	5.23749e-02	5.28024e-02	5.32297e-02	5.36570e-02	5.40843e-02
-7.40	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.68596e-287	1.00955e-180	1.51444e-142	1.31419e-90	8.65163e-72	2.06467e-46	5.89004e-37	1.31715e-24	9.72252e-20	7.99118e-14	3.21302e-11	1.84264e-08	5.29536e-07	1.02971e-05	6.62424e-05	2.79285e-04	7.47520e-04	1.53879e-03	2.57625e-03	3.75809e-03	4.97199e-03	6.14270e-03	7.24035e-03	8.24983e-03	9.18309e-03	1.00467e-02	1.08581e-02	1.16257e-02	1.23620e-02	1.30730e-02	1.37663e-02	1.44455e-02	1.51149e-02	1.57764e-02	1.64326e-02	1.70845e-02	1.77335e-02	1.83802e-02	1.90252e-02	1.96690e-02	2.03119e-02	2.09541e-02	2.15959e-02	2.22372e-02	2.28783e-02	2.35192e-02	2.41599e-02	2.48004e-02	2.54409e-02	2.60813e-02	2.67215e-02	2.73617e-02	2.80017e-02	2.86416e-02	2.92813e-02	2.99208e-02	3.05601e-02	3.11990e-02	3.18376e-02	3.24754e-02	3.31127e-02	3.37483e-02	3.43829e-02	3.50136e-02	3.56424e-02	3.62638e-02	3.68815e-02	3.74876e-02	3.80880e-02	3.86733e-02	3.92511e-02	3.98116e-02	4.03635e-02	4.08975e-02	4.14229e-02	4.19315e-02	4.24320e-02	4.29184e-02	4.33979e-02	4.38665e-02	4.43296e-02	4.47847e-02	4.52359e-02	4.56815e-02	4.61244e-02	4.65635e-02	4.70008e-02	4.74355e-02	4.78691e-02	4.83011e-02	4.87323e-02	4.91624e-02	4.95920e-02	5.00210e-02	5.04497e-02	5.08779e-02	5.13060e-02	5.17337e-02	5.21614e-02	5.25889e-02	5.30163e-02	5.34435e-02	5.38708e-02
-7.35	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	4.94066e-324	1.95963e-203	2.84521e-160	1.24594e-101	1.90529e-80	8.09495e-52	3.23003e-41	2.84321e-27	7.64555e-22	3.84808e-15	2.93020e-12	4.02271e-09	1.61723e-07	4.66464e-06	3.66523e-05	1.85112e-04	5.54522e-04	1.24413e-03	2.20727e-03	3.35617e-03	4.56914e-03	5.75929e-03	6.88435e-03	7.92197e-03	8.88053e-03	9.76507e-03	1.05932e-02	1.13736e-02	1.21198e-02	1.28381e-02	1.35370e-02	1.42203e-02	1.48927e-02	1.55566e-02	1.62144e-02	1.68676e-02	1.75175e-02	1.81648e-02	1.88104e-02	1.94545e-02	2.00977e-02	2.07401e-02	2.13820e-02	2.20234e-02	2.26646e-02	2.33055e-02	2.39463e-02	2.45869e-02	2.52274e-02	2.58677e-02	2.65080e-02	2.71482e-02	2.77882e-02	2.84281e-02	2.90679e-02	2.97073e-02	3.03466e-02	3.09855e-02	3.16241e-02	3.22619e-02	3.28992e-02	3.35348e-02	3.41694e-02	3.48002e-02	3.54289e-02	3.60503e-02	3.66680e-02	3.72741e-02	3.78745e-02	3.84598e-02	3.90377e-02	3.95981e-02	4.01500e-02	4.06841e-02	4.12094e-02	4.17180e-02	4.22185e-02	4.27049e-02	4.31844e-02	4.36530e-02	4.41161e-02	4.45712e-02	4.50225e-02	4.54681e-02	4.59109e-02	4.63500e-02	4.67873e-02	4.72221e-02	4.76556e-02	4.80876e-02	4.85188e-02	4.89489e-02	4.93786e-02	4.98075e-02	5.02362e-02	5.06644e-02	5.10925e-02	5.15203e-02	5.19479e-02	5.23754e-02	5.28028e-02	5.32301e-02	5.36573e-02
-7.30	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	3.47318e-229	2.50943e-180	4.41221e-114	3.26665e-90	6.52424e-58	5.13211e-46	2.83487e-30	3.27401e-24	1.26823e-16	1.98047e-13	7.32521e-10	4.26313e-08	1.93051e-06	1.88634e-05	1.16946e-04	3.96923e-04	9.81534e-04	1.85841e-03	2.96125e-03	4.16355e-03	5.36806e-03	6.51883e-03	7.58491e-03	8.57000e-03	9.47688e-03	1.03231e-02	1.11176e-02	1.18746e-02	1.26010e-02	1.33060e-02	1.39938e-02	1.46697e-02	1.53360e-02	1.59957e-02	1.66503e-02	1.73012e-02	1.79492e-02	1.85953e-02	1.92399e-02	1.98834e-02	2.05260e-02	2.11680e-02	2.18096e-02	2.24509e-02	2.30919e-02	2.37327e-02	2.43733e-02	2.50138e-02	2.56542e-02	2.62945e-02	2.69347e-02	2.75747e-02	2.82146e-02	2.88544e-02	2.94938e-02	3.01332e-02	3.07720e-02	3.14106e-02	3.20484e-02	3.26858e-02	3.33213e-02	3.39560e-02	3.45867e-02	3.52155e-02	3.58368e-02	3.64545e-02	3.70606e-02	3.76611e-02	3.82463e-02	3.88242e-02	3.93846e-02	3.99366e-02	4.04706e-02	4.09959e-02	4.15045e-02	4.20050e-02	4.24914e-02	4.29710e-02	4.34395e-02	4.39027e-02	4.43578e-02	4.48090e-02	4.52546e-02	4.56974e-02	4.61365e-02	4.65738e-02	4.70086e-02	4.74421e-02	4.78741e-02	4.83053e-02	4.87354e-02	4.91651e-02	4.95941e-02	5.00227e-02	5.04510e-02	5.08790e-02	5.13068e-02	5.17344e-02	5.21619e-02	5.25893e-02	5.30166e-02	5.34438e-02
-7.25	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.01475e-258	4.87102e-203	3.71745e-128	3.09701e-101	8.77851e-65	2.01214e-51	1.18252e-33	7.06730e-27	2.72533e-18	9.55228e-15	1.08594e-10	9.52065e-09	7.22404e-07	8.94854e-06	7.00386e-05	2.72920e-04	7.53356e-04	1.53419e-03	2.57746e-03	3.75790e-03	4.97029e-03	6.14404e-03	7.23841e-03	8.25104e-03	9.18170e-03	1.00475e-02	1.08572e-02	1.16261e-02	1.23615e-02	1.30732e-02	1.37660e-02	1.44456e-02	1.51147e-02	1.57765e-02	1.64325e-02	1.70846e-02	1.77335e-02	1.83802e-02	1.90252e-02	1.96690e-02	2.03118e-02	2.09541e-02	2.15958e-02	2.22371e-02	2.28782e-02	2.35190e-02	2.41597e-02	2.48003e-02	2.54407e-02	2.60810e-02	2.67211e-02	2.73612e-02	2.80011e-02	2.86409e-02	2.92803e-02	2.99197e-02	3.05585e-02	3.11971e-02	3.18349e-02	3.24723e-02	3.31078e-02	3.37425e-02	3.43732e-02	3.50020e-02	3.56233e-02	3.62410e-02	3.68471e-02	3.74476e-02	3.80328e-02	3.86107e-02	3.91711e-02	3.97231e-02	4.02571e-02	4.07824e-02	4.12910e-02	4.17915e-02	4.22779e-02	4.27575e-02	4.32260e-02	4.36892e-02	4.41443e-02	4.45955e-02	4.50411e-02	4.54840e-02	4.59231e-02	4.63603e-02	4.67951e-02	4.72287e-02	4.76606e-02	4.80918e-02	4.85219e-02	4.89516e-02	4.93806e-02	4.98092e-02	5.02375e-02	5.06655e-02	5.10933e-02	5.15209e-02	5.19484e-02	5.23758e-02	5.28031e-02	5.32303e-02
-7.20	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.14976e-291	8.63320e-229	4.42974e-144	1.09673e-113	1.55494e-72	1.62172e-57	1.84443e-37	7.04657e-30	3.61606e-20	3.15067e-16	1.27498e-11	1.76382e-09	2.41540e-07	3.87300e-06	3.95263e-05	1.79356e-04	5.60667e-04	1.23874e-03	2.20926e-03	3.35542e-03	4.56768e-03	5.76052e-03	6.88235e-03	7.92323e-03	8.87904e-03	9.76590e-03	1.05922e-02	1.13741e-02	1.21192e-02	1.28384e-02	1.35367e-02	1.42204e-02	1.48925e-02	1.55566e-02	1.62143e-02	1.68676e-02	1.75174e-02	1.81648e-02	1.88103e-02	1.94545e-02	2.00976e-02	2.07400e-02	2.13819e-02	2.20234e-02	2.26645e-02	2.33054e-02	2.39461e-02	2.45867e-02	2.52271e-02	2.58675e-02	2.65076e-02	2.71477e-02	2.77876e-02	2.84274e-02	2.90668e-02	2.97062e-02	3.03450e-02	3.09837e-02	3.16214e-02	3.22588e-02	3.28943e-02	3.35290e-02	3.41597e-02	3.47885e-02	3.54098e-02	3.60275e-02	3.66336e-02	3.72341e-02	3.78193e-02	3.83972e-02	3.89576e-02	3.95096e-02	4.00436e-02	4.05689e-02	4.10775e-02	4.15781e-02	4.20645e-02	4.25440e-02	4.30125e-02	4.34757e-02	4.39308e-02	4.43820e-02	4.48276e-02	4.52705e-02	4.57096e-02	4.61468e-02	4.65816e-02	4.70152e-02	4.74471e-02	4.78783e-02	4.83085e-02	4.87381e-02	4.91671e-02	4.95958e-02	5.00240e-02	5.04520e-02	5.08798e-02	5.13075e-02	5.17349e-02	5.21623e-02	5.25896e-02	5.30169e-02
-7.15	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	5.00802e-258	4.08985e-162	9.24039e-128	2.76298e-81	2.18205e-64	9.46896e-42	2.93936e-33	2.78574e-22	6.77294e-18	1.14932e-12	2.64728e-10	7.11752e-08	1.51178e-06	2.08816e-05	1.12017e-04	4.03104e-04	9.75469e-04	1.86125e-03	2.95982e-03	4.16240e-03	5.36915e-03	6.51678e-03	7.58621e-03	8.56840e-03	9.47778e-03	1.03221e-02	1.11181e-02	1.18740e-02	1.26013e-02	1.33057e-02	1.39940e-02	1.46695e-02	1.53361e-02	1.59956e-02	1.66503e-02	1.73011e-02	1.79492e-02	1.85953e-02	1.92399e-02	1.98833e-02	2.05260e-02	2.11680e-02	2.18096e-02	2.24508e-02	2.30918e-02	2.37325e-02	2.43731e-02	2.50136e-02	2.56539e-02	2.62941e-02	2.69342e-02	2.75741e-02	2.82139e-02	2.88534e-02	2.94927e-02	3.01315e-02	3.07702e-02	3.14079e-02	3.20453e-02	3.26808e-02	3.33155e-02	3.39462e-02	3.45750e-02	3.51963e-02	3.58140e-02	3.64201e-02	3.70206e-02	3.76059e-02	3.81837e-02	3.87442e-02	3.92961e-02	3.98301e-02	4.03554e-02	4.08641e-02	4.13646e-02	4.18510e-02	4.23305e-02	4.27990e-02	4.32622e-02	4.37173e-02	4.41685e-02	4.46141e-02	4.50570e-02	4.54961e-02	4.59333e-02	4.63681e-02	4.68017e-02	4.72337e-02	4.76648e-02	4.80950e-02	4.85246e-02	4.89536e-02	4.93823e-02	4.98105e-02	5.02385e-02	5.06663e-02	5.10940e-02	5.15214e-02	5.19488e-02	5.23761e-02	5.28034e-02
-7.10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.85794e-291	1.45457e-182	1.10109e-143	3.60639e-91	3.86507e-72	1.38393e-46	4.58467e-37	1.16240e-24	8.98778e-20	7.68214e-14	3.13404e-11	1.81915e-08	5.25298e-07	1.02517e-05	6.60642e-05	2.78847e-04	7.46803e-04	1.53788e-03	2.57528e-03	3.75716e-03	4.97116e-03	6.14198e-03	7.23974e-03	8.24932e-03	9.18266e-03	1.00464e-02	1.08578e-02	1.16254e-02	1.23618e-02	1.30728e-02	1.37662e-02	1.44454e-02	1.51148e-02	1.57763e-02	1.64325e-02	1.70845e-02	1.77335e-02	1.83801e-02	1.90251e-02	1.96689e-02	2.03118e-02	2.09540e-02	2.15957e-02	2.22370e-02	2.28781e-02	2.35189e-02	2.41595e-02	2.48000e-02	2.54404e-02	2.60806e-02	2.67207e-02	2.73606e-02	2.80004e-02	2.86399e-02	2.92792e-02	2.99181e-02	3.05567e-02	3.11945e-02	3.18318e-02	3.24674e-02	3.31020e-02	3.37327e-02	3.43615e-02	3.49829e-02	3.56006e-02	3.62067e-02	3.68071e-02	3.73924e-02	3.79702e-02	3.85307e-02	3.90826e-02	3.96166e-02	4.01419e-02	4.06506e-02	4.11511e-02	4.16375e-02	4.21170e-02	4.25855e-02	4.30487e-02	4.35038e-02	4.39550e-02	4.44006e-02	4.48435e-02	4.52826e-02	4.57199e-02	4.61546e-02	4.65882e-02	4.70202e-02	4.74514e-02	4.78815e-02	4.83111e-02	4.87401e-02	4.91688e-02	4.95970e-02	5.00251e-02	5.04528e-02	5.08805e-02	5.13080e-02	5.17354e-02	5.21626e-02	5.25899e-02
-7.05	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	8.82128e-206	1.01661e-161	2.41654e-102	6.86787e-81	4.88091e-52	2.35368e-41	2.42833e-27	6.92433e-22	3.66169e-15	2.83988e-12	3.95878e-09	1.60104e-07	4.63921e-06	3.65298e-05	1.84755e-04	5.53869e-04	1.24323e-03	2.20627e-03	3.35519e-03	4.56824e-03	5.75850e-03	6.88368e-03	7.92140e-03	8.88006e-03	9.76467e-03	1.05928e-02	1.13733e-02	1.21195e-02	1.28380e-02	1.35369e-02	1.42202e-02	1.48926e-02	1.55565e-02	1.62143e-02	1.68675e-02	1.75174e-02	1.81647e-02	1.88103e-02	1.94544e-02	2.00976e-02	2.07400e-02	2.13818e-02	2.20232e-02	2.26644e-02	2.33052e-02	2.39459e-02	2.45864e-02	2.52268e-02	2.58671e-02	2.65072e-02	2.71471e-02	2.77869e-02	2.84264e-02	2.90657e-02	2.97046e-02	3.03432e-02	3.09810e-02	3.16183e-02	3.22539e-02	3.28885e-02	3.35192e-02	3.41480e-02	3.47694e-02	3.53871e-02	3.59932e-02	3.65936e-02	3.71789e-02	3.77568e-02	3.83172e-02	3.88691e-02	3.94032e-02	3.99285e-02	4.04371e-02	4.09376e-02	4.14240e-02	4.19035e-02	4.23721e-02	4.28352e-02	4.32903e-02	4.37416e-02	4.41871e-02	4.46300e-02	4.50691e-02	4.55064e-02	4.59412e-02	4.63747e-02	4.68067e-02	4.72379e-02	4.76680e-02	4.80977e-02	4.85266e-02	4.89553e-02	4.93835e-02	4.98116e-02	5.02394e-02	5.06670e-02	5.10945e-02	5.15219e-02	5.19492e-02	5.23764e-02
-7.00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	3.51088e-232	3.61560e-182	5.49932e-115	8.96433e-91	3.43956e-58	3.44000e-46	2.32298e-30	2.88934e-24	1.19133e-16	1.90394e-13	7.17990e-10	4.20969e-08	1.91747e-06	1.87850e-05	1.16668e-04	3.96348e-04	9.80676e-04	1.85739e-03	2.96020e-03	4.16258e-03	5.36720e-03	6.51809e-03	7.58429e-03	8.56948e-03	9.47645e-03	1.03228e-02	1.11173e-02	1.18743e-02	1.26008e-02	1.33059e-02	1.39937e-02	1.46696e-02	1.53359e-02	1.59956e-02	1.66502e-02	1.73011e-02	1.79492e-02	1.85953e-02	1.92398e-02	1.98833e-02	2.05259e-02	2.11679e-02	2.18094e-02	2.24507e-02	2.30916e-02	2.37323e-02	2.43729e-02	2.50133e-02	2.56535e-02	2.62937e-02	2.69336e-02	2.75734e-02	2.82129e-02	2.88522e-02	2.94911e-02	3.01297e-02	3.07675e-02	3.14048e-02	3.20404e-02	3.26750e-02	3.33058e-02	3.39346e-02	3.45559e-02	3.51736e-02	3.57797e-02	3.63801e-02	3.69654e-02	3.75433e-02	3.81037e-02	3.86557e-02	3.91897e-02	3.97150e-02	4.02236e-02	4.07241e-02	4.12105e-02	4.16901e-02	4.21586e-02	4.26217e-02	4.30769e-02	4.35281e-02	4.39737e-02	4.44165e-02	4.48556e-02	4.52929e-02	4.57277e-02	4.61612e-02	4.65932e-02	4.70244e-02	4.74545e-02	4.78842e-02	4.83132e-02	4.87418e-02	4.91701e-02	4.95981e-02	5.00259e-02	5.04535e-02	5.08810e-02	5.13084e-02	5.17357e-02	5.21629e-02
-6.95	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.97824e-262	2.19269e-205	2.63523e-129	6.00675e-102	3.90267e-65	1.21324e-51	9.19522e-34	6.03603e-27	2.51874e-18	9.08975e-15	1.05901e-10	9.37113e-09	7.16358e-07	8.90219e-06	6.98329e-05	2.72433e-04	7.52551e-04	1.53317e-03	2.57637e-03	3.75686e-03	4.96936e-03	6.14323e-03	7.23772e-03	8.25047e-03	9.18122e-03	1.00471e-02	1.08569e-02	1.16258e-02	1.23613e-02	1.30730e-02	1.37659e-02	1.44455e-02	1.51146e-02	1.57764e-02	1.64324e-02	1.70845e-02	1.77334e-02	1.83801e-02	1.90251e-02	1.96689e-02	2.03117e-02	2.09539e-02	2.15956e-02	2.22369e-02	2.28779e-02	2.35187e-02	2.41593e-02	2.47997e-02	2.54400e-02	2.60801e-02	2.67201e-02	2.73599e-02	2.79994e-02	2.86387e-02	2.92776e-02	2.99162e-02	3.05540e-02	3.11914e-02	3.18269e-02	3.24616e-02	3.30923e-02	3.37211e-02	3.43424e-02	3.49601e-02	3.55662e-02	3.61667e-02	3.67519e-02	3.73298e-02	3.78902e-02	3.84422e-02	3.89762e-02	3.95015e-02	4.00101e-02	4.05106e-02	4.09970e-02	4.14766e-02	4.19451e-02	4.24083e-02	4.28634e-02	4.33146e-02	4.37602e-02	4.42031e-02	4.46422e-02	4.50794e-02	4.55142e-02	4.59478e-02	4.63797e-02	4.68109e-02	4.72410e-02	4.76707e-02	4.80997e-02	4.85283e-02	4.89566e-02	4.93846e-02	4.98124e-02	5.02400e-02	5.06675e-02	5.10949e-02	5.15222e-02	5.19494e-02
-6.90	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.42050e-296	8.72692e-232	1.52630e-145	1.36695e-114	5.56628e-73	8.54965e-58	1.34214e-37	5.77418e-30	3.27386e-20	2.95968e-16	1.23543e-11	1.72910e-09	2.39031e-07	3.84798e-06	3.93829e-05	1.78960e-04	5.59933e-04	1.23773e-03	2.20814e-03	3.35431e-03	4.56667e-03	5.75964e-03	6.88159e-03	7.92259e-03	8.87851e-03	9.76546e-03	1.05919e-02	1.13737e-02	1.21190e-02	1.28382e-02	1.35365e-02	1.42203e-02	1.48924e-02	1.55565e-02	1.62142e-02	1.68675e-02	1.75173e-02	1.81647e-02	1.88102e-02	1.94544e-02	2.00975e-02	2.07399e-02	2.13817e-02	2.20231e-02	2.26642e-02	2.33051e-02	2.39457e-02	2.45862e-02	2.52264e-02	2.58666e-02	2.65065e-02	2.71464e-02	2.77859e-02	2.84252e-02	2.90641e-02	2.97027e-02	3.03405e-02	3.09779e-02	3.16134e-02	3.22481e-02	3.28788e-02	3.35076e-02	3.41289e-02	3.47466e-02	3.53527e-02	3.59532e-02	3.65384e-02	3.71163e-02	3.76767e-02	3.82287e-02	3.87627e-02	3.92880e-02	3.97966e-02	4.02972e-02	4.07836e-02	4.12631e-02	4.17316e-02	4.21948e-02	4.26499e-02	4.31011e-02	4.35467e-02	4.39896e-02	4.44287e-02	4.48659e-02	4.53007e-02	4.57343e-02	4.61662e-02	4.65974e-02	4.70276e-02	4.74572e-02	4.78862e-02	4.83148e-02	4.87431e-02	4.91711e-02	4.95989e-02	5.00266e-02	5.04540e-02	5.08814e-02	5.13087e-02	5.17360e-02
-6.85	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	7.40294e-262	5.59284e-164	6.55032e-129	7.50770e-82	9.70078e-65	6.33451e-42	2.28564e-33	2.45735e-22	6.25954e-18	1.10468e-12	2.58196e-10	7.02566e-08	1.49958e-06	2.07880e-05	1.11711e-04	4.02457e-04	9.74506e-04	1.86010e-03	2.95865e-03	4.16131e-03	5.36818e-03	6.51595e-03	7.58551e-03	8.56781e-03	9.47729e-03	1.03217e-02	1.11177e-02	1.18737e-02	1.26011e-02	1.33055e-02	1.39938e-02	1.46693e-02	1.53359e-02	1.59955e-02	1.66502e-02	1.73010e-02	1.79491e-02	1.85952e-02	1.92398e-02	1.98832e-02	2.05258e-02	2.11678e-02	2.18093e-02	2.24505e-02	2.30914e-02	2.37321e-02	2.43726e-02	2.50129e-02	2.56531e-02	2.62930e-02	2.69328e-02	2.75724e-02	2.82117e-02	2.88506e-02	2.94892e-02	3.01270e-02	3.07644e-02	3.13999e-02	3.20346e-02	3.26653e-02	3.32941e-02	3.39154e-02	3.45331e-02	3.51392e-02	3.57397e-02	3.63250e-02	3.69028e-02	3.74632e-02	3.80152e-02	3.85492e-02	3.90745e-02	3.95832e-02	4.00837e-02	4.05701e-02	4.10496e-02	4.15181e-02	4.19813e-02	4.24364e-02	4.28876e-02	4.33332e-02	4.37761e-02	4.42152e-02	4.46524e-02	4.50872e-02	4.55208e-02	4.59528e-02	4.63839e-02	4.68141e-02	4.72437e-02	4.76727e-02	4.81014e-02	4.85296e-02	4.89577e-02	4.93854e-02	4.98131e-02	5.02405e-02	5.06679e-02	5.10952e-02	5.15225e-02
-6.80	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	3.53090e-296	6.07298e-185	3.79388e-145	6.89689e-92	1.38360e-72	8.32150e-47	3.33612e-37	9.92184e-25	8.13725e-20	7.30862e-14	3.03708e-11	1.78993e-08	5.20001e-07	1.01948e-05	6.58404e-05	2.78297e-04	7.45900e-04	1.53674e-03	2.57406e-03	3.75599e-03	4.97011e-03	6.14107e-03	7.23897e-03	8.24868e-03	9.18213e-03	1.00459e-02	1.08574e-02	1.16251e-02	1.23615e-02	1.30726e-02	1.37660e-02	1.44452e-02	1.51146e-02	1.57762e-02	1.64324e-02	1.70844e-02	1.77333e-02	1.83800e-02	1.90250e-02	1.96688e-02	2.03116e-02	2.09538e-02	2.15955e-02	2.22367e-02	2.28777e-02	2.35184e-02	2.41590e-02	2.47993e-02	2.54395e-02	2.60795e-02	2.67193e-02	2.73589e-02	2.79982e-02	2.86371e-02	2.92757e-02	2.99135e-02	3.05509e-02	3.11864e-02	3.18211e-02	3.24518e-02	3.30806e-02	3.37019e-02	3.43197e-02	3.49258e-02	3.55262e-02	3.61115e-02	3.66893e-02	3.72498e-02	3.78017e-02	3.83357e-02	3.88610e-02	3.93697e-02	3.98702e-02	4.03566e-02	4.08361e-02	4.13046e-02	4.17678e-02	4.22229e-02	4.26741e-02	4.31197e-02	4.35626e-02	4.40017e-02	4.44390e-02	4.48737e-02	4.53073e-02	4.57393e-02	4.61705e-02	4.66006e-02	4.70302e-02	4.74592e-02	4.78879e-02	4.83161e-02	4.87442e-02	4.91719e-02	4.95996e-02	5.00271e-02	5.04545e-02	5.08817e-02	5.13090e-02
-6.75	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	7.99779e-209	1.39020e-163	2.95187e-103	1.86617e-81	2.56318e-52	1.57456e-41	1.98821e-27	6.10807e-22	3.43888e-15	2.72975e-12	3.87954e-09	1.58084e-07	4.60735e-06	3.63760e-05	1.84306e-04	5.53048e-04	1.24211e-03	2.20501e-03	3.35394e-03	4.56711e-03	5.75751e-03	6.88284e-03	7.92069e-03	8.87947e-03	9.76418e-03	1.05924e-02	1.13730e-02	1.21193e-02	1.28377e-02	1.35367e-02	1.42200e-02	1.48925e-02	1.55563e-02	1.62142e-02	1.68674e-02	1.75173e-02	1.81646e-02	1.88101e-02	1.94543e-02	2.00974e-02	2.07398e-02	2.13816e-02	2.20230e-02	2.26640e-02	2.33048e-02	2.39454e-02	2.45858e-02	2.52260e-02	2.58660e-02	2.65058e-02	2.71453e-02	2.77847e-02	2.84236e-02	2.90623e-02	2.97000e-02	3.03374e-02	3.09730e-02	3.16076e-02	3.22383e-02	3.28671e-02	3.34885e-02	3.41062e-02	3.47123e-02	3.53127e-02	3.58980e-02	3.64759e-02	3.70363e-02	3.75882e-02	3.81223e-02	3.86476e-02	3.91562e-02	3.96567e-02	4.01431e-02	4.06226e-02	4.10912e-02	4.15543e-02	4.20094e-02	4.24606e-02	4.29062e-02	4.33491e-02	4.37882e-02	4.42255e-02	4.46603e-02	4.50938e-02	4.55258e-02	4.59570e-02	4.63871e-02	4.68168e-02	4.72457e-02	4.76744e-02	4.81026e-02	4.85307e-02	4.89585e-02	4.93861e-02	4.98136e-02	5.02410e-02	5.06683e-02	5.10955e-02
-6.70	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	4.43241e-236	1.50955e-184	3.78736e-116	1.71434e-91	1.52069e-58	2.06846e-46	1.80429e-30	2.46624e-24	1.10070e-16	1.81143e-13	7.00054e-10	4.14320e-08	1.90116e-06	1.86866e-05	1.16318e-04	3.95625e-04	9.79596e-04	1.85611e-03	2.95889e-03	4.16135e-03	5.36612e-03	6.51716e-03	7.58350e-03	8.56883e-03	9.47590e-03	1.03223e-02	1.11169e-02	1.18740e-02	1.26006e-02	1.33056e-02	1.39935e-02	1.46694e-02	1.53358e-02	1.59955e-02	1.66501e-02	1.73010e-02	1.79490e-02	1.85951e-02	1.92397e-02	1.98831e-02	2.05257e-02	2.11677e-02	2.18091e-02	2.24503e-02	2.30911e-02	2.37318e-02	2.43722e-02	2.50124e-02	2.56524e-02	2.62923e-02	2.69318e-02	2.75712e-02	2.82101e-02	2.88488e-02	2.94865e-02	3.01239e-02	3.07595e-02	3.13941e-02	3.20248e-02	3.26536e-02	3.32750e-02	3.38927e-02	3.44988e-02	3.50992e-02	3.56845e-02	3.62624e-02	3.68228e-02	3.73748e-02	3.79088e-02	3.84341e-02	3.89427e-02	3.94432e-02	3.99296e-02	4.04092e-02	4.08777e-02	4.13408e-02	4.17960e-02	4.22472e-02	4.26928e-02	4.31356e-02	4.35747e-02	4.40120e-02	4.44468e-02	4.48803e-02	4.53123e-02	4.57435e-02	4.61736e-02	4.66033e-02	4.70323e-02	4.74609e-02	4.78892e-02	4.83172e-02	4.87450e-02	4.91726e-02	4.96001e-02	5.00275e-02	5.04548e-02	5.08820e-02
-6.65	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.92471e-267	1.98799e-208	8.71062e-131	7.33740e-103	1.38611e-65	6.37124e-52	6.68048e-34	4.94205e-27	2.27952e-18	8.53684e-15	1.02595e-10	9.18573e-09	7.08802e-07	8.84410e-06	6.95745e-05	2.71820e-04	7.51539e-04	1.53189e-03	2.57500e-03	3.75555e-03	4.96818e-03	6.14221e-03	7.23686e-03	8.24974e-03	9.18062e-03	1.00466e-02	1.08565e-02	1.16255e-02	1.23610e-02	1.30728e-02	1.37657e-02	1.44453e-02	1.51144e-02	1.57762e-02	1.64323e-02	1.70843e-02	1.77332e-02	1.83799e-02	1.90249e-02	1.96687e-02	2.03115e-02	2.09537e-02	2.15953e-02	2.22366e-02	2.28775e-02	2.35182e-02	2.41586e-02	2.47989e-02	2.54389e-02	2.60788e-02	2.67183e-02	2.73577e-02	2.79966e-02	2.86353e-02	2.92731e-02	2.99104e-02	3.05460e-02	3.11806e-02	3.18114e-02	3.24402e-02	3.30615e-02	3.36792e-02	3.42853e-02	3.48858e-02	3.54710e-02	3.60489e-02	3.66093e-02	3.71613e-02	3.76953e-02	3.82206e-02	3.87292e-02	3.92297e-02	3.97161e-02	4.01957e-02	4.06642e-02	4.11274e-02	4.15825e-02	4.20337e-02	4.24793e-02	4.29222e-02	4.33612e-02	4.37985e-02	4.42333e-02	4.46669e-02	4.50988e-02	4.55300e-02	4.59601e-02	4.63898e-02	4.68188e-02	4.72474e-02	4.76757e-02	4.81037e-02	4.85315e-02	4.89591e-02	4.93866e-02	4.98140e-02	5.02413e-02	5.06685e-02
-6.60	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	5.03848e-303	1.10175e-235	1.96599e-147	9.41415e-116	1.49563e-73	3.77995e-58	8.95865e-38	4.48488e-30	2.88647e-20	2.73455e-16	1.18719e-11	1.68624e-09	2.35902e-07	3.81666e-06	3.92029e-05	1.78463e-04	5.59010e-04	1.23647e-03	2.20673e-03	3.35291e-03	4.56539e-03	5.75853e-03	6.88064e-03	7.92180e-03	8.87784e-03	9.76490e-03	1.05914e-02	1.13734e-02	1.21186e-02	1.28379e-02	1.35363e-02	1.42201e-02	1.48922e-02	1.55564e-02	1.62141e-02	1.68674e-02	1.75172e-02	1.81646e-02	1.88100e-02	1.94542e-02	2.00973e-02	2.07397e-02	2.13814e-02	2.20228e-02	2.26638e-02	2.33045e-02	2.39450e-02	2.45853e-02	2.52253e-02	2.58652e-02	2.65048e-02	2.71442e-02	2.77831e-02	2.84218e-02	2.90596e-02	2.96969e-02	3.03325e-02	3.09672e-02	3.15979e-02	3.22267e-02	3.28480e-02	3.34657e-02	3.40718e-02	3.46723e-02	3.52575e-02	3.58354e-02	3.63958e-02	3.69478e-02	3.74818e-02	3.80071e-02	3.85157e-02	3.90163e-02	3.95027e-02	3.99822e-02	4.04507e-02	4.09139e-02	4.13690e-02	4.18202e-02	4.22658e-02	4.27087e-02	4.31478e-02	4.35850e-02	4.40198e-02	4.44534e-02	4.48853e-02	4.53165e-02	4.57467e-02	4.61763e-02	4.66053e-02	4.70339e-02	4.74622e-02	4.78902e-02	4.83180e-02	4.87456e-02	4.91731e-02	4.96005e-02	5.00278e-02	5.04550e-02
-6.55	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	7.26990e-267	2.14166e-166	2.16518e-130	1.41294e-82	3.44542e-65	3.79701e-42	1.66055e-33	2.09608e-22	5.66506e-18	1.05072e-12	2.50173e-10	6.91140e-08	1.48434e-06	2.06705e-05	1.11326e-04	4.01643e-04	9.73294e-04	1.85867e-03	2.95718e-03	4.15993e-03	5.36697e-03	6.51491e-03	7.58463e-03	8.56708e-03	9.47667e-03	1.03212e-02	1.11173e-02	1.18733e-02	1.26008e-02	1.33052e-02	1.39936e-02	1.46691e-02	1.53358e-02	1.59953e-02	1.66500e-02	1.73009e-02	1.79490e-02	1.85950e-02	1.92396e-02	1.98830e-02	2.05256e-02	2.11675e-02	2.18090e-02	2.24500e-02	2.30909e-02	2.37314e-02	2.43717e-02	2.50118e-02	2.56517e-02	2.62913e-02	2.69307e-02	2.75696e-02	2.82083e-02	2.88461e-02	2.94834e-02	3.01190e-02	3.07537e-02	3.13844e-02	3.20132e-02	3.26345e-02	3.32522e-02	3.38583e-02	3.44588e-02	3.50440e-02	3.56219e-02	3.61823e-02	3.67343e-02	3.72683e-02	3.77936e-02	3.83023e-02	3.88028e-02	3.92892e-02	3.97687e-02	4.02372e-02	4.07004e-02	4.11555e-02	4.16067e-02	4.20523e-02	4.24952e-02	4.29343e-02	4.33715e-02	4.38063e-02	4.42399e-02	4.46719e-02	4.51030e-02	4.55332e-02	4.59628e-02	4.63918e-02	4.68205e-02	4.72487e-02	4.76767e-02	4.81045e-02	4.85322e-02	4.89596e-02	4.93870e-02	4.98143e-02	5.02416e-02
-6.50	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.25240e-302	4.85737e-188	4.88683e-147	8.23334e-93	3.71764e-73	4.35068e-47	2.22683e-37	8.11601e-25	7.17441e-20	6.86199e-14	2.91882e-11	1.75371e-08	5.13393e-07	1.01235e-05	6.55592e-05	2.77604e-04	7.44764e-04	1.53530e-03	2.57252e-03	3.75452e-03	4.96879e-03	6.13993e-03	7.23800e-03	8.24787e-03	9.18145e-03	1.00454e-02	1.08570e-02	1.16247e-02	1.23612e-02	1.30723e-02	1.37658e-02	1.44450e-02	1.51144e-02	1.57761e-02	1.64323e-02	1.70842e-02	1.77332e-02	1.83798e-02	1.90248e-02	1.96686e-02	2.03114e-02	2.09535e-02	2.15951e-02	2.22363e-02	2.28772e-02	2.35178e-02	2.41581e-02	2.47982e-02	2.54382e-02	2.60778e-02	2.67172e-02	2.73561e-02	2.79948e-02	2.86326e-02	2.92700e-02	2.99055e-02	3.05402e-02	3.11709e-02	3.17997e-02	3.24210e-02	3.30387e-02	3.36448e-02	3.42453e-02	3.48306e-02	3.54084e-02	3.59689e-02	3.65208e-02	3.70548e-02	3.75801e-02	3.80888e-02	3.85893e-02	3.90757e-02	3.95552e-02	4.00237e-02	4.04869e-02	4.09420e-02	4.13932e-02	4.18388e-02	4.22817e-02	4.27208e-02	4.31581e-02	4.35928e-02	4.40264e-02	4.44584e-02	4.48895e-02	4.53197e-02	4.57493e-02	4.61783e-02	4.66070e-02	4.70352e-02	4.74633e-02	4.78910e-02	4.83187e-02	4.87462e-02	4.91736e-02	4.96008e-02	5.00281e-02
-6.45	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	8.41348e-213	5.32348e-166	1.96692e-104	3.51211e-82	1.12613e-52	9.43814e-42	1.54228e-27	5.21010e-22	3.17618e-15	2.59659e-12	3.78171e-09	1.55571e-07	4.56747e-06	3.61830e-05	1.83741e-04	5.52014e-04	1.24070e-03	2.20342e-03	3.35238e-03	4.56568e-03	5.75626e-03	6.88177e-03	7.91980e-03	8.87872e-03	9.76355e-03	1.05919e-02	1.13725e-02	1.21189e-02	1.28374e-02	1.35364e-02	1.42198e-02	1.48923e-02	1.55562e-02	1.62141e-02	1.68672e-02	1.75171e-02	1.81644e-02	1.88100e-02	1.94541e-02	2.00972e-02	2.07395e-02	2.13812e-02	2.20225e-02	2.26635e-02	2.33041e-02	2.39445e-02	2.45847e-02	2.52246e-02	2.58642e-02	2.65037e-02	2.71426e-02	2.77813e-02	2.84191e-02	2.90565e-02	2.96920e-02	3.03267e-02	3.09574e-02	3.15862e-02	3.22075e-02	3.28253e-02	3.34314e-02	3.40318e-02	3.46171e-02	3.51949e-02	3.57554e-02	3.63073e-02	3.68414e-02	3.73667e-02	3.78753e-02	3.83758e-02	3.88622e-02	3.93417e-02	3.98103e-02	4.02734e-02	4.07285e-02	4.11797e-02	4.16253e-02	4.20682e-02	4.25073e-02	4.29446e-02	4.33794e-02	4.38129e-02	4.42449e-02	4.46761e-02	4.51062e-02	4.55359e-02	4.59648e-02	4.63935e-02	4.68217e-02	4.72498e-02	4.76776e-02	4.81052e-02	4.85327e-02	4.89601e-02	4.93874e-02	4.98146e-02
-6.40	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	3.33434e-241	1.20739e-187	1.19375e-117	2.04654e-92	5.35292e-59	1.08144e-46	1.30849e-30	2.01737e-24	9.95727e-17	1.70081e-13	6.78025e-10	4.06074e-08	1.88077e-06	1.85632e-05	1.15879e-04	3.94715e-04	9.78237e-04	1.85449e-03	2.95724e-03	4.15981e-03	5.36476e-03	6.51599e-03	7.58252e-03	8.56800e-03	9.47521e-03	1.03217e-02	1.11164e-02	1.18736e-02	1.26002e-02	1.33054e-02	1.39933e-02	1.46692e-02	1.53356e-02	1.59953e-02	1.66499e-02	1.73008e-02	1.79489e-02	1.85949e-02	1.92394e-02	1.98828e-02	2.05254e-02	2.11673e-02	2.18087e-02	2.24498e-02	2.30904e-02	2.37309e-02	2.43711e-02	2.50111e-02	2.56507e-02	2.62901e-02	2.69291e-02	2.75678e-02	2.82056e-02	2.88430e-02	2.94785e-02	3.01132e-02	3.07439e-02	3.13727e-02	3.19941e-02	3.26118e-02	3.32179e-02	3.38183e-02	3.44036e-02	3.49815e-02	3.55419e-02	3.60939e-02	3.66279e-02	3.71532e-02	3.76618e-02	3.81623e-02	3.86487e-02	3.91283e-02	3.95968e-02	4.00599e-02	4.05151e-02	4.09663e-02	4.14119e-02	4.18547e-02	4.22938e-02	4.27311e-02	4.31659e-02	4.35994e-02	4.40314e-02	4.44626e-02	4.48927e-02	4.53224e-02	4.57514e-02	4.61800e-02	4.66083e-02	4.70363e-02	4.74641e-02	4.78917e-02	4.83192e-02	4.87466e-02	4.91739e-02	4.96011e-02
-6.35	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	7.01453e-274	2.09132e-212	1.04749e-132	4.88914e-104	3.67710e-66	2.79920e-52	4.44793e-34	3.83360e-27	2.00863e-18	7.88490e-15	9.85622e-11	8.95676e-09	6.99380e-07	8.77135e-06	6.92501e-05	2.71049e-04	7.50264e-04	1.53027e-03	2.57328e-03	3.75389e-03	4.96670e-03	6.14093e-03	7.23577e-03	8.24883e-03	9.17986e-03	1.00460e-02	1.08560e-02	1.16250e-02	1.23606e-02	1.30725e-02	1.37654e-02	1.44451e-02	1.51142e-02	1.57761e-02	1.64321e-02	1.70842e-02	1.77331e-02	1.83797e-02	1.90247e-02	1.96684e-02	2.03112e-02	2.09533e-02	2.15948e-02	2.22360e-02	2.28768e-02	2.35173e-02	2.41575e-02	2.47975e-02	2.54372e-02	2.60766e-02	2.67156e-02	2.73543e-02	2.79921e-02	2.86295e-02	2.92650e-02	2.98997e-02	3.05304e-02	3.11592e-02	3.17806e-02	3.23983e-02	3.30044e-02	3.36049e-02	3.41901e-02	3.47680e-02	3.53284e-02	3.58804e-02	3.64144e-02	3.69397e-02	3.74483e-02	3.79488e-02	3.84352e-02	3.89148e-02	3.93833e-02	3.98465e-02	4.03016e-02	4.07528e-02	4.11984e-02	4.16413e-02	4.20803e-02	4.25176e-02	4.29524e-02	4.33860e-02	4.38179e-02	4.42491e-02	4.46792e-02	4.51089e-02	4.55379e-02	4.59665e-02	4.63948e-02	4.68228e-02	4.72506e-02	4.76782e-02	4.81057e-02	4.85331e-02	4.89604e-02	4.93876e-02
-6.30	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.31030e-311	8.28811e-241	6.81460e-150	2.96728e-117	2.76372e-74	1.33056e-58	5.35091e-38	3.25248e-30	2.46021e-20	2.47378e-16	1.12886e-11	1.63358e-09	2.32010e-07	3.77749e-06	3.89770e-05	1.77837e-04	5.57849e-04	1.23488e-03	2.20495e-03	3.35115e-03	4.56379e-03	5.75713e-03	6.87945e-03	7.92079e-03	8.87700e-03	9.76420e-03	1.05908e-02	1.13729e-02	1.21182e-02	1.28376e-02	1.35360e-02	1.42198e-02	1.48920e-02	1.55561e-02	1.62139e-02	1.68672e-02	1.75170e-02	1.81644e-02	1.88098e-02	1.94539e-02	2.00970e-02	2.07393e-02	2.13810e-02	2.20222e-02	2.26631e-02	2.33037e-02	2.39439e-02	2.45839e-02	2.52236e-02	2.58631e-02	2.65020e-02	2.71407e-02	2.77786e-02	2.84160e-02	2.90515e-02	2.96862e-02	3.03170e-02	3.09458e-02	3.15671e-02	3.21848e-02	3.27909e-02	3.33914e-02	3.39766e-02	3.45545e-02	3.51149e-02	3.56669e-02	3.62009e-02	3.67262e-02	3.72348e-02	3.77354e-02	3.82218e-02	3.87013e-02	3.91698e-02	3.96330e-02	4.00881e-02	4.05393e-02	4.09849e-02	4.14278e-02	4.18669e-02	4.23041e-02	4.27389e-02	4.31725e-02	4.36044e-02	4.40356e-02	4.44658e-02	4.48954e-02	4.53244e-02	4.57530e-02	4.61813e-02	4.66093e-02	4.70371e-02	4.74647e-02	4.78922e-02	4.83196e-02	4.87469e-02	4.91741e-02
-6.25	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.74359e-273	1.48186e-169	2.60372e-132	1.64300e-83	9.14010e-66	1.97520e-42	1.10561e-33	1.71276e-22	4.99188e-18	9.86172e-13	2.40385e-10	6.76973e-08	1.46531e-06	2.05232e-05	1.10843e-04	4.00619e-04	9.71768e-04	1.85686e-03	2.95533e-03	4.15821e-03	5.36544e-03	6.51360e-03	7.58353e-03	8.56615e-03	9.47590e-03	1.03205e-02	1.11168e-02	1.18729e-02	1.26004e-02	1.33049e-02	1.39933e-02	1.46689e-02	1.53356e-02	1.59951e-02	1.66498e-02	1.73007e-02	1.79488e-02	1.85948e-02	1.92393e-02	1.98827e-02	2.05252e-02	2.11670e-02	2.18084e-02	2.24493e-02	2.30900e-02	2.37303e-02	2.43704e-02	2.50101e-02	2.56496e-02	2.62885e-02	2.69272e-02	2.75651e-02	2.82025e-02	2.88380e-02	2.94727e-02	3.01035e-02	3.07323e-02	3.13536e-02	3.19713e-02	3.25774e-02	3.31779e-02	3.37631e-02	3.43410e-02	3.49014e-02	3.54534e-02	3.59874e-02	3.65127e-02	3.70213e-02	3.75219e-02	3.80083e-02	3.84878e-02	3.89563e-02	3.94195e-02	3.98746e-02	4.03258e-02	4.07714e-02	4.12143e-02	4.16534e-02	4.20906e-02	4.25254e-02	4.29590e-02	4.33910e-02	4.38221e-02	4.42523e-02	4.46819e-02	4.51109e-02	4.55396e-02	4.59678e-02	4.63958e-02	4.68236e-02	4.72513e-02	4.76787e-02	4.81061e-02	4.85334e-02	4.89607e-02
-6.20	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	3.25697e-311	4.13467e-192	1.69389e-149	5.28251e-94	6.86971e-74	1.89785e-47	1.33006e-37	6.28644e-25	6.11492e-20	6.33520e-14	2.77579e-11	1.70899e-08	5.05169e-07	1.00343e-05	6.52063e-05	2.76734e-04	7.43336e-04	1.53348e-03	2.57059e-03	3.75267e-03	4.96712e-03	6.13849e-03	7.23678e-03	8.24684e-03	9.18059e-03	1.00447e-02	1.08564e-02	1.16242e-02	1.23608e-02	1.30720e-02	1.37654e-02	1.44447e-02	1.51142e-02	1.57758e-02	1.64321e-02	1.70840e-02	1.77330e-02	1.83796e-02	1.90246e-02	1.96682e-02	2.03110e-02	2.09530e-02	2.15946e-02	2.22356e-02	2.28763e-02	2.35167e-02	2.41568e-02	2.47965e-02	2.54360e-02	2.60750e-02	2.67137e-02	2.73516e-02	2.79890e-02	2.86246e-02	2.92592e-02	2.98900e-02	3.05188e-02	3.11401e-02	3.17578e-02	3.23639e-02	3.29644e-02	3.35497e-02	3.41275e-02	3.46880e-02	3.52399e-02	3.57739e-02	3.62992e-02	3.68079e-02	3.73084e-02	3.77948e-02	3.82743e-02	3.87428e-02	3.92060e-02	3.96611e-02	4.01123e-02	4.05579e-02	4.10008e-02	4.14399e-02	4.18772e-02	4.23119e-02	4.27455e-02	4.31775e-02	4.36086e-02	4.40388e-02	4.44684e-02	4.48974e-02	4.53261e-02	4.57543e-02	4.61824e-02	4.66101e-02	4.70378e-02	4.74653e-02	4.78927e-02	4.83199e-02	4.87472e-02
-6.15	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	4.63804e-218	3.68342e-169	5.87001e-106	4.08398e-83	3.92384e-53	4.90972e-42	1.11619e-27	4.25731e-22	2.87179e-15	2.43731e-12	3.66155e-09	1.52453e-07	4.51762e-06	3.59410e-05	1.83032e-04	5.50714e-04	1.23892e-03	2.20142e-03	3.35041e-03	4.56387e-03	5.75468e-03	6.88043e-03	7.91867e-03	8.87777e-03	9.76276e-03	1.05912e-02	1.13720e-02	1.21184e-02	1.28370e-02	1.35361e-02	1.42195e-02	1.48920e-02	1.55559e-02	1.62138e-02	1.68670e-02	1.75169e-02	1.81642e-02	1.88097e-02	1.94537e-02	2.00968e-02	2.07390e-02	2.13807e-02	2.20218e-02	2.26626e-02	2.33030e-02	2.39432e-02	2.45829e-02	2.52225e-02	2.58615e-02	2.65002e-02	2.71381e-02	2.77755e-02	2.84111e-02	2.90457e-02	2.96765e-02	3.03053e-02	3.09266e-02	3.15443e-02	3.21504e-02	3.27509e-02	3.33362e-02	3.39140e-02	3.44745e-02	3.50264e-02	3.55605e-02	3.60858e-02	3.65944e-02	3.70949e-02	3.75813e-02	3.80608e-02	3.85294e-02	3.89925e-02	3.94476e-02	3.98988e-02	4.03444e-02	4.07873e-02	4.12264e-02	4.16637e-02	4.20985e-02	4.25320e-02	4.29640e-02	4.33952e-02	4.38253e-02	4.42549e-02	4.46839e-02	4.51126e-02	4.55408e-02	4.59689e-02	4.63967e-02	4.68243e-02	4.72518e-02	4.76792e-02	4.81065e-02	4.85337e-02
-6.10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	5.05395e-248	1.02775e-191	1.32626e-119	1.31306e-93	1.39949e-59	4.71744e-47	8.68711e-31	1.56260e-24	8.76816e-17	1.57033e-13	6.51151e-10	3.95888e-08	1.85535e-06	1.84087e-05	1.15327e-04	3.93572e-04	9.76526e-04	1.85246e-03	2.95516e-03	4.15787e-03	5.36304e-03	6.51452e-03	7.58127e-03	8.56696e-03	9.47434e-03	1.03210e-02	1.11158e-02	1.18731e-02	1.25998e-02	1.33050e-02	1.39929e-02	1.46689e-02	1.53353e-02	1.59951e-02	1.66496e-02	1.73006e-02	1.79486e-02	1.85947e-02	1.92391e-02	1.98825e-02	2.05249e-02	2.11667e-02	2.18080e-02	2.24489e-02	2.30893e-02	2.37296e-02	2.43693e-02	2.50089e-02	2.56479e-02	2.62867e-02	2.69245e-02	2.75620e-02	2.81976e-02	2.88323e-02	2.94630e-02	3.00918e-02	3.07131e-02	3.13309e-02	3.19370e-02	3.25374e-02	3.31227e-02	3.37006e-02	3.42610e-02	3.48129e-02	3.53470e-02	3.58723e-02	3.63809e-02	3.68814e-02	3.73678e-02	3.78474e-02	3.83159e-02	3.87790e-02	3.92342e-02	3.96854e-02	4.01310e-02	4.05738e-02	4.10129e-02	4.14502e-02	4.18850e-02	4.23185e-02	4.27505e-02	4.31817e-02	4.36118e-02	4.40415e-02	4.44704e-02	4.48991e-02	4.53274e-02	4.57554e-02	4.61832e-02	4.66108e-02	4.70383e-02	4.74657e-02	4.78930e-02	4.83202e-02
-6.05	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	9.22598e-283	1.15287e-217	3.23584e-135	1.45910e-105	6.65419e-67	9.75340e-53	2.64598e-34	2.77449e-27	1.71048e-18	7.12949e-15	9.36843e-11	8.67543e-09	6.87658e-07	8.68037e-06	6.88430e-05	2.70081e-04	7.48661e-04	1.52824e-03	2.57111e-03	3.75181e-03	4.96484e-03	6.13932e-03	7.23440e-03	8.24768e-03	9.17890e-03	1.00452e-02	1.08553e-02	1.16245e-02	1.23601e-02	1.30721e-02	1.37650e-02	1.44448e-02	1.51139e-02	1.57758e-02	1.64319e-02	1.70839e-02	1.77328e-02	1.83795e-02	1.90244e-02	1.96681e-02	2.03107e-02	2.09527e-02	2.15941e-02	2.22351e-02	2.28757e-02	2.35159e-02	2.41558e-02	2.47954e-02	2.54344e-02	2.60732e-02	2.67110e-02	2.73485e-02	2.79841e-02	2.86188e-02	2.92495e-02	2.98783e-02	3.04997e-02	3.11174e-02	3.17235e-02	3.23239e-02	3.29092e-02	3.34871e-02	3.40475e-02	3.45995e-02	3.51335e-02	3.56588e-02	3.61674e-02	3.66679e-02	3.71543e-02	3.76339e-02	3.81024e-02	3.85656e-02	3.90207e-02	3.94719e-02	3.99175e-02	4.03603e-02	4.07994e-02	4.12367e-02	4.16715e-02	4.21051e-02	4.25370e-02	4.29682e-02	4.33983e-02	4.38280e-02	4.42570e-02	4.46856e-02	4.51139e-02	4.55419e-02	4.59697e-02	4.63973e-02	4.68248e-02	4.72522e-02	4.76795e-02	4.81067e-02
-6.00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.96439e-323	1.25625e-247	3.98494e-153	3.29666e-119	3.11846e-75	3.47867e-59	2.76765e-38	2.15934e-30	2.00787e-20	2.17840e-16	1.05907e-11	1.56931e-09	2.27185e-07	3.72861e-06	3.86939e-05	1.77052e-04	5.56389e-04	1.23289e-03	2.20271e-03	3.34894e-03	4.56177e-03	5.75536e-03	6.87794e-03	7.91952e-03	8.87594e-03	9.76331e-03	1.05901e-02	1.13722e-02	1.21177e-02	1.28371e-02	1.35356e-02	1.42195e-02	1.48917e-02	1.55559e-02	1.62136e-02	1.68669e-02	1.75167e-02	1.81641e-02	1.88095e-02	1.94535e-02	2.00965e-02	2.07387e-02	2.13802e-02	2.20213e-02	2.26620e-02	2.33023e-02	2.39422e-02	2.45818e-02	2.52208e-02	2.58596e-02	2.64975e-02	2.71350e-02	2.77706e-02	2.84053e-02	2.90360e-02	2.96648e-02	3.02862e-02	3.09039e-02	3.15100e-02	3.21105e-02	3.26957e-02	3.32736e-02	3.38340e-02	3.43860e-02	3.49200e-02	3.54453e-02	3.59539e-02	3.64545e-02	3.69408e-02	3.74204e-02	3.78889e-02	3.83521e-02	3.88072e-02	3.92584e-02	3.97040e-02	4.01469e-02	4.05860e-02	4.10232e-02	4.14580e-02	4.18916e-02	4.23235e-02	4.27547e-02	4.31849e-02	4.36145e-02	4.40435e-02	4.44721e-02	4.49004e-02	4.53284e-02	4.57562e-02	4.61838e-02	4.66113e-02	4.70387e-02	4.74660e-02	4.78932e-02
-5.95	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.29328e-282	9.85323e-174	8.04327e-135	1.00933e-84	1.65402e-66	8.54631e-43	6.57706e-34	1.32445e-22	4.25095e-18	9.10018e-13	2.28543e-10	6.59478e-08	1.44163e-06	2.03389e-05	1.10237e-04	3.99332e-04	9.69849e-04	1.85458e-03	2.95299e-03	4.15603e-03	5.36351e-03	6.51195e-03	7.58213e-03	8.56498e-03	9.47492e-03	1.03197e-02	1.11161e-02	1.18723e-02	1.25999e-02	1.33045e-02	1.39930e-02	1.46686e-02	1.53353e-02	1.59949e-02	1.66496e-02	1.73004e-02	1.79485e-02	1.85944e-02	1.92389e-02	1.98822e-02	2.05246e-02	2.11663e-02	2.18075e-02	2.24482e-02	2.30886e-02	2.37285e-02	2.43682e-02	2.50073e-02	2.56461e-02	2.62840e-02	2.69214e-02	2.75571e-02	2.81918e-02	2.88225e-02	2.94513e-02	3.00727e-02	3.06904e-02	3.12965e-02	3.18970e-02	3.24822e-02	3.30601e-02	3.36205e-02	3.41725e-02	3.47065e-02	3.52318e-02	3.57404e-02	3.62410e-02	3.67274e-02	3.72069e-02	3.76754e-02	3.81386e-02	3.85937e-02	3.90449e-02	3.94905e-02	3.99334e-02	4.03725e-02	4.08097e-02	4.12445e-02	4.16781e-02	4.21101e-02	4.25412e-02	4.29714e-02	4.34010e-02	4.38300e-02	4.42587e-02	4.46869e-02	4.51149e-02	4.55427e-02	4.59704e-02	4.63978e-02	4.68252e-02	4.72525e-02	4.76798e-02
-5.90	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	7.90505e-323	1.58295e-197	9.90527e-153	1.48032e-95	7.75150e-75	6.53632e-48	6.87949e-38	4.53911e-25	4.99063e-20	5.72462e-14	2.60463e-11	1.65405e-08	4.94964e-07	9.92277e-06	6.47637e-05	2.75641e-04	7.41538e-04	1.53121e-03	2.56815e-03	3.75033e-03	4.96503e-03	6.13668e-03	7.23525e-03	8.24555e-03	9.17951e-03	1.00438e-02	1.08556e-02	1.16236e-02	1.23602e-02	1.30715e-02	1.37651e-02	1.44444e-02	1.51139e-02	1.57755e-02	1.64318e-02	1.70837e-02	1.77327e-02	1.83792e-02	1.90242e-02	1.96678e-02	2.03104e-02	2.09523e-02	2.15937e-02	2.22345e-02	2.28749e-02	2.35149e-02	2.41546e-02	2.47937e-02	2.54326e-02	2.60705e-02	2.67079e-02	2.73435e-02	2.79783e-02	2.86090e-02	2.92378e-02	2.98592e-02	3.04769e-02	3.10830e-02	3.16835e-02	3.22687e-02	3.28466e-02	3.34070e-02	3.39590e-02	3.44930e-02	3.50183e-02	3.55270e-02	3.60275e-02	3.65139e-02	3.69934e-02	3.74619e-02	3.79251e-02	3.83802e-02	3.88314e-02	3.92770e-02	3.97199e-02	4.01590e-02	4.05963e-02	4.10310e-02	4.14646e-02	4.18966e-02	4.23277e-02	4.27579e-02	4.31875e-02	4.36165e-02	4.40452e-02	4.44734e-02	4.49015e-02	4.53292e-02	4.57569e-02	4.61844e-02	4.66118e-02	4.70390e-02	4.74663e-02
-5.85	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	4.09037e-225	2.44919e-173	5.95111e-108	2.50888e-84	1.00891e-53	2.12434e-42	7.38631e-28	3.29210e-22	2.52689e-15	2.24935e-12	3.51493e-09	1.48601e-07	4.45545e-06	3.56378e-05	1.82141e-04	5.49080e-04	1.23668e-03	2.19891e-03	3.34793e-03	4.56160e-03	5.75270e-03	6.87874e-03	7.91724e-03	8.87658e-03	9.76177e-03	1.05904e-02	1.13713e-02	1.21178e-02	1.28365e-02	1.35356e-02	1.42191e-02	1.48917e-02	1.55556e-02	1.62135e-02	1.68667e-02	1.75166e-02	1.81638e-02	1.88093e-02	1.94532e-02	2.00962e-02	2.07383e-02	2.13798e-02	2.20207e-02	2.26612e-02	2.33013e-02	2.39410e-02	2.45802e-02	2.52190e-02	2.58569e-02	2.64944e-02	2.71300e-02	2.77648e-02	2.83955e-02	2.90243e-02	2.96457e-02	3.02634e-02	3.08695e-02	3.14700e-02	3.20553e-02	3.26331e-02	3.31936e-02	3.37455e-02	3.42795e-02	3.48049e-02	3.53135e-02	3.58140e-02	3.63004e-02	3.67799e-02	3.72485e-02	3.77116e-02	3.81667e-02	3.86179e-02	3.90635e-02	3.95064e-02	3.99455e-02	4.03828e-02	4.08175e-02	4.12511e-02	4.16831e-02	4.21143e-02	4.25444e-02	4.29740e-02	4.34030e-02	4.38317e-02	4.42599e-02	4.46880e-02	4.51157e-02	4.55434e-02	4.59709e-02	4.63983e-02	4.68256e-02	4.72528e-02
-5.80	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.95589e-257	3.93471e-197	3.58423e-122	3.67960e-95	2.47259e-60	1.62472e-47	5.14406e-31	1.12827e-24	7.45905e-17	1.41909e-13	6.18637e-10	3.83368e-08	1.82371e-06	1.82155e-05	1.14635e-04	3.92134e-04	9.74375e-04	1.84990e-03	2.95255e-03	4.15542e-03	5.36088e-03	6.51267e-03	7.57970e-03	8.56564e-03	9.47324e-03	1.03201e-02	1.11150e-02	1.18724e-02	1.25992e-02	1.33045e-02	1.39925e-02	1.46685e-02	1.53350e-02	1.59948e-02	1.66493e-02	1.73002e-02	1.79482e-02	1.85942e-02	1.92386e-02	1.98819e-02	2.05242e-02	2.11658e-02	2.18069e-02	2.24475e-02	2.30876e-02	2.37274e-02	2.43666e-02	2.50055e-02	2.56434e-02	2.62809e-02	2.69165e-02	2.75513e-02	2.81820e-02	2.88108e-02	2.94322e-02	3.00499e-02	3.06560e-02	3.12565e-02	3.18418e-02	3.24196e-02	3.29801e-02	3.35320e-02	3.40661e-02	3.45914e-02	3.51000e-02	3.56005e-02	3.60869e-02	3.65665e-02	3.70350e-02	3.74981e-02	3.79533e-02	3.84045e-02	3.88501e-02	3.92929e-02	3.97320e-02	4.01693e-02	4.06041e-02	4.10376e-02	4.14696e-02	4.19008e-02	4.23309e-02	4.27606e-02	4.31895e-02	4.36182e-02	4.40465e-02	4.44745e-02	4.49023e-02	4.53299e-02	4.57574e-02	4.61848e-02	4.66121e-02	4.70393e-02
-5.75	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	6.46185e-295	1.01673e-224	1.55502e-138	1.47925e-107	7.25318e-68	2.50782e-53	1.35968e-34	1.83600e-27	1.39406e-18	6.27349e-15	8.78466e-11	8.33194e-09	6.73121e-07	8.56681e-06	6.83326e-05	2.68864e-04	7.46645e-04	1.52568e-03	2.56837e-03	3.74919e-03	4.96249e-03	6.13729e-03	7.23268e-03	8.24623e-03	9.17768e-03	1.00442e-02	1.08544e-02	1.16237e-02	1.23595e-02	1.30716e-02	1.37646e-02	1.44444e-02	1.51136e-02	1.57754e-02	1.64315e-02	1.70836e-02	1.77324e-02	1.83790e-02	1.90238e-02	1.96674e-02	2.03100e-02	2.09519e-02	2.15930e-02	2.22337e-02	2.28739e-02	2.35138e-02	2.41530e-02	2.47919e-02	2.54299e-02	2.60674e-02	2.67030e-02	2.73377e-02	2.79685e-02	2.85973e-02	2.92187e-02	2.98364e-02	3.04426e-02	3.10430e-02	3.16283e-02	3.22062e-02	3.27666e-02	3.33186e-02	3.38526e-02	3.43779e-02	3.48865e-02	3.53870e-02	3.58734e-02	3.63530e-02	3.68215e-02	3.72847e-02	3.77398e-02	3.81910e-02	3.86366e-02	3.90794e-02	3.95185e-02	3.99558e-02	4.03906e-02	4.08242e-02	4.12561e-02	4.16873e-02	4.21174e-02	4.25471e-02	4.29761e-02	4.34047e-02	4.38330e-02	4.42610e-02	4.46888e-02	4.51164e-02	4.55439e-02	4.59713e-02	4.63986e-02	4.68258e-02
-5.70	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	7.34738e-257	1.98334e-157	8.90925e-122	1.82220e-76	6.14606e-60	1.18642e-38	1.27865e-30	1.54969e-20	1.85319e-16	9.76702e-12	1.49153e-09	2.21225e-07	3.66775e-06	3.83393e-05	1.76065e-04	5.54553e-04	1.23037e-03	2.19989e-03	3.34615e-03	4.55922e-03	5.75314e-03	6.87605e-03	7.91793e-03	8.87460e-03	9.76219e-03	1.05891e-02	1.13715e-02	1.21170e-02	1.28365e-02	1.35351e-02	1.42190e-02	1.48913e-02	1.55555e-02	1.62133e-02	1.68666e-02	1.75163e-02	1.81636e-02	1.88090e-02	1.94529e-02	2.00958e-02	2.07378e-02	2.13791e-02	2.20200e-02	2.26602e-02	2.33001e-02	2.39394e-02	2.45783e-02	2.52163e-02	2.58538e-02	2.64895e-02	2.71242e-02	2.77550e-02	2.83838e-02	2.90052e-02	2.96229e-02	3.02291e-02	3.08295e-02	3.14148e-02	3.19927e-02	3.25531e-02	3.31051e-02	3.36391e-02	3.41644e-02	3.46730e-02	3.51736e-02	3.56599e-02	3.61395e-02	3.66080e-02	3.70712e-02	3.75263e-02	3.79775e-02	3.84231e-02	3.88660e-02	3.93051e-02	3.97423e-02	4.01771e-02	4.06107e-02	4.10426e-02	4.14738e-02	4.19040e-02	4.23336e-02	4.27626e-02	4.31912e-02	4.36195e-02	4.40475e-02	4.44753e-02	4.49029e-02	4.53304e-02	4.57578e-02	4.61851e-02	4.66123e-02
-5.65	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.60621e-294	2.45333e-179	3.86527e-138	2.62991e-86	1.80291e-67	2.90452e-43	3.37972e-34	9.53786e-23	3.46460e-18	8.21721e-13	2.14366e-10	6.37984e-08	1.41225e-06	2.01084e-05	1.09476e-04	3.97714e-04	9.67434e-04	1.85171e-03	2.95005e-03	4.15329e-03	5.36109e-03	6.50986e-03	7.58037e-03	8.56350e-03	9.47368e-03	1.03187e-02	1.11152e-02	1.18715e-02	1.25993e-02	1.33039e-02	1.39925e-02	1.46681e-02	1.53349e-02	1.59945e-02	1.66492e-02	1.72999e-02	1.79480e-02	1.85939e-02	1.92383e-02	1.98814e-02	2.05237e-02	2.11652e-02	2.18061e-02	2.24465e-02	2.30864e-02	2.37258e-02	2.43647e-02	2.50028e-02	2.56403e-02	2.62760e-02	2.69107e-02	2.75415e-02	2.81704e-02	2.87917e-02	2.94095e-02	3.00156e-02	3.06160e-02	3.12013e-02	3.17792e-02	3.23396e-02	3.28916e-02	3.34256e-02	3.39509e-02	3.44595e-02	3.49601e-02	3.54465e-02	3.59260e-02	3.63945e-02	3.68577e-02	3.73128e-02	3.77640e-02	3.82096e-02	3.86525e-02	3.90916e-02	3.95288e-02	3.99636e-02	4.03972e-02	4.08291e-02	4.12603e-02	4.16905e-02	4.21201e-02	4.25491e-02	4.29778e-02	4.34060e-02	4.38340e-02	4.42618e-02	4.46895e-02	4.51169e-02	4.55443e-02	4.59716e-02	4.63989e-02
-5.60	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	7.33323e-205	4.92995e-157	1.34945e-97	4.52939e-76	1.64884e-48	2.94906e-38	2.99259e-25	3.85184e-20	5.03255e-14	2.40257e-11	1.58699e-08	4.82351e-07	9.78361e-06	6.42093e-05	2.74267e-04	7.39278e-04	1.52834e-03	2.56508e-03	3.74740e-03	4.96239e-03	6.13440e-03	7.23331e-03	8.24392e-03	9.17815e-03	1.00426e-02	1.08546e-02	1.16228e-02	1.23595e-02	1.30709e-02	1.37645e-02	1.44439e-02	1.51135e-02	1.57751e-02	1.64314e-02	1.70833e-02	1.77322e-02	1.83787e-02	1.90235e-02	1.96670e-02	2.03095e-02	2.09512e-02	2.15923e-02	2.22327e-02	2.28728e-02	2.35121e-02	2.41511e-02	2.47892e-02	2.54268e-02	2.60624e-02	2.66972e-02	2.73280e-02	2.79568e-02	2.85782e-02	2.91960e-02	2.98021e-02	3.04026e-02	3.09878e-02	3.15657e-02	3.21261e-02	3.26781e-02	3.32121e-02	3.37374e-02	3.42461e-02	3.47466e-02	3.52330e-02	3.57125e-02	3.61810e-02	3.66442e-02	3.70993e-02	3.75505e-02	3.79961e-02	3.84390e-02	3.88781e-02	3.93154e-02	3.97501e-02	4.01837e-02	4.06157e-02	4.10468e-02	4.14770e-02	4.19066e-02	4.23356e-02	4.27643e-02	4.31925e-02	4.36206e-02	4.40483e-02	4.44760e-02	4.49035e-02	4.53308e-02	4.57581e-02	4.61854e-02
-5.55	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	9.05281e-235	6.09818e-179	1.37603e-110	6.53711e-86	1.73412e-54	7.21970e-43	4.35090e-28	2.37077e-22	2.14709e-15	2.03139e-12	3.33750e-09	1.43864e-07	4.37808e-06	3.52586e-05	1.81023e-04	5.47025e-04	1.23386e-03	2.19574e-03	3.34480e-03	4.55875e-03	5.75021e-03	6.87661e-03	7.91545e-03	8.87508e-03	9.76051e-03	1.05893e-02	1.13704e-02	1.21171e-02	1.28359e-02	1.35351e-02	1.42186e-02	1.48912e-02	1.55552e-02	1.62131e-02	1.68662e-02	1.75161e-02	1.81633e-02	1.88086e-02	1.94525e-02	2.00953e-02	2.07371e-02	2.13784e-02	2.20189e-02	2.26591e-02	2.32985e-02	2.39375e-02	2.45756e-02	2.52132e-02	2.58489e-02	2.64837e-02	2.71145e-02	2.77433e-02	2.83647e-02	2.89825e-02	2.95886e-02	3.01891e-02	3.07743e-02	3.13522e-02	3.19127e-02	3.24646e-02	3.29986e-02	3.35239e-02	3.40326e-02	3.45331e-02	3.50195e-02	3.54990e-02	3.59676e-02	3.64307e-02	3.68858e-02	3.73370e-02	3.77826e-02	3.82255e-02	3.86646e-02	3.91019e-02	3.95366e-02	3.99702e-02	4.04022e-02	4.08334e-02	4.12635e-02	4.16931e-02	4.21221e-02	4.25508e-02	4.29790e-02	4.34071e-02	4.38348e-02	4.42625e-02	4.46900e-02	4.51174e-02	4.55447e-02	4.59719e-02
-5.50	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	4.70390e-270	1.82281e-204	1.36832e-125	3.35430e-97	2.58990e-61	4.09849e-48	2.62372e-31	7.43859e-25	6.06958e-17	1.24764e-13	5.79715e-10	3.68077e-08	1.78447e-06	1.79742e-05	1.13767e-04	3.90328e-04	9.71668e-04	1.84668e-03	2.94925e-03	4.15235e-03	5.35816e-03	6.51033e-03	7.57773e-03	8.56398e-03	9.47185e-03	1.03189e-02	1.11140e-02	1.18716e-02	1.25985e-02	1.33039e-02	1.39920e-02	1.46680e-02	1.53345e-02	1.59943e-02	1.66488e-02	1.72997e-02	1.79477e-02	1.85936e-02	1.92378e-02	1.98809e-02	2.05230e-02	2.11645e-02	2.18051e-02	2.24453e-02	2.30848e-02	2.37239e-02	2.43620e-02	2.49996e-02	2.56354e-02	2.62702e-02	2.69010e-02	2.75298e-02	2.81512e-02	2.87690e-02	2.93751e-02	2.99756e-02	3.05609e-02	3.11387e-02	3.16992e-02	3.22511e-02	3.27852e-02	3.33105e-02	3.38191e-02	3.43196e-02	3.48060e-02	3.52856e-02	3.57541e-02	3.62172e-02	3.66724e-02	3.71236e-02	3.75692e-02	3.80120e-02	3.84511e-02	3.88884e-02	3.93232e-02	3.97567e-02	4.01887e-02	4.06199e-02	4.10500e-02	4.14797e-02	4.19086e-02	4.23373e-02	4.27656e-02	4.31936e-02	4.36214e-02	4.40490e-02	4.44765e-02	4.49039e-02	4.53312e-02	4.57584e-02
-5.45	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	5.07198e-312	2.25024e-234	5.49865e-143	3.42038e-110	3.99983e-69	4.31046e-54	5.76694e-35	1.08149e-27	1.07361e-18	5.33081e-15	8.09548e-11	7.91603e-09	6.55164e-07	8.42538e-06	6.76934e-05	2.67336e-04	7.44110e-04	1.52245e-03	2.56494e-03	3.74590e-03	4.95953e-03	6.13472e-03	7.23051e-03	8.24440e-03	9.17615e-03	1.00429e-02	1.08533e-02	1.16228e-02	1.23587e-02	1.30709e-02	1.37640e-02	1.44438e-02	1.51131e-02	1.57750e-02	1.64310e-02	1.70830e-02	1.77318e-02	1.83784e-02	1.90231e-02	1.96665e-02	2.03088e-02	2.09504e-02	2.15913e-02	2.22316e-02	2.28711e-02	2.35103e-02	2.41484e-02	2.47861e-02	2.54218e-02	2.60566e-02	2.66875e-02	2.73163e-02	2.79377e-02	2.85555e-02	2.91616e-02	2.97621e-02	3.03474e-02	3.09252e-02	3.14857e-02	3.20376e-02	3.25717e-02	3.30970e-02	3.36056e-02	3.41061e-02	3.45925e-02	3.50721e-02	3.55406e-02	3.60038e-02	3.64589e-02	3.69101e-02	3.73557e-02	3.77985e-02	3.82376e-02	3.86749e-02	3.91097e-02	3.95433e-02	3.99752e-02	4.04064e-02	4.08365e-02	4.12662e-02	4.16952e-02	4.21238e-02	4.25521e-02	4.29801e-02	4.34079e-02	4.38355e-02	4.42630e-02	4.46904e-02	4.51177e-02	4.55449e-02
-5.40	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.16924e-269	2.96103e-163	3.40120e-125	4.36316e-78	6.43767e-61	3.97113e-39	6.52173e-31	1.11263e-20	1.50802e-16	8.81168e-12	1.39837e-09	2.13901e-07	3.59219e-06	3.78960e-05	1.74828e-04	5.52246e-04	1.22721e-03	2.19634e-03	3.34265e-03	4.55602e-03	5.75033e-03	6.87366e-03	7.91591e-03	8.87291e-03	9.76077e-03	1.05879e-02	1.13705e-02	1.21162e-02	1.28358e-02	1.35345e-02	1.42185e-02	1.48908e-02	1.55550e-02	1.62127e-02	1.68660e-02	1.75157e-02	1.81630e-02	1.88082e-02	1.94520e-02	2.00946e-02	2.07364e-02	2.13774e-02	2.20178e-02	2.26574e-02	2.32966e-02	2.39348e-02	2.45725e-02	2.52083e-02	2.58431e-02	2.64739e-02	2.71028e-02	2.77242e-02	2.83420e-02	2.89481e-02	2.95486e-02	3.01339e-02	3.07118e-02	3.12722e-02	3.18242e-02	3.23582e-02	3.28835e-02	3.33921e-02	3.38926e-02	3.43790e-02	3.48586e-02	3.53271e-02	3.57903e-02	3.62454e-02	3.66966e-02	3.71422e-02	3.75851e-02	3.80242e-02	3.84614e-02	3.88962e-02	3.93298e-02	3.97617e-02	4.01929e-02	4.06231e-02	4.10527e-02	4.14817e-02	4.19103e-02	4.23386e-02	4.27666e-02	4.31944e-02	4.36220e-02	4.40495e-02	4.44769e-02	4.49042e-02	4.53314e-02
-5.35	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.26073e-311	5.25182e-187	1.36679e-142	2.11788e-88	9.94228e-69	7.16785e-44	1.43348e-34	6.26158e-23	2.66824e-18	7.21606e-13	1.97622e-10	6.11749e-08	1.37590e-06	1.98208e-05	1.08523e-04	3.95682e-04	9.64398e-04	1.84810e-03	2.94635e-03	4.14983e-03	5.35803e-03	6.50724e-03	7.57815e-03	8.56164e-03	9.47212e-03	1.03174e-02	1.11141e-02	1.18706e-02	1.25985e-02	1.33032e-02	1.39919e-02	1.46676e-02	1.53343e-02	1.59939e-02	1.66486e-02	1.72993e-02	1.79473e-02	1.85931e-02	1.92373e-02	1.98803e-02	2.05223e-02	2.11634e-02	2.18039e-02	2.24437e-02	2.30830e-02	2.37212e-02	2.43589e-02	2.49947e-02	2.56296e-02	2.62604e-02	2.68893e-02	2.75107e-02	2.81285e-02	2.87346e-02	2.93351e-02	2.99204e-02	3.04983e-02	3.10587e-02	3.16107e-02	3.21447e-02	3.26700e-02	3.31786e-02	3.36792e-02	3.41656e-02	3.46451e-02	3.51136e-02	3.55768e-02	3.60319e-02	3.64831e-02	3.69287e-02	3.73716e-02	3.78107e-02	3.82479e-02	3.86827e-02	3.91163e-02	3.95482e-02	3.99794e-02	4.04096e-02	4.08392e-02	4.12682e-02	4.16969e-02	4.21251e-02	4.25531e-02	4.29809e-02	4.34086e-02	4.38360e-02	4.42634e-02	4.46907e-02	4.51180e-02
-5.30	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	5.00112e-215	7.36017e-163	2.59867e-100	1.08454e-77	2.74554e-49	9.87094e-39	1.75224e-25	2.76550e-20	4.27025e-14	2.16815e-11	1.50584e-08	4.66836e-07	9.61042e-06	6.35154e-05	2.72543e-04	7.36436e-04	1.52473e-03	2.56122e-03	3.74370e-03	4.95907e-03	6.13153e-03	7.23087e-03	8.24187e-03	9.17642e-03	1.00412e-02	1.08534e-02	1.16217e-02	1.23587e-02	1.30702e-02	1.37639e-02	1.44433e-02	1.51129e-02	1.57746e-02	1.64308e-02	1.70826e-02	1.77315e-02	1.83779e-02	1.90226e-02	1.96658e-02	2.03081e-02	2.09494e-02	2.15901e-02	2.22299e-02	2.28693e-02	2.35076e-02	2.41453e-02	2.47812e-02	2.54160e-02	2.60469e-02	2.66758e-02	2.72972e-02	2.79150e-02	2.85211e-02	2.91216e-02	2.97069e-02	3.02848e-02	3.08452e-02	3.13972e-02	3.19312e-02	3.24565e-02	3.29652e-02	3.34657e-02	3.39521e-02	3.44316e-02	3.49001e-02	3.53633e-02	3.58184e-02	3.62696e-02	3.67152e-02	3.71581e-02	3.75972e-02	3.80345e-02	3.84692e-02	3.89028e-02	3.93348e-02	3.97659e-02	4.01961e-02	4.06257e-02	4.10547e-02	4.14834e-02	4.19116e-02	4.23397e-02	4.27674e-02	4.31951e-02	4.36226e-02	4.40499e-02	4.44772e-02	4.49045e-02
-5.25	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.34106e-248	1.30543e-186	4.00366e-114	5.26436e-88	1.73461e-55	1.78170e-43	2.20033e-28	1.55641e-22	1.74394e-15	1.78422e-12	3.12507e-09	1.38077e-07	4.28210e-06	3.47850e-05	1.79620e-04	5.44443e-04	1.23032e-03	2.19176e-03	3.34087e-03	4.55515e-03	5.74706e-03	6.87393e-03	7.91319e-03	8.87318e-03	9.75891e-03	1.05880e-02	1.13693e-02	1.21161e-02	1.28350e-02	1.35343e-02	1.42179e-02	1.48906e-02	1.55545e-02	1.62125e-02	1.68656e-02	1.75154e-02	1.81624e-02	1.88077e-02	1.94513e-02	2.00938e-02	2.07353e-02	2.13762e-02	2.20161e-02	2.26556e-02	2.32939e-02	2.39317e-02	2.45676e-02	2.52025e-02	2.58334e-02	2.64623e-02	2.70837e-02	2.77015e-02	2.83076e-02	2.89081e-02	2.94934e-02	3.00713e-02	3.06317e-02	3.11837e-02	3.17177e-02	3.22430e-02	3.27517e-02	3.32522e-02	3.37386e-02	3.42181e-02	3.46866e-02	3.51498e-02	3.56049e-02	3.60561e-02	3.65017e-02	3.69446e-02	3.73837e-02	3.78210e-02	3.82557e-02	3.86893e-02	3.91213e-02	3.95525e-02	3.99826e-02	4.04122e-02	4.08412e-02	4.12699e-02	4.16981e-02	4.21262e-02	4.25539e-02	4.29816e-02	4.34091e-02	4.38365e-02	4.42638e-02	4.46910e-02
-5.20	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.14408e-288	1.24312e-214	3.22270e-130	6.45946e-100	1.33538e-62	6.82452e-49	1.09934e-31	4.35549e-25	4.66275e-17	1.05877e-13	5.33755e-10	3.49552e-08	1.73600e-06	1.76736e-05	1.12679e-04	3.88059e-04	9.68265e-04	1.84263e-03	2.94510e-03	4.14847e-03	5.35473e-03	6.50738e-03	7.57524e-03	8.56189e-03	9.47009e-03	1.03174e-02	1.11128e-02	1.18705e-02	1.25976e-02	1.33031e-02	1.39913e-02	1.46674e-02	1.53338e-02	1.59937e-02	1.66482e-02	1.72990e-02	1.79468e-02	1.85926e-02	1.92366e-02	1.98795e-02	2.05212e-02	2.11622e-02	2.18023e-02	2.24418e-02	2.30803e-02	2.37181e-02	2.43540e-02	2.49889e-02	2.56198e-02	2.62487e-02	2.68702e-02	2.74880e-02	2.80941e-02	2.86946e-02	2.92799e-02	2.98578e-02	3.04182e-02	3.09702e-02	3.15042e-02	3.20296e-02	3.25382e-02	3.30387e-02	3.35251e-02	3.40046e-02	3.44732e-02	3.49363e-02	3.53914e-02	3.58427e-02	3.62883e-02	3.67311e-02	3.71702e-02	3.76075e-02	3.80423e-02	3.84758e-02	3.89078e-02	3.93390e-02	3.97691e-02	4.01988e-02	4.06277e-02	4.10564e-02	4.14846e-02	4.19127e-02	4.23405e-02	4.27681e-02	4.31956e-02	4.36230e-02	4.40503e-02	4.44775e-02
-5.15	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	5.81913e-248	4.44570e-149	9.95181e-114	8.67838e-71	4.31168e-55	1.89675e-35	5.46930e-28	7.68158e-19	4.33012e-15	7.29594e-11	7.41764e-09	6.33096e-07	8.24972e-06	6.68941e-05	2.65418e-04	7.40923e-04	1.51840e-03	2.56061e-03	3.74174e-03	4.95580e-03	6.13150e-03	7.22776e-03	8.24209e-03	9.17421e-03	1.00412e-02	1.08520e-02	1.16217e-02	1.23577e-02	1.30700e-02	1.37632e-02	1.44431e-02	1.51124e-02	1.57743e-02	1.64303e-02	1.70823e-02	1.77309e-02	1.83774e-02	1.90219e-02	1.96651e-02	2.03070e-02	2.09482e-02	2.15884e-02	2.22281e-02	2.28666e-02	2.35045e-02	2.41404e-02	2.47754e-02	2.54063e-02	2.60352e-02	2.66567e-02	2.72745e-02	2.78806e-02	2.84811e-02	2.90664e-02	2.96443e-02	3.02048e-02	3.07567e-02	3.12908e-02	3.18161e-02	3.23247e-02	3.28252e-02	3.33116e-02	3.37912e-02	3.42597e-02	3.47228e-02	3.51780e-02	3.56292e-02	3.60748e-02	3.65176e-02	3.69567e-02	3.73940e-02	3.78288e-02	3.82624e-02	3.86943e-02	3.91255e-02	3.95556e-02	3.99853e-02	4.04143e-02	4.08429e-02	4.12712e-02	4.16992e-02	4.21270e-02	4.25546e-02	4.29821e-02	4.34095e-02	4.38368e-02	4.42640e-02
-5.10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	5.32949e-288	2.48800e-171	8.01060e-130	3.03822e-80	3.31933e-62	9.55525e-40	2.73260e-31	7.26902e-21	1.15852e-16	7.72819e-12	1.28828e-09	2.04961e-07	3.49872e-06	3.73428e-05	1.73278e-04	5.49347e-04	1.22323e-03	2.19188e-03	3.33823e-03	4.55198e-03	5.74680e-03	6.87065e-03	7.91337e-03	8.87077e-03	9.75898e-03	1.05864e-02	1.13692e-02	1.21151e-02	1.28349e-02	1.35336e-02	1.42177e-02	1.48900e-02	1.55543e-02	1.62120e-02	1.68652e-02	1.75148e-02	1.81619e-02	1.88069e-02	1.94505e-02	2.00928e-02	2.07342e-02	2.13745e-02	2.20143e-02	2.26529e-02	2.32908e-02	2.39268e-02	2.45618e-02	2.51927e-02	2.58217e-02	2.64431e-02	2.70609e-02	2.76671e-02	2.82676e-02	2.88529e-02	2.94308e-02	2.99913e-02	3.05432e-02	3.10773e-02	3.16026e-02	3.21112e-02	3.26117e-02	3.30981e-02	3.35777e-02	3.40462e-02	3.45094e-02	3.49645e-02	3.54157e-02	3.58613e-02	3.63042e-02	3.67433e-02	3.71805e-02	3.76153e-02	3.80489e-02	3.84808e-02	3.89120e-02	3.93421e-02	3.97718e-02	4.02008e-02	4.06294e-02	4.10577e-02	4.14857e-02	4.19135e-02	4.23411e-02	4.27686e-02	4.31960e-02	4.36233e-02	4.40505e-02
-5.05	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	8.45660e-198	1.10506e-148	3.28661e-91	2.15717e-70	1.15054e-44	4.71471e-35	3.64124e-23	1.90912e-18	6.11311e-13	1.78187e-10	5.79991e-08	1.33119e-06	1.94628e-05	1.07330e-04	3.93130e-04	9.60579e-04	1.84356e-03	2.94170e-03	4.14548e-03	5.35418e-03	6.50393e-03	7.57535e-03	8.55928e-03	9.47014e-03	1.03157e-02	1.11127e-02	1.18694e-02	1.25974e-02	1.33023e-02	1.39910e-02	1.46668e-02	1.53336e-02	1.59932e-02	1.66478e-02	1.72984e-02	1.79463e-02	1.85919e-02	1.92359e-02	1.98784e-02	2.05200e-02	2.11606e-02	2.18004e-02	2.24391e-02	2.30771e-02	2.37132e-02	2.43482e-02	2.49792e-02	2.56081e-02	2.62296e-02	2.68474e-02	2.74536e-02	2.80541e-02	2.86394e-02	2.92173e-02	2.97778e-02	3.03297e-02	3.08638e-02	3.13891e-02	3.18977e-02	3.23982e-02	3.28846e-02	3.33642e-02	3.38327e-02	3.42959e-02	3.47510e-02	3.52022e-02	3.56478e-02	3.60907e-02	3.65298e-02	3.69670e-02	3.74018e-02	3.78354e-02	3.82673e-02	3.86985e-02	3.91287e-02	3.95583e-02	3.99873e-02	4.04160e-02	4.08442e-02	4.12722e-02	4.17000e-02	4.21277e-02	4.25551e-02	4.29825e-02	4.34098e-02	4.38371e-02
-5.00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.34842e-229	6.18438e-171	5.47446e-104	7.55203e-80	2.60326e-50	2.37513e-39	8.77512e-26	1.80677e-20	3.46108e-14	1.90218e-11	1.40866e-08	4.47870e-07	9.39552e-06	6.26487e-05	2.70380e-04	7.32864e-04	1.52018e-03	2.55635e-03	3.73904e-03	4.95488e-03	6.12790e-03	7.22779e-03	8.23927e-03	9.17424e-03	1.00393e-02	1.08519e-02	1.16204e-02	1.23575e-02	1.30692e-02	1.37630e-02	1.44425e-02	1.51121e-02	1.57737e-02	1.64299e-02	1.70817e-02	1.77304e-02	1.83766e-02	1.90211e-02	1.96640e-02	2.03059e-02	2.09466e-02	2.15866e-02	2.22253e-02	2.28634e-02	2.34995e-02	2.41346e-02	2.47656e-02	2.53946e-02	2.60161e-02	2.66339e-02	2.72401e-02	2.78406e-02	2.84259e-02	2.90038e-02	2.95643e-02	3.01163e-02	3.06503e-02	3.11756e-02	3.16842e-02	3.21848e-02	3.26712e-02	3.31507e-02	3.36192e-02	3.40824e-02	3.45375e-02	3.49887e-02	3.54343e-02	3.58772e-02	3.63163e-02	3.67535e-02	3.71883e-02	3.76219e-02	3.80539e-02	3.84850e-02	3.89152e-02	3.93448e-02	3.97738e-02	4.02025e-02	4.06307e-02	4.10588e-02	4.14865e-02	4.19142e-02	4.23416e-02	4.27690e-02	4.31963e-02	4.36236e-02
-4.95	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.90191e-268	2.10204e-197	5.79244e-119	8.16945e-91	8.26935e-57	2.85986e-44	9.09098e-29	9.05084e-23	1.33588e-15	1.51183e-12	2.87416e-09	1.31062e-07	4.16350e-06	3.41947e-05	1.77864e-04	5.41199e-04	1.22586e-03	2.18674e-03	3.33591e-03	4.55062e-03	5.74310e-03	6.87055e-03	7.91033e-03	8.87077e-03	9.75689e-03	1.05863e-02	1.13678e-02	1.21149e-02	1.28339e-02	1.35334e-02	1.42170e-02	1.48897e-02	1.55537e-02	1.62116e-02	1.68646e-02	1.75143e-02	1.81612e-02	1.88062e-02	1.94494e-02	2.00916e-02	2.07325e-02	2.13727e-02	2.20115e-02	2.26497e-02	2.32859e-02	2.39210e-02	2.45520e-02	2.51810e-02	2.58026e-02	2.64204e-02	2.70266e-02	2.76271e-02	2.82124e-02	2.87903e-02	2.93508e-02	2.99028e-02	3.04368e-02	3.09621e-02	3.14708e-02	3.19713e-02	3.24577e-02	3.29372e-02	3.34057e-02	3.38689e-02	3.43240e-02	3.47752e-02	3.52208e-02	3.56637e-02	3.61028e-02	3.65401e-02	3.69748e-02	3.74084e-02	3.78404e-02	3.82716e-02	3.87017e-02	3.91313e-02	3.95603e-02	3.99890e-02	4.04172e-02	4.08453e-02	4.12730e-02	4.17007e-02	4.21282e-02	4.25556e-02	4.29828e-02	4.34101e-02
-4.90	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	5.23509e-316	3.35175e-229	1.23948e-136	1.36078e-103	2.58105e-64	6.47086e-50	3.54342e-32	2.18121e-25	3.32293e-17	8.58255e-14	4.80422e-10	3.27343e-08	1.67642e-06	1.73001e-05	1.11319e-04	3.85213e-04	9.63986e-04	1.83753e-03	2.93988e-03	4.14358e-03	5.35041e-03	6.50367e-03	7.57209e-03	8.55924e-03	9.46787e-03	1.03156e-02	1.11112e-02	1.18692e-02	1.25964e-02	1.33020e-02	1.39903e-02	1.46665e-02	1.53329e-02	1.59928e-02	1.66472e-02	1.72979e-02	1.79455e-02	1.85911e-02	1.92348e-02	1.98772e-02	2.05184e-02	2.11587e-02	2.17977e-02	2.24360e-02	2.30722e-02	2.37074e-02	2.43384e-02	2.49675e-02	2.55890e-02	2.62069e-02	2.68131e-02	2.74136e-02	2.79989e-02	2.85768e-02	2.91373e-02	2.96893e-02	3.02233e-02	3.07486e-02	3.12573e-02	3.17578e-02	3.22442e-02	3.27237e-02	3.31923e-02	3.36554e-02	3.41105e-02	3.45617e-02	3.50073e-02	3.54502e-02	3.58893e-02	3.63266e-02	3.67614e-02	3.71949e-02	3.76269e-02	3.80581e-02	3.84882e-02	3.89179e-02	3.93468e-02	3.97755e-02	4.02037e-02	4.06318e-02	4.10596e-02	4.14872e-02	4.19147e-02	4.23421e-02	4.27694e-02	4.31966e-02
-4.85	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	7.21321e-268	1.18670e-157	1.43981e-118	5.09022e-73	2.05549e-56	4.43231e-36	2.25973e-28	4.99068e-19	3.31717e-15	6.38896e-11	6.82839e-09	6.06151e-07	8.03236e-06	6.58963e-05	2.63015e-04	7.36918e-04	1.51330e-03	2.55516e-03	3.73651e-03	4.95110e-03	6.12743e-03	7.22430e-03	8.23918e-03	9.17176e-03	1.00392e-02	1.08502e-02	1.16202e-02	1.23564e-02	1.30689e-02	1.37622e-02	1.44421e-02	1.51114e-02	1.57733e-02	1.64293e-02	1.70811e-02	1.77296e-02	1.83758e-02	1.90200e-02	1.96628e-02	2.03042e-02	2.09447e-02	2.15838e-02	2.22222e-02	2.28585e-02	2.34937e-02	2.41248e-02	2.47539e-02	2.53755e-02	2.59933e-02	2.65996e-02	2.72001e-02	2.77854e-02	2.83633e-02	2.89238e-02	2.94758e-02	3.00098e-02	3.05351e-02	3.10438e-02	3.15443e-02	3.20307e-02	3.25103e-02	3.29788e-02	3.34419e-02	3.38971e-02	3.43483e-02	3.47939e-02	3.52367e-02	3.56758e-02	3.61131e-02	3.65479e-02	3.69814e-02	3.74134e-02	3.78446e-02	3.82747e-02	3.87044e-02	3.91334e-02	3.95620e-02	3.99903e-02	4.04183e-02	4.08461e-02	4.12737e-02	4.17012e-02	4.21286e-02	4.25559e-02	4.29831e-02
-4.80	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.30128e-315	6.64893e-183	3.08094e-136	3.64767e-83	6.41566e-64	1.46976e-40	8.80779e-32	4.19389e-21	8.25652e-17	6.53438e-12	1.16043e-09	1.94136e-07	3.38366e-06	3.66539e-05	1.71336e-04	5.45707e-04	1.21823e-03	2.18626e-03	3.33267e-03	4.54690e-03	5.74236e-03	6.86685e-03	7.91016e-03	8.86807e-03	9.75670e-03	1.05845e-02	1.13675e-02	1.21137e-02	1.28336e-02	1.35325e-02	1.42167e-02	1.48890e-02	1.55533e-02	1.62109e-02	1.68641e-02	1.75135e-02	1.81604e-02	1.88050e-02	1.94482e-02	2.00899e-02	2.07306e-02	2.13699e-02	2.20084e-02	2.26448e-02	2.32801e-02	2.39112e-02	2.45403e-02	2.51619e-02	2.57798e-02	2.63860e-02	2.69866e-02	2.75719e-02	2.81498e-02	2.87103e-02	2.92623e-02	2.97963e-02	3.03217e-02	3.08303e-02	3.13308e-02	3.18172e-02	3.22968e-02	3.27653e-02	3.32285e-02	3.36836e-02	3.41348e-02	3.45804e-02	3.50233e-02	3.54623e-02	3.58996e-02	3.63344e-02	3.67680e-02	3.71999e-02	3.76311e-02	3.80612e-02	3.84909e-02	3.89199e-02	3.93485e-02	3.97768e-02	4.02048e-02	4.06326e-02	4.10602e-02	4.14877e-02	4.19151e-02	4.23424e-02	4.27696e-02
-4.75	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.30126e-213	2.94975e-157	4.70086e-95	1.26527e-72	1.02491e-45	1.10173e-35	1.80311e-23	1.24036e-18	4.94241e-13	1.56126e-10	5.41954e-08	1.27650e-06	1.90184e-05	1.05840e-04	3.89930e-04	9.55779e-04	1.83785e-03	2.93583e-03	4.14001e-03	5.34933e-03	6.49976e-03	7.57182e-03	8.55630e-03	9.46764e-03	1.03136e-02	1.11109e-02	1.18679e-02	1.25961e-02	1.33011e-02	1.39899e-02	1.46657e-02	1.53325e-02	1.59920e-02	1.66466e-02	1.72970e-02	1.79447e-02	1.85899e-02	1.92336e-02	1.98755e-02	2.05165e-02	2.11560e-02	2.17946e-02	2.24310e-02	2.30664e-02	2.36976e-02	2.43268e-02	2.49484e-02	2.55663e-02	2.61725e-02	2.67731e-02	2.73584e-02	2.79363e-02	2.84968e-02	2.90488e-02	2.95828e-02	3.01082e-02	3.06168e-02	3.11173e-02	3.16037e-02	3.20833e-02	3.25518e-02	3.30150e-02	3.34701e-02	3.39213e-02	3.43669e-02	3.48098e-02	3.52489e-02	3.56861e-02	3.61209e-02	3.65545e-02	3.69864e-02	3.74176e-02	3.78478e-02	3.82774e-02	3.87064e-02	3.91350e-02	3.95633e-02	3.99913e-02	4.04191e-02	4.08468e-02	4.12742e-02	4.17016e-02	4.21289e-02	4.25562e-02
-4.70	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.57113e-251	1.65271e-182	4.38916e-109	9.06694e-83	1.13201e-51	3.65336e-40	3.56742e-26	1.04243e-20	2.64241e-14	1.60900e-11	1.29386e-08	4.24871e-07	9.12991e-06	6.15682e-05	2.67670e-04	7.28377e-04	1.51447e-03	2.55023e-03	3.73317e-03	4.94961e-03	6.12333e-03	7.22390e-03	8.23600e-03	9.17148e-03	1.00370e-02	1.08499e-02	1.16187e-02	1.23561e-02	1.30679e-02	1.37618e-02	1.44413e-02	1.51110e-02	1.57726e-02	1.64287e-02	1.70803e-02	1.77288e-02	1.83747e-02	1.90188e-02	1.96611e-02	2.03023e-02	2.09419e-02	2.15807e-02	2.22173e-02	2.28527e-02	2.34839e-02	2.41132e-02	2.47348e-02	2.53527e-02	2.59590e-02	2.65596e-02	2.71449e-02	2.77228e-02	2.82833e-02	2.88353e-02	2.93693e-02	2.98947e-02	3.04033e-02	3.09038e-02	3.13903e-02	3.18698e-02	3.23383e-02	3.28015e-02	3.32566e-02	3.37078e-02	3.41534e-02	3.45963e-02	3.50354e-02	3.54726e-02	3.59074e-02	3.63410e-02	3.67730e-02	3.72041e-02	3.76343e-02	3.80639e-02	3.84929e-02	3.89216e-02	3.93498e-02	3.97779e-02	4.02056e-02	4.06333e-02	4.10607e-02	4.14881e-02	4.19154e-02	4.23427e-02
-4.65	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.84462e-299	3.23451e-213	8.95845e-126	1.16848e-94	1.39447e-58	2.54761e-45	2.86254e-29	4.48190e-23	9.47669e-16	1.22263e-12	2.58297e-09	1.22647e-07	4.01768e-06	3.34611e-05	1.75666e-04	5.37128e-04	1.22025e-03	2.18043e-03	3.32968e-03	4.54491e-03	5.73811e-03	6.86628e-03	7.90672e-03	8.86774e-03	9.75433e-03	1.05841e-02	1.13659e-02	1.21133e-02	1.28325e-02	1.35321e-02	1.42158e-02	1.48886e-02	1.55525e-02	1.62103e-02	1.68632e-02	1.75126e-02	1.81592e-02	1.88038e-02	1.94465e-02	2.00880e-02	2.07279e-02	2.13668e-02	2.20035e-02	2.26390e-02	2.32703e-02	2.38995e-02	2.45212e-02	2.51392e-02	2.57454e-02	2.63460e-02	2.69314e-02	2.75093e-02	2.80698e-02	2.86218e-02	2.91559e-02	2.96812e-02	3.01898e-02	3.06904e-02	3.11768e-02	3.16563e-02	3.21248e-02	3.25880e-02	3.30431e-02	3.34943e-02	3.39399e-02	3.43828e-02	3.48219e-02	3.52592e-02	3.56939e-02	3.61275e-02	3.65595e-02	3.69907e-02	3.74208e-02	3.78504e-02	3.82794e-02	3.87081e-02	3.91363e-02	3.95644e-02	3.99921e-02	4.04198e-02	4.08473e-02	4.12747e-02	4.17019e-02	4.21292e-02
-4.60	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	3.90533e-251	7.94338e-146	1.09100e-108	1.23453e-66	2.81381e-51	8.00356e-33	8.86745e-26	2.14510e-17	6.55351e-14	4.19917e-10	3.01069e-08	1.60365e-06	1.68378e-05	1.09620e-04	3.81643e-04	9.58607e-04	1.83111e-03	2.93331e-03	4.13743e-03	5.34496e-03	6.49899e-03	7.56812e-03	8.55590e-03	9.46504e-03	1.03132e-02	1.11092e-02	1.18674e-02	1.25949e-02	1.33007e-02	1.39890e-02	1.46652e-02	1.53317e-02	1.59914e-02	1.66457e-02	1.72962e-02	1.79435e-02	1.85887e-02	1.92318e-02	1.98736e-02	2.05137e-02	2.11528e-02	2.17896e-02	2.24252e-02	2.30566e-02	2.36859e-02	2.43076e-02	2.49256e-02	2.55319e-02	2.61325e-02	2.67179e-02	2.72958e-02	2.78563e-02	2.84083e-02	2.89424e-02	2.94677e-02	2.99763e-02	3.04769e-02	3.09633e-02	3.14428e-02	3.19113e-02	3.23745e-02	3.28296e-02	3.32808e-02	3.37264e-02	3.41693e-02	3.46084e-02	3.50457e-02	3.54805e-02	3.59140e-02	3.63460e-02	3.67772e-02	3.72073e-02	3.76370e-02	3.80659e-02	3.84946e-02	3.89228e-02	3.93509e-02	3.97787e-02	4.02063e-02	4.06338e-02	4.10612e-02	4.14885e-02	4.19157e-02
-4.55	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	7.07081e-299	3.26099e-170	2.22678e-125	4.49254e-76	3.46621e-58	6.48701e-37	7.11535e-29	2.85337e-19	2.35340e-15	5.38961e-11	6.14367e-09	5.73523e-07	7.76463e-06	6.46534e-05	2.60005e-04	7.31888e-04	1.50688e-03	2.54830e-03	3.72992e-03	4.94518e-03	6.12230e-03	7.21994e-03	8.23549e-03	9.16865e-03	1.00366e-02	1.08480e-02	1.16183e-02	1.23547e-02	1.30674e-02	1.37608e-02	1.44408e-02	1.51101e-02	1.57719e-02	1.64278e-02	1.70794e-02	1.77276e-02	1.83734e-02	1.90170e-02	1.96592e-02	2.02995e-02	2.09388e-02	2.15757e-02	2.22114e-02	2.28429e-02	2.34723e-02	2.40940e-02	2.47120e-02	2.53183e-02	2.59190e-02	2.65044e-02	2.70823e-02	2.76428e-02	2.81948e-02	2.87289e-02	2.92542e-02	2.97628e-02	3.02634e-02	3.07498e-02	3.12293e-02	3.16979e-02	3.21610e-02	3.26162e-02	3.30674e-02	3.35130e-02	3.39558e-02	3.43949e-02	3.48322e-02	3.52670e-02	3.57005e-02	3.61325e-02	3.65637e-02	3.69938e-02	3.74235e-02	3.78525e-02	3.82811e-02	3.87094e-02	3.91374e-02	3.95652e-02	3.99928e-02	4.04203e-02	4.08477e-02	4.12750e-02	4.17022e-02
-4.50	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.51092e-200	1.97447e-145	3.26391e-87	3.06865e-66	1.21687e-41	1.98943e-32	2.04999e-21	5.33019e-17	5.26747e-12	1.01523e-09	1.81170e-07	3.24286e-06	3.57986e-05	1.68910e-04	5.41138e-04	1.21194e-03	2.17919e-03	3.32566e-03	4.54049e-03	5.73675e-03	6.86205e-03	7.90610e-03	8.86465e-03	9.75381e-03	1.05820e-02	1.13654e-02	1.21118e-02	1.28320e-02	1.35310e-02	1.42152e-02	1.48876e-02	1.55518e-02	1.62093e-02	1.68623e-02	1.75114e-02	1.81579e-02	1.88021e-02	1.94446e-02	2.00852e-02	2.07247e-02	2.13618e-02	2.19976e-02	2.26292e-02	2.32586e-02	2.38804e-02	2.44984e-02	2.51048e-02	2.57054e-02	2.62908e-02	2.68688e-02	2.74293e-02	2.79813e-02	2.85154e-02	2.90407e-02	2.95494e-02	3.00499e-02	3.05363e-02	3.10158e-02	3.14844e-02	3.19475e-02	3.24027e-02	3.28539e-02	3.32995e-02	3.37423e-02	3.41814e-02	3.46187e-02	3.50535e-02	3.54871e-02	3.59190e-02	3.63502e-02	3.67803e-02	3.72100e-02	3.76390e-02	3.80676e-02	3.84959e-02	3.89239e-02	3.93517e-02	3.97793e-02	4.02068e-02	4.06342e-02	4.10615e-02	4.14887e-02
-4.45	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	3.03991e-238	8.10577e-170	1.82755e-100	1.11670e-75	3.99838e-47	1.61246e-36	7.19444e-24	7.09178e-19	3.75867e-13	1.31798e-10	4.97019e-08	1.21013e-06	1.84690e-05	1.03981e-04	3.85917e-04	9.49748e-04	1.83066e-03	2.92845e-03	4.13311e-03	5.34321e-03	6.49450e-03	7.56736e-03	8.55254e-03	9.46446e-03	1.03109e-02	1.11086e-02	1.18659e-02	1.25943e-02	1.32995e-02	1.39884e-02	1.46642e-02	1.53310e-02	1.59904e-02	1.66448e-02	1.72950e-02	1.79423e-02	1.85869e-02	1.92299e-02	1.98708e-02	2.05106e-02	2.11478e-02	2.17838e-02	2.24154e-02	2.30449e-02	2.36668e-02	2.42848e-02	2.48912e-02	2.54919e-02	2.60773e-02	2.66553e-02	2.72158e-02	2.77678e-02	2.83019e-02	2.88272e-02	2.93359e-02	2.98364e-02	3.03228e-02	3.08024e-02	3.12709e-02	3.17341e-02	3.21892e-02	3.26404e-02	3.30860e-02	3.35289e-02	3.39680e-02	3.44052e-02	3.48400e-02	3.52736e-02	3.57055e-02	3.61367e-02	3.65669e-02	3.69965e-02	3.74255e-02	3.78541e-02	3.82824e-02	3.87104e-02	3.91382e-02	3.95659e-02	3.99933e-02	4.04207e-02	4.08480e-02	4.12752e-02
-4.40	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	3.18050e-287	6.24135e-200	2.18516e-116	8.11302e-87	1.62310e-53	3.02476e-41	1.09321e-26	5.09545e-21	1.86459e-14	1.29769e-11	1.16063e-08	3.97263e-07	8.80324e-06	6.02247e-05	2.64279e-04	7.22744e-04	1.50728e-03	2.54253e-03	3.72579e-03	4.94296e-03	6.11757e-03	7.21900e-03	8.23185e-03	9.16799e-03	1.00340e-02	1.08474e-02	1.16165e-02	1.23541e-02	1.30661e-02	1.37601e-02	1.44398e-02	1.51094e-02	1.57709e-02	1.64268e-02	1.70782e-02	1.77263e-02	1.83716e-02	1.90151e-02	1.96564e-02	2.02964e-02	2.09338e-02	2.15699e-02	2.22016e-02	2.28312e-02	2.34531e-02	2.40712e-02	2.46776e-02	2.52783e-02	2.58638e-02	2.64418e-02	2.70023e-02	2.75543e-02	2.80884e-02	2.86137e-02	2.91224e-02	2.96229e-02	3.01093e-02	3.05889e-02	3.10574e-02	3.15206e-02	3.19757e-02	3.24269e-02	3.28725e-02	3.33154e-02	3.37545e-02	3.41917e-02	3.46265e-02	3.50601e-02	3.54921e-02	3.59232e-02	3.63534e-02	3.67830e-02	3.72120e-02	3.76407e-02	3.80689e-02	3.84969e-02	3.89247e-02	3.93524e-02	3.97798e-02	4.02072e-02	4.06345e-02	4.10618e-02
-4.35	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	7.55624e-238	9.42344e-136	4.54271e-100	5.22258e-61	9.93869e-47	6.21430e-30	1.78829e-23	6.07250e-16	9.30106e-13	2.25262e-09	1.12686e-07	3.83955e-06	3.25525e-05	1.72920e-04	5.32021e-04	1.21321e-03	2.17248e-03	3.32182e-03	4.53772e-03	5.73181e-03	6.86089e-03	7.90216e-03	8.86389e-03	9.75107e-03	1.05814e-02	1.13635e-02	1.21112e-02	1.28306e-02	1.35303e-02	1.42141e-02	1.48869e-02	1.55507e-02	1.62084e-02	1.68610e-02	1.75101e-02	1.81561e-02	1.88001e-02	1.94418e-02	2.00821e-02	2.07197e-02	2.13560e-02	2.19878e-02	2.26175e-02	2.32394e-02	2.38576e-02	2.44641e-02	2.50648e-02	2.56502e-02	2.62282e-02	2.67888e-02	2.73408e-02	2.78749e-02	2.84002e-02	2.89089e-02	2.94094e-02	2.98958e-02	3.03754e-02	3.08439e-02	3.13071e-02	3.17622e-02	3.22134e-02	3.26590e-02	3.31019e-02	3.35410e-02	3.39783e-02	3.44130e-02	3.48466e-02	3.52786e-02	3.57097e-02	3.61399e-02	3.65695e-02	3.69985e-02	3.74272e-02	3.78554e-02	3.82835e-02	3.87112e-02	3.91389e-02	3.95664e-02	3.99938e-02	4.04210e-02	4.08483e-02
-4.30	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	7.90570e-287	1.14814e-159	5.43162e-116	7.50529e-70	4.03450e-53	1.10503e-33	2.71738e-26	1.21364e-17	4.62530e-14	3.53259e-10	2.70520e-08	1.51551e-06	1.62680e-05	1.07504e-04	3.77171e-04	9.51851e-04	1.82304e-03	2.92503e-03	4.12969e-03	5.33810e-03	6.49308e-03	7.56311e-03	8.55166e-03	9.46146e-03	1.03101e-02	1.11065e-02	1.18651e-02	1.25928e-02	1.32988e-02	1.39872e-02	1.46635e-02	1.53299e-02	1.59895e-02	1.66435e-02	1.72936e-02	1.79404e-02	1.85850e-02	1.92271e-02	1.98677e-02	2.05056e-02	2.11420e-02	2.17740e-02	2.24037e-02	2.30258e-02	2.36440e-02	2.42505e-02	2.48512e-02	2.54367e-02	2.60147e-02	2.65752e-02	2.71273e-02	2.76614e-02	2.81867e-02	2.86954e-02	2.91959e-02	2.96823e-02	3.01619e-02	3.06304e-02	3.10936e-02	3.15487e-02	3.19999e-02	3.24455e-02	3.28884e-02	3.33275e-02	3.37648e-02	3.41996e-02	3.46331e-02	3.50651e-02	3.54963e-02	3.59264e-02	3.63561e-02	3.67850e-02	3.72137e-02	3.76419e-02	3.80700e-02	3.84978e-02	3.89254e-02	3.93529e-02	3.97803e-02	4.02076e-02	4.06348e-02
-4.25	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	8.85794e-190	2.34236e-135	2.26170e-80	1.29816e-60	4.92633e-38	1.54468e-29	1.37392e-19	1.50817e-15	4.32949e-11	5.36565e-09	5.34433e-07	7.43684e-06	6.31098e-05	2.56241e-04	7.25575e-04	1.49882e-03	2.53966e-03	3.72163e-03	4.93773e-03	6.11583e-03	7.21443e-03	8.23083e-03	9.16471e-03	1.00332e-02	1.08451e-02	1.16158e-02	1.23525e-02	1.30654e-02	1.37589e-02	1.44390e-02	1.51082e-02	1.57699e-02	1.64255e-02	1.70768e-02	1.77245e-02	1.83697e-02	1.90122e-02	1.96532e-02	2.02913e-02	2.09280e-02	2.15601e-02	2.21899e-02	2.28121e-02	2.34303e-02	2.40369e-02	2.46376e-02	2.52231e-02	2.58012e-02	2.63617e-02	2.69138e-02	2.74479e-02	2.79732e-02	2.84819e-02	2.89824e-02	2.94689e-02	2.99484e-02	3.04169e-02	3.08801e-02	3.13352e-02	3.17864e-02	3.22320e-02	3.26749e-02	3.31140e-02	3.35513e-02	3.39861e-02	3.44196e-02	3.48516e-02	3.52828e-02	3.57129e-02	3.61426e-02	3.65716e-02	3.70002e-02	3.74285e-02	3.78565e-02	3.82843e-02	3.87119e-02	3.91394e-02	3.95668e-02	3.99941e-02	4.04213e-02
-4.20	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.11369e-228	2.85390e-159	5.15607e-93	1.86557e-69	4.17258e-43	2.74674e-33	8.00359e-22	3.01582e-17	3.98756e-12	8.55065e-10	1.65852e-07	3.07191e-06	3.47408e-05	1.65882e-04	5.35411e-04	1.20403e-03	2.17029e-03	3.31684e-03	4.53242e-03	5.72968e-03	6.85600e-03	7.90097e-03	8.86031e-03	9.75014e-03	1.05789e-02	1.13627e-02	1.21094e-02	1.28298e-02	1.35290e-02	1.42133e-02	1.48856e-02	1.55497e-02	1.62070e-02	1.68597e-02	1.75083e-02	1.81542e-02	1.87973e-02	1.94386e-02	2.00770e-02	2.07139e-02	2.13462e-02	2.19761e-02	2.25983e-02	2.32167e-02	2.38232e-02	2.44241e-02	2.50096e-02	2.55876e-02	2.61482e-02	2.67003e-02	2.72344e-02	2.77597e-02	2.82684e-02	2.87689e-02	2.92554e-02	2.97349e-02	3.02035e-02	3.06666e-02	3.11218e-02	3.15730e-02	3.20186e-02	3.24614e-02	3.29005e-02	3.33378e-02	3.37726e-02	3.42062e-02	3.46381e-02	3.50693e-02	3.54994e-02	3.59291e-02	3.63581e-02	3.67867e-02	3.72150e-02	3.76430e-02	3.80708e-02	3.84984e-02	3.89259e-02	3.93533e-02	3.97806e-02	4.02078e-02
-4.15	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.02716e-280	2.20180e-189	2.16520e-108	5.62186e-80	4.71965e-49	1.22453e-37	2.13594e-24	3.41481e-19	2.63587e-13	1.05966e-10	4.44869e-08	1.13042e-06	1.77931e-05	1.01668e-04	3.80895e-04	9.42173e-04	1.82162e-03	2.91915e-03	4.12441e-03	5.33550e-03	6.48787e-03	7.56172e-03	8.54777e-03	9.46042e-03	1.03074e-02	1.11056e-02	1.18632e-02	1.25920e-02	1.32973e-02	1.39863e-02	1.46621e-02	1.53288e-02	1.59880e-02	1.66421e-02	1.72917e-02	1.79384e-02	1.85821e-02	1.92239e-02	1.98626e-02	2.04997e-02	2.11322e-02	2.17623e-02	2.23846e-02	2.30030e-02	2.36096e-02	2.42105e-02	2.47960e-02	2.53741e-02	2.59347e-02	2.64867e-02	2.70208e-02	2.75462e-02	2.80549e-02	2.85554e-02	2.90419e-02	2.95214e-02	2.99900e-02	3.04531e-02	3.09083e-02	3.13595e-02	3.18051e-02	3.22480e-02	3.26871e-02	3.31243e-02	3.35591e-02	3.39927e-02	3.44246e-02	3.48558e-02	3.52860e-02	3.57156e-02	3.61446e-02	3.65732e-02	3.70015e-02	3.74295e-02	3.78573e-02	3.82849e-02	3.87124e-02	3.91398e-02	3.95671e-02	3.99943e-02
-4.10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.76827e-228	2.21513e-127	1.28163e-92	4.51995e-56	1.03717e-42	2.26540e-27	1.98939e-21	1.18455e-14	9.82967e-12	1.00950e-08	3.64561e-07	8.40405e-06	5.85598e-05	2.60041e-04	7.15675e-04	1.49825e-03	2.53283e-03	3.71648e-03	4.93459e-03	6.11030e-03	7.21280e-03	8.22660e-03	9.16354e-03	1.00303e-02	1.08441e-02	1.16137e-02	1.23516e-02	1.30638e-02	1.37579e-02	1.44376e-02	1.51071e-02	1.57684e-02	1.64241e-02	1.70749e-02	1.77225e-02	1.83668e-02	1.90090e-02	1.96481e-02	2.02855e-02	2.09181e-02	2.15484e-02	2.21708e-02	2.27893e-02	2.33959e-02	2.39968e-02	2.45824e-02	2.51605e-02	2.57211e-02	2.62732e-02	2.68073e-02	2.73327e-02	2.78414e-02	2.83420e-02	2.88284e-02	2.93079e-02	2.97765e-02	3.02397e-02	3.06948e-02	3.11460e-02	3.15916e-02	3.20345e-02	3.24736e-02	3.29108e-02	3.33456e-02	3.37792e-02	3.42111e-02	3.46423e-02	3.50725e-02	3.55021e-02	3.59311e-02	3.63598e-02	3.67880e-02	3.72160e-02	3.76438e-02	3.80715e-02	3.84989e-02	3.89263e-02	3.93536e-02	3.97809e-02
-4.05	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.55319e-280	2.70253e-151	5.38199e-108	2.01023e-64	1.17315e-48	8.00921e-31	5.30923e-24	3.39404e-16	6.52514e-13	1.88881e-09	1.01096e-07	3.62375e-06	3.14321e-05	1.69497e-04	5.25622e-04	1.20435e-03	2.16249e-03	3.31193e-03	4.52865e-03	5.72387e-03	6.85409e-03	7.89639e-03	8.85900e-03	9.74691e-03	1.05778e-02	1.13604e-02	1.21084e-02	1.28281e-02	1.35280e-02	1.42118e-02	1.48845e-02	1.55482e-02	1.62056e-02	1.68577e-02	1.75062e-02	1.81512e-02	1.87940e-02	1.94335e-02	2.00711e-02	2.07040e-02	2.13344e-02	2.19569e-02	2.25755e-02	2.31823e-02	2.37832e-02	2.43688e-02	2.49470e-02	2.55076e-02	2.60597e-02	2.65938e-02	2.71192e-02	2.76279e-02	2.81285e-02	2.86149e-02	2.90944e-02	2.95630e-02	3.00262e-02	3.04813e-02	3.09325e-02	3.13781e-02	3.18210e-02	3.22601e-02	3.26973e-02	3.31321e-02	3.35657e-02	3.39977e-02	3.44288e-02	3.48590e-02	3.52886e-02	3.57176e-02	3.61463e-02	3.65745e-02	3.70026e-02	3.74303e-02	3.78580e-02	3.82855e-02	3.87129e-02	3.91401e-02	3.95674e-02
-4.00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	3.44924e-182	5.50611e-127	1.84730e-74	1.12351e-55	7.57261e-35	5.63105e-27	5.74245e-18	2.93906e-14	2.82594e-10	2.35788e-08	1.40990e-06	1.55700e-05	1.04874e-04	3.71577e-04	9.43368e-04	1.81289e-03	2.91461e-03	4.11992e-03	5.32945e-03	6.48562e-03	7.55676e-03	8.54629e-03	9.45689e-03	1.03062e-02	1.11032e-02	1.18622e-02	1.25901e-02	1.32963e-02	1.39848e-02	1.46610e-02	1.53272e-02	1.59865e-02	1.66401e-02	1.72897e-02	1.79355e-02	1.85788e-02	1.92188e-02	1.98567e-02	2.04898e-02	2.11204e-02	2.17431e-02	2.23618e-02	2.29686e-02	2.35696e-02	2.41552e-02	2.47334e-02	2.52940e-02	2.58462e-02	2.63803e-02	2.69057e-02	2.74144e-02	2.79150e-02	2.84014e-02	2.88810e-02	2.93495e-02	2.98127e-02	3.02678e-02	3.07190e-02	3.11646e-02	3.16075e-02	3.20466e-02	3.24839e-02	3.29186e-02	3.33522e-02	3.37842e-02	3.42154e-02	3.46455e-02	3.50751e-02	3.55041e-02	3.59328e-02	3.63610e-02	3.67891e-02	3.72169e-02	3.76445e-02	3.80720e-02	3.84994e-02	3.89267e-02	3.93539e-02
-3.95	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.62400e-223	6.71763e-151	1.14200e-86	4.99678e-64	1.44706e-39	1.99083e-30	5.22965e-20	8.43043e-16	3.25975e-11	4.50711e-09	4.88248e-07	7.03856e-06	6.11998e-05	2.51543e-04	7.17657e-04	1.48867e-03	2.52879e-03	3.71117e-03	4.92832e-03	6.10766e-03	7.20746e-03	8.22493e-03	9.15969e-03	1.00289e-02	1.08414e-02	1.16125e-02	1.23496e-02	1.30627e-02	1.37563e-02	1.44363e-02	1.51054e-02	1.57669e-02	1.64220e-02	1.70728e-02	1.77195e-02	1.83635e-02	1.90039e-02	1.96422e-02	2.02756e-02	2.09064e-02	2.15292e-02	2.21480e-02	2.27549e-02	2.33559e-02	2.39416e-02	2.45198e-02	2.50805e-02	2.56326e-02	2.61668e-02	2.66922e-02	2.72009e-02	2.77015e-02	2.81879e-02	2.86675e-02	2.91360e-02	2.95992e-02	3.00543e-02	3.05055e-02	3.09511e-02	3.13940e-02	3.18331e-02	3.22704e-02	3.27052e-02	3.31387e-02	3.35707e-02	3.40019e-02	3.44320e-02	3.48617e-02	3.52906e-02	3.57193e-02	3.61476e-02	3.65756e-02	3.70034e-02	3.74310e-02	3.78585e-02	3.82859e-02	3.87132e-02	3.91404e-02
-3.90	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.25868e-281	8.57370e-182	9.52244e-102	4.59179e-74	3.89141e-45	1.88231e-34	2.28946e-22	1.42703e-17	2.77607e-12	6.84997e-10	1.48075e-07	2.86642e-06	3.34387e-05	1.62114e-04	5.28238e-04	1.19410e-03	2.15909e-03	3.30573e-03	4.52225e-03	5.72075e-03	6.84835e-03	7.89448e-03	8.85480e-03	9.74544e-03	1.05748e-02	1.13592e-02	1.21063e-02	1.28269e-02	1.35262e-02	1.42105e-02	1.48828e-02	1.55466e-02	1.62035e-02	1.68556e-02	1.75032e-02	1.81479e-02	1.87889e-02	1.94276e-02	2.00613e-02	2.06923e-02	2.13152e-02	2.19341e-02	2.25411e-02	2.31422e-02	2.37280e-02	2.43062e-02	2.48669e-02	2.54191e-02	2.59532e-02	2.64787e-02	2.69874e-02	2.74880e-02	2.79744e-02	2.84540e-02	2.89225e-02	2.93857e-02	2.98408e-02	3.02920e-02	3.07376e-02	3.11805e-02	3.16196e-02	3.20569e-02	3.24917e-02	3.29252e-02	3.33572e-02	3.37884e-02	3.42185e-02	3.46482e-02	3.50772e-02	3.55058e-02	3.59341e-02	3.63621e-02	3.67899e-02	3.72175e-02	3.76450e-02	3.80724e-02	3.84997e-02	3.89269e-02
-3.85	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	4.03675e-223	9.75012e-121	2.83864e-86	9.13928e-52	3.59693e-39	4.18971e-25	1.29983e-19	1.65776e-13	7.98686e-11	3.85732e-08	1.03594e-06	1.69668e-05	9.88008e-05	3.74616e-04	9.32666e-04	1.81025e-03	2.90744e-03	4.11346e-03	5.32578e-03	6.47948e-03	7.55458e-03	8.54171e-03	9.45527e-03	1.03030e-02	1.11018e-02	1.18598e-02	1.25889e-02	1.32944e-02	1.39834e-02	1.46591e-02	1.53256e-02	1.59844e-02	1.66379e-02	1.72866e-02	1.79322e-02	1.85737e-02	1.92128e-02	1.98468e-02	2.04781e-02	2.11012e-02	2.17203e-02	2.23274e-02	2.29286e-02	2.35143e-02	2.40926e-02	2.46533e-02	2.52055e-02	2.57397e-02	2.62651e-02	2.67739e-02	2.72744e-02	2.77609e-02	2.82405e-02	2.87090e-02	2.91722e-02	2.96273e-02	3.00786e-02	3.05242e-02	3.09670e-02	3.14061e-02	3.18434e-02	3.22782e-02	3.27118e-02	3.31437e-02	3.35749e-02	3.40051e-02	3.44347e-02	3.48637e-02	3.52923e-02	3.57206e-02	3.61486e-02	3.65764e-02	3.70040e-02	3.74315e-02	3.78589e-02	3.82862e-02	3.87134e-02
-3.80	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	3.12867e-281	2.84840e-145	2.36697e-101	9.85196e-60	9.67279e-45	2.69032e-28	5.69077e-22	6.52714e-15	6.84823e-12	8.43155e-09	3.26487e-07	7.92025e-06	5.65056e-05	2.54756e-04	7.06815e-04	1.48689e-03	2.52062e-03	3.70476e-03	4.92403e-03	6.10113e-03	7.20497e-03	8.21995e-03	9.15789e-03	1.00254e-02	1.08399e-02	1.16100e-02	1.23482e-02	1.30606e-02	1.37549e-02	1.44344e-02	1.51038e-02	1.57647e-02	1.64198e-02	1.70697e-02	1.77161e-02	1.83583e-02	1.89980e-02	1.96323e-02	2.02638e-02	2.08872e-02	2.15064e-02	2.21135e-02	2.27148e-02	2.33007e-02	2.38790e-02	2.44398e-02	2.49920e-02	2.55262e-02	2.60516e-02	2.65603e-02	2.70609e-02	2.75474e-02	2.80270e-02	2.84955e-02	2.89587e-02	2.94138e-02	2.98651e-02	3.03107e-02	3.07536e-02	3.11927e-02	3.16299e-02	3.20647e-02	3.24983e-02	3.29302e-02	3.33614e-02	3.37916e-02	3.42212e-02	3.46502e-02	3.50789e-02	3.55071e-02	3.59351e-02	3.63629e-02	3.67906e-02	3.72180e-02	3.76454e-02	3.80727e-02	3.85000e-02
-3.75	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	4.29500e-178	2.42357e-120	1.99904e-69	2.27173e-51	4.85260e-32	1.04142e-24	1.57340e-16	4.10568e-13	1.50350e-09	8.79128e-08	3.36509e-06	3.00585e-05	1.65243e-04	5.17614e-04	1.19323e-03	2.14991e-03	3.29948e-03	4.51722e-03	5.71385e-03	6.84549e-03	7.88908e-03	8.85279e-03	9.74160e-03	1.05732e-02	1.13564e-02	1.21048e-02	1.28247e-02	1.35247e-02	1.42085e-02	1.48811e-02	1.55444e-02	1.62013e-02	1.68525e-02	1.74998e-02	1.81427e-02	1.87829e-02	1.94177e-02	2.00495e-02	2.06730e-02	2.12924e-02	2.18997e-02	2.25011e-02	2.30870e-02	2.36654e-02	2.42262e-02	2.47784e-02	2.53126e-02	2.58381e-02	2.63468e-02	2.68474e-02	2.73339e-02	2.78135e-02	2.82820e-02	2.87452e-02	2.92004e-02	2.96516e-02	3.00972e-02	3.05401e-02	3.09792e-02	3.14164e-02	3.18512e-02	3.22848e-02	3.27168e-02	3.31479e-02	3.35781e-02	3.40077e-02	3.44367e-02	3.48654e-02	3.52936e-02	3.57217e-02	3.61494e-02	3.65771e-02	3.70046e-02	3.74319e-02	3.78592e-02	3.82865e-02
-3.70	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	3.01823e-224	7.08021e-145	2.13038e-81	2.44888e-59	1.84421e-36	6.68727e-28	2.12160e-18	1.61990e-14	2.11402e-10	1.97450e-08	1.28510e-06	1.47212e-05	1.01619e-04	3.64591e-04	9.32726e-04	1.80012e-03	2.90148e-03	4.10762e-03	5.31853e-03	6.47620e-03	7.54873e-03	8.53946e-03	9.45107e-03	1.03012e-02	1.10988e-02	1.18582e-02	1.25865e-02	1.32928e-02	1.39813e-02	1.46574e-02	1.53233e-02	1.59821e-02	1.66348e-02	1.72832e-02	1.79269e-02	1.85677e-02	1.92029e-02	1.98350e-02	2.04588e-02	2.10784e-02	2.16858e-02	2.22873e-02	2.28733e-02	2.34517e-02	2.40126e-02	2.45648e-02	2.50991e-02	2.56246e-02	2.61333e-02	2.66339e-02	2.71204e-02	2.76000e-02	2.80685e-02	2.85317e-02	2.89869e-02	2.94381e-02	2.98837e-02	3.03266e-02	3.07657e-02	3.12030e-02	3.16377e-02	3.20713e-02	3.25033e-02	3.29345e-02	3.33646e-02	3.37942e-02	3.42232e-02	3.46519e-02	3.50801e-02	3.55082e-02	3.59359e-02	3.63636e-02	3.67911e-02	3.72185e-02	3.76458e-02	3.80730e-02
-3.65	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.48864e-294	1.06760e-177	1.77708e-96	4.96898e-69	1.01095e-41	1.20620e-31	1.43173e-20	3.90865e-16	2.24990e-11	3.59559e-09	4.34657e-07	6.55946e-06	5.88476e-05	2.45693e-04	7.07736e-04	1.47593e-03	2.51511e-03	3.69801e-03	4.91647e-03	6.09735e-03	7.19864e-03	8.21743e-03	9.15330e-03	1.00234e-02	1.08366e-02	1.16083e-02	1.23457e-02	1.30590e-02	1.37526e-02	1.44326e-02	1.51014e-02	1.57624e-02	1.64166e-02	1.70663e-02	1.77109e-02	1.83523e-02	1.89880e-02	1.96205e-02	2.02446e-02	2.08643e-02	2.14719e-02	2.20735e-02	2.26596e-02	2.32381e-02	2.37989e-02	2.43512e-02	2.48855e-02	2.54110e-02	2.59198e-02	2.64204e-02	2.69069e-02	2.73865e-02	2.78550e-02	2.83182e-02	2.87734e-02	2.92246e-02	2.96702e-02	3.01131e-02	3.05522e-02	3.09895e-02	3.14243e-02	3.18578e-02	3.22898e-02	3.27210e-02	3.31511e-02	3.35808e-02	3.40097e-02	3.44384e-02	3.48666e-02	3.52947e-02	3.57225e-02	3.61501e-02	3.65776e-02	3.70050e-02	3.74323e-02	3.78595e-02
-3.60	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	7.50236e-224	5.84451e-116	5.29545e-81	4.79512e-48	4.58412e-36	4.20705e-23	5.27261e-18	1.72534e-12	5.13326e-10	1.27924e-07	2.62264e-06	3.18462e-05	1.57439e-04	5.19267e-04	1.18163e-03	2.14500e-03	3.29174e-03	4.50942e-03	5.70949e-03	6.83868e-03	7.88625e-03	8.84779e-03	9.73944e-03	1.05696e-02	1.13546e-02	1.21021e-02	1.28230e-02	1.35224e-02	1.42067e-02	1.48786e-02	1.55420e-02	1.61980e-02	1.68490e-02	1.74945e-02	1.81367e-02	1.87729e-02	1.94058e-02	2.00302e-02	2.06502e-02	2.12579e-02	2.18596e-02	2.24458e-02	2.30244e-02	2.35853e-02	2.41376e-02	2.46719e-02	2.51975e-02	2.57062e-02	2.62069e-02	2.66934e-02	2.71730e-02	2.76415e-02	2.81047e-02	2.85599e-02	2.90111e-02	2.94567e-02	2.98996e-02	3.03387e-02	3.07760e-02	3.12108e-02	3.16443e-02	3.20763e-02	3.25075e-02	3.29376e-02	3.33673e-02	3.37963e-02	3.42249e-02	3.46532e-02	3.50812e-02	3.55090e-02	3.59366e-02	3.63641e-02	3.67915e-02	3.72188e-02	3.76460e-02
-3.55	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	6.18595e-294	5.02443e-142	4.41724e-96	9.69436e-56	2.51289e-41	4.51053e-26	3.55864e-20	8.98304e-14	5.51963e-11	3.20691e-08	9.25843e-07	1.59649e-05	9.52605e-05	3.66782e-04	9.20744e-04	1.79595e-03	2.89270e-03	4.09965e-03	5.31351e-03	6.46889e-03	7.54555e-03	8.53401e-03	9.44868e-03	1.02973e-02	1.10968e-02	1.18553e-02	1.25847e-02	1.32903e-02	1.39794e-02	1.46548e-02	1.53209e-02	1.59788e-02	1.66313e-02	1.72779e-02	1.79209e-02	1.85577e-02	1.91911e-02	1.98157e-02	2.04360e-02	2.10439e-02	2.16458e-02	2.22320e-02	2.28107e-02	2.33717e-02	2.39240e-02	2.44584e-02	2.49839e-02	2.54927e-02	2.59934e-02	2.64799e-02	2.69595e-02	2.74280e-02	2.78912e-02	2.83464e-02	2.87976e-02	2.92432e-02	2.96861e-02	3.01252e-02	3.05625e-02	3.09973e-02	3.14309e-02	3.18628e-02	3.22940e-02	3.27241e-02	3.31538e-02	3.35828e-02	3.40114e-02	3.44397e-02	3.48677e-02	3.52955e-02	3.57231e-02	3.61506e-02	3.65780e-02	3.70053e-02	3.74325e-02
-3.50	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.11135e-178	1.45276e-115	3.03069e-65	1.19191e-47	1.40410e-29	1.04573e-22	2.95382e-15	4.25988e-12	6.67212e-09	2.83149e-07	7.34019e-06	5.39852e-05	2.48182e-04	6.95721e-04	1.47262e-03	2.50526e-03	3.68998e-03	4.91070e-03	6.08954e-03	7.19505e-03	8.21149e-03	9.15067e-03	1.00192e-02	1.08345e-02	1.16051e-02	1.23437e-02	1.30563e-02	1.37506e-02	1.44299e-02	1.50989e-02	1.57590e-02	1.64131e-02	1.70609e-02	1.77048e-02	1.83423e-02	1.89761e-02	1.96012e-02	2.02217e-02	2.08298e-02	2.14318e-02	2.20182e-02	2.25969e-02	2.31580e-02	2.37104e-02	2.42448e-02	2.47703e-02	2.52792e-02	2.57798e-02	2.62663e-02	2.67460e-02	2.72145e-02	2.76777e-02	2.81329e-02	2.85841e-02	2.90297e-02	2.94726e-02	2.99117e-02	3.03490e-02	3.07838e-02	3.12174e-02	3.16493e-02	3.20805e-02	3.25107e-02	3.29403e-02	3.33693e-02	3.37980e-02	3.42262e-02	3.46542e-02	3.50820e-02	3.55097e-02	3.59371e-02	3.63645e-02	3.67918e-02	3.72191e-02
-3.45	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.40962e-234	1.24891e-141	3.22976e-77	2.40971e-55	9.39164e-34	1.12117e-25	5.61187e-17	2.22595e-13	1.11614e-09	7.33555e-08	3.05939e-06	2.83870e-05	1.59973e-04	5.07609e-04	1.17928e-03	2.13409e-03	3.28378e-03	4.50281e-03	5.70119e-03	6.83461e-03	7.87980e-03	8.84487e-03	9.73478e-03	1.05673e-02	1.13511e-02	1.21000e-02	1.28201e-02	1.35202e-02	1.42038e-02	1.48760e-02	1.55385e-02	1.61944e-02	1.68435e-02	1.74884e-02	1.81266e-02	1.87610e-02	1.93865e-02	2.00073e-02	2.06157e-02	2.12178e-02	2.18044e-02	2.23832e-02	2.29443e-02	2.34968e-02	2.40312e-02	2.45568e-02	2.50656e-02	2.55663e-02	2.60528e-02	2.65324e-02	2.70010e-02	2.74642e-02	2.79194e-02	2.83706e-02	2.88162e-02	2.92591e-02	2.96982e-02	3.01355e-02	3.05703e-02	3.10039e-02	3.14358e-02	3.18670e-02	3.22972e-02	3.27268e-02	3.31558e-02	3.35845e-02	3.40127e-02	3.44408e-02	3.48685e-02	3.52962e-02	3.57237e-02	3.61510e-02	3.65783e-02	3.70056e-02
-3.40	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.76247e-178	1.09271e-92	7.53331e-65	8.99433e-39	3.49013e-29	5.51296e-19	7.33288e-15	1.44424e-10	1.56755e-08	1.14031e-06	1.36993e-05	9.76069e-05	3.55887e-04	9.19386e-04	1.78407e-03	2.88496e-03	4.09211e-03	5.30474e-03	6.46428e-03	7.53855e-03	8.53078e-03	9.44361e-03	1.02947e-02	1.10930e-02	1.18530e-02	1.25816e-02	1.32881e-02	1.39764e-02	1.46522e-02	1.53173e-02	1.59751e-02	1.66258e-02	1.72717e-02	1.79108e-02	1.85458e-02	1.91717e-02	1.97928e-02	2.04015e-02	2.10038e-02	2.15905e-02	2.21694e-02	2.27306e-02	2.32831e-02	2.38176e-02	2.43432e-02	2.48521e-02	2.53528e-02	2.58393e-02	2.63189e-02	2.67875e-02	2.72507e-02	2.77059e-02	2.81571e-02	2.86028e-02	2.90456e-02	2.94848e-02	2.99220e-02	3.03568e-02	3.07904e-02	3.12224e-02	3.16535e-02	3.20837e-02	3.25133e-02	3.29423e-02	3.33710e-02	3.37992e-02	3.42273e-02	3.46550e-02	3.50827e-02	3.55102e-02	3.59376e-02	3.63649e-02	3.67921e-02
-3.35	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	5.98954e-234	2.18324e-113	8.02814e-77	7.02767e-45	2.33446e-33	2.43280e-21	1.39430e-16	1.37881e-11	2.67647e-09	3.73939e-07	5.99060e-06	5.59687e-05	2.38430e-04	6.95323e-04	1.45992e-03	2.49789e-03	3.68141e-03	4.90150e-03	6.08432e-03	7.18747e-03	8.20790e-03	9.14513e-03	1.00164e-02	1.08304e-02	1.16027e-02	1.23405e-02	1.30539e-02	1.37475e-02	1.44272e-02	1.50952e-02	1.57553e-02	1.64075e-02	1.70547e-02	1.76946e-02	1.83303e-02	1.89567e-02	1.95782e-02	2.01872e-02	2.07897e-02	2.13765e-02	2.19556e-02	2.25168e-02	2.30694e-02	2.36039e-02	2.41296e-02	2.46385e-02	2.51392e-02	2.56258e-02	2.61054e-02	2.65740e-02	2.70372e-02	2.74924e-02	2.79436e-02	2.83893e-02	2.88322e-02	2.92713e-02	2.97085e-02	3.01433e-02	3.05769e-02	3.10089e-02	3.14401e-02	3.18702e-02	3.22999e-02	3.27288e-02	3.31575e-02	3.35857e-02	3.40138e-02	3.44416e-02	3.48692e-02	3.52967e-02	3.57241e-02	3.61514e-02	3.65786e-02
-3.30	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.69114e-142	2.71613e-92	2.00209e-52	2.23570e-38	4.02163e-24	1.37016e-18	9.16591e-13	3.51432e-10	1.05784e-07	2.33838e-06	2.99141e-05	1.51662e-04	5.08069e-04	1.16598e-03	2.12728e-03	3.27411e-03	4.49324e-03	5.69527e-03	6.82644e-03	7.87579e-03	8.83883e-03	9.73171e-03	1.05628e-02	1.13485e-02	1.20964e-02	1.28176e-02	1.35170e-02	1.42010e-02	1.48723e-02	1.55347e-02	1.61888e-02	1.68373e-02	1.74782e-02	1.81147e-02	1.87416e-02	1.93635e-02	1.99728e-02	2.05756e-02	2.11625e-02	2.17417e-02	2.23031e-02	2.28557e-02	2.33903e-02	2.39160e-02	2.44249e-02	2.49257e-02	2.54122e-02	2.58919e-02	2.63605e-02	2.68237e-02	2.72789e-02	2.77301e-02	2.81758e-02	2.86187e-02	2.90578e-02	2.94951e-02	2.99298e-02	3.03634e-02	3.07954e-02	3.12266e-02	3.16567e-02	3.20864e-02	3.25154e-02	3.29440e-02	3.33723e-02	3.38003e-02	3.42281e-02	3.46557e-02	3.50832e-02	3.55106e-02	3.59379e-02	3.63651e-02
-3.25	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.04282e-186	5.42682e-113	6.25666e-62	1.74685e-44	1.96058e-27	6.04697e-21	3.95077e-14	3.38775e-11	2.52013e-08	8.00456e-07	1.47631e-05	9.09133e-05	3.57033e-04	9.05810e-04	1.77797e-03	2.87414e-03	4.08225e-03	5.29803e-03	6.45548e-03	7.53408e-03	8.52420e-03	9.44024e-03	1.02899e-02	1.10902e-02	1.18493e-02	1.25790e-02	1.32846e-02	1.39735e-02	1.46483e-02	1.53134e-02	1.59694e-02	1.66195e-02	1.72615e-02	1.78987e-02	1.85263e-02	1.91487e-02	1.97583e-02	2.03613e-02	2.09485e-02	2.15278e-02	2.20893e-02	2.26420e-02	2.31766e-02	2.37024e-02	2.42113e-02	2.47121e-02	2.51987e-02	2.56784e-02	2.61470e-02	2.66102e-02	2.70654e-02	2.75166e-02	2.79623e-02	2.84052e-02	2.88443e-02	2.92816e-02	2.97164e-02	3.01499e-02	3.05819e-02	3.10131e-02	3.14432e-02	3.18729e-02	3.23019e-02	3.27305e-02	3.31588e-02	3.35868e-02	3.40146e-02	3.44422e-02	3.48697e-02	3.52971e-02	3.57244e-02	3.61516e-02
-3.20	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.92864e-263	4.20363e-142	3.25471e-74	4.97654e-52	2.04179e-31	9.99641e-24	1.01025e-15	2.26533e-12	4.90816e-09	2.35284e-07	6.65445e-06	5.09154e-05	2.40034e-04	6.81852e-04	1.45471e-03	2.48592e-03	3.67137e-03	4.89389e-03	6.07488e-03	7.18247e-03	8.20073e-03	9.14143e-03	1.00111e-02	1.08273e-02	1.15986e-02	1.23376e-02	1.30503e-02	1.37445e-02	1.44232e-02	1.50913e-02	1.57495e-02	1.64012e-02	1.70444e-02	1.76826e-02	1.83108e-02	1.89337e-02	1.95437e-02	2.01470e-02	2.07344e-02	2.13138e-02	2.18754e-02	2.24283e-02	2.29629e-02	2.34887e-02	2.39977e-02	2.44985e-02	2.49851e-02	2.54648e-02	2.59335e-02	2.63967e-02	2.68519e-02	2.73031e-02	2.77488e-02	2.81917e-02	2.86308e-02	2.90681e-02	2.95029e-02	2.99365e-02	3.03684e-02	3.07996e-02	3.12298e-02	3.16594e-02	3.20884e-02	3.25170e-02	3.29453e-02	3.33733e-02	3.38011e-02	3.42288e-02	3.46562e-02	3.50836e-02	3.55109e-02	3.59382e-02
-3.15	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.59212e-186	1.18971e-90	1.55521e-61	2.90562e-36	4.87338e-27	1.36971e-17	9.79557e-14	7.53262e-10	5.79082e-08	2.70473e-06	2.63726e-05	1.53474e-04	4.95133e-04	1.16177e-03	2.11420e-03	3.26401e-03	4.48464e-03	5.68520e-03	6.82084e-03	7.86800e-03	8.83475e-03	9.72600e-03	1.05595e-02	1.13441e-02	1.20934e-02	1.28138e-02	1.35138e-02	1.41969e-02	1.48682e-02	1.55289e-02	1.61823e-02	1.68269e-02	1.74661e-02	1.80951e-02	1.87186e-02	1.93289e-02	1.99326e-02	2.05202e-02	2.10998e-02	2.16616e-02	2.22145e-02	2.27492e-02	2.32751e-02	2.37841e-02	2.42850e-02	2.47716e-02	2.52513e-02	2.57199e-02	2.61832e-02	2.66384e-02	2.70896e-02	2.75353e-02	2.79782e-02	2.84173e-02	2.88546e-02	2.92894e-02	2.97230e-02	3.01549e-02	3.05861e-02	3.10163e-02	3.14459e-02	3.18749e-02	3.23036e-02	3.27318e-02	3.31599e-02	3.35876e-02	3.40153e-02	3.44427e-02	3.48701e-02	3.52974e-02	3.57247e-02
-3.10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	4.79399e-263	9.05640e-114	8.09016e-74	2.98000e-42	5.07523e-31	8.52005e-20	2.50873e-15	8.70369e-11	1.15775e-08	9.76344e-07	1.24849e-05	9.26935e-05	3.45073e-04	9.02685e-04	1.76390e-03	2.86415e-03	4.07255e-03	5.28734e-03	6.44920e-03	7.52561e-03	8.51970e-03	9.43401e-03	1.02863e-02	1.10854e-02	1.18461e-02	1.25749e-02	1.32813e-02	1.39692e-02	1.46442e-02	1.53074e-02	1.59629e-02	1.66090e-02	1.72493e-02	1.78792e-02	1.85033e-02	1.91141e-02	1.97181e-02	2.03059e-02	2.08858e-02	2.14476e-02	2.20007e-02	2.25355e-02	2.30614e-02	2.35705e-02	2.40714e-02	2.45580e-02	2.50377e-02	2.55064e-02	2.59697e-02	2.64249e-02	2.68761e-02	2.73218e-02	2.77647e-02	2.82038e-02	2.86411e-02	2.90759e-02	2.95095e-02	2.99414e-02	3.03726e-02	3.08028e-02	3.12324e-02	3.16614e-02	3.20901e-02	3.25183e-02	3.29464e-02	3.33741e-02	3.38018e-02	3.42293e-02	3.46567e-02	3.50840e-02	3.55112e-02
-3.05	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	6.99767e-149	2.95724e-90	8.48364e-50	7.22244e-36	2.01024e-22	3.40358e-17	7.15391e-12	1.81228e-09	3.07302e-07	5.32671e-06	5.24738e-05	2.29448e-04	6.79818e-04	1.43983e-03	2.47622e-03	3.66050e-03	4.88262e-03	6.06784e-03	7.17330e-03	8.19576e-03	9.13464e-03	1.00072e-02	1.08222e-02	1.15952e-02	1.23333e-02	1.30468e-02	1.37400e-02	1.44189e-02	1.50852e-02	1.57429e-02	1.63906e-02	1.70322e-02	1.76630e-02	1.82877e-02	1.88991e-02	1.95034e-02	2.00916e-02	2.06716e-02	2.12337e-02	2.17868e-02	2.23218e-02	2.28477e-02	2.33569e-02	2.38578e-02	2.43444e-02	2.48242e-02	2.52929e-02	2.57562e-02	2.62114e-02	2.66626e-02	2.71083e-02	2.75512e-02	2.79903e-02	2.84276e-02	2.88624e-02	2.92960e-02	2.97280e-02	3.01591e-02	3.05893e-02	3.10189e-02	3.14479e-02	3.18766e-02	3.23048e-02	3.27329e-02	3.31607e-02	3.35883e-02	3.40158e-02	3.44432e-02	3.48705e-02	3.52977e-02
-3.00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	7.92687e-210	2.25113e-113	1.49923e-59	7.40733e-42	1.39234e-25	2.11763e-19	3.89587e-13	2.12325e-10	8.24547e-08	2.01443e-06	2.75951e-05	1.44562e-04	4.94123e-04	1.14637e-03	2.10499e-03	3.25191e-03	4.47283e-03	5.67729e-03	6.81092e-03	7.86249e-03	8.82736e-03	9.72173e-03	1.05540e-02	1.13404e-02	1.20888e-02	1.28102e-02	1.35091e-02	1.41925e-02	1.48620e-02	1.55222e-02	1.61717e-02	1.68147e-02	1.74464e-02	1.80720e-02	1.86839e-02	1.92887e-02	1.98772e-02	2.04574e-02	2.10197e-02	2.15730e-02	2.21080e-02	2.26340e-02	2.31432e-02	2.36441e-02	2.41309e-02	2.46106e-02	2.50793e-02	2.55426e-02	2.59978e-02	2.64491e-02	2.68948e-02	2.73377e-02	2.77768e-02	2.82141e-02	2.86489e-02	2.90825e-02	2.95145e-02	2.99457e-02	3.03758e-02	3.08055e-02	3.12344e-02	3.16631e-02	3.20914e-02	3.25194e-02	3.29472e-02	3.33748e-02	3.38023e-02	3.42297e-02	3.46570e-02	3.50842e-02
-2.95	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.73940e-148	1.33114e-72	2.10876e-49	1.98512e-29	4.99671e-22	1.28476e-14	1.76084e-11	1.83394e-08	6.61936e-07	1.33418e-05	8.56132e-05	3.44939e-04	8.87128e-04	1.75539e-03	2.85078e-03	4.06029e-03	5.27846e-03	6.43851e-03	7.51950e-03	8.51165e-03	9.42935e-03	1.02803e-02	1.10815e-02	1.18411e-02	1.25710e-02	1.32764e-02	1.39647e-02	1.46378e-02	1.53007e-02	1.59522e-02	1.65967e-02	1.72296e-02	1.78560e-02	1.84685e-02	1.90738e-02	1.96626e-02	2.02432e-02	2.08056e-02	2.13590e-02	2.18942e-02	2.24203e-02	2.29295e-02	2.34305e-02	2.39173e-02	2.43971e-02	2.48658e-02	2.53291e-02	2.57843e-02	2.62356e-02	2.66813e-02	2.71242e-02	2.75633e-02	2.80006e-02	2.84354e-02	2.88690e-02	2.93010e-02	2.97322e-02	3.01623e-02	3.05920e-02	3.10210e-02	3.14496e-02	3.18779e-02	3.23059e-02	3.27337e-02	3.31613e-02	3.35888e-02	3.40162e-02	3.44435e-02	3.48707e-02
-2.90	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.97036e-209	5.82699e-91	3.72660e-59	3.50469e-34	3.46091e-25	2.28548e-16	9.63934e-13	3.26455e-09	1.84516e-07	5.85886e-06	4.72123e-05	2.29979e-04	6.64547e-04	1.43223e-03	2.46159e-03	3.64790e-03	4.87266e-03	6.05634e-03	7.16651e-03	8.18700e-03	9.12954e-03	1.00007e-02	1.08180e-02	1.15898e-02	1.23293e-02	1.30417e-02	1.37353e-02	1.44124e-02	1.50783e-02	1.57321e-02	1.63783e-02	1.70124e-02	1.76397e-02	1.82529e-02	1.88588e-02	1.94480e-02	2.00288e-02	2.05914e-02	2.11450e-02	2.16803e-02	2.22065e-02	2.27158e-02	2.32169e-02	2.37037e-02	2.41835e-02	2.46522e-02	2.51156e-02	2.55708e-02	2.60221e-02	2.64678e-02	2.69107e-02	2.73498e-02	2.77871e-02	2.82219e-02	2.86555e-02	2.90875e-02	2.95187e-02	2.99488e-02	3.03785e-02	3.08075e-02	3.12361e-02	3.16644e-02	3.20924e-02	3.25202e-02	3.29478e-02	3.33753e-02	3.38027e-02	3.42300e-02	3.46573e-02
-2.85	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	7.58522e-119	3.30879e-72	3.59074e-40	4.93437e-29	1.88444e-18	3.18746e-14	4.44933e-10	4.23791e-08	2.30331e-06	2.39763e-05	1.45508e-04	4.79622e-04	1.13985e-03	2.08918e-03	3.23911e-03	4.46170e-03	5.66498e-03	6.80337e-03	7.85296e-03	8.82177e-03	9.71461e-03	1.05494e-02	1.13347e-02	1.20845e-02	1.28047e-02	1.35043e-02	1.41858e-02	1.48550e-02	1.55113e-02	1.61593e-02	1.67948e-02	1.74232e-02	1.80372e-02	1.86435e-02	1.92332e-02	1.98144e-02	2.03772e-02	2.09310e-02	2.14664e-02	2.19927e-02	2.25021e-02	2.30032e-02	2.34900e-02	2.39699e-02	2.44387e-02	2.49020e-02	2.53573e-02	2.58086e-02	2.62543e-02	2.66972e-02	2.71363e-02	2.75736e-02	2.80084e-02	2.84420e-02	2.88740e-02	2.93052e-02	2.97353e-02	3.01650e-02	3.05940e-02	3.10227e-02	3.14509e-02	3.18789e-02	3.23067e-02	3.27344e-02	3.31618e-02	3.35892e-02	3.40165e-02	3.44438e-02
-2.80	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.97868e-167	1.44840e-90	6.49679e-48	8.71153e-34	5.87305e-21	5.67721e-16	4.38954e-11	7.73832e-09	7.96636e-07	1.10663e-05	8.67238e-05	3.31688e-04	8.81811e-04	1.73856e-03	2.83796e-03	4.04788e-03	5.26534e-03	6.43010e-03	7.50916e-03	8.50550e-03	9.42161e-03	1.02753e-02	1.10754e-02	1.18365e-02	1.25653e-02	1.32714e-02	1.39578e-02	1.46307e-02	1.52897e-02	1.59397e-02	1.65767e-02	1.72063e-02	1.78211e-02	1.84281e-02	1.90183e-02	1.95998e-02	2.01629e-02	2.07169e-02	2.12525e-02	2.17789e-02	2.22884e-02	2.27895e-02	2.32764e-02	2.37563e-02	2.42251e-02	2.46885e-02	2.51437e-02	2.55951e-02	2.60407e-02	2.64837e-02	2.69228e-02	2.73601e-02	2.77949e-02	2.82285e-02	2.86605e-02	2.90917e-02	2.95219e-02	2.99515e-02	3.03805e-02	3.08092e-02	3.12374e-02	3.16655e-02	3.20932e-02	3.25209e-02	3.29484e-02	3.33758e-02	3.38030e-02	3.42303e-02
-2.75	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	4.01961e-280	1.88544e-118	2.81771e-58	8.92543e-40	5.21770e-24	4.68323e-18	2.91798e-12	1.07472e-09	2.37262e-07	4.56964e-06	4.82760e-05	2.18398e-04	6.60495e-04	1.41462e-03	2.44896e-03	3.63413e-03	4.85876e-03	6.04697e-03	7.15529e-03	8.18024e-03	9.12113e-03	9.99528e-03	1.08113e-02	1.15850e-02	1.23232e-02	1.30365e-02	1.37282e-02	1.44052e-02	1.50672e-02	1.57195e-02	1.63582e-02	1.69890e-02	1.76048e-02	1.82125e-02	1.88032e-02	1.93851e-02	1.99485e-02	2.05028e-02	2.10385e-02	2.15650e-02	2.20746e-02	2.25758e-02	2.30628e-02	2.35427e-02	2.40115e-02	2.44749e-02	2.49302e-02	2.53815e-02	2.58272e-02	2.62702e-02	2.67093e-02	2.71466e-02	2.75814e-02	2.80150e-02	2.84470e-02	2.88782e-02	2.93084e-02	2.97380e-02	3.01670e-02	3.05957e-02	3.10239e-02	3.14520e-02	3.18797e-02	3.23074e-02	3.27349e-02	3.31623e-02	3.35896e-02	3.40168e-02
-2.70	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	7.40403e-167	7.44040e-73	1.61489e-47	8.82400e-28	1.45979e-20	1.19161e-13	1.07399e-10	5.92419e-08	1.65648e-06	2.48513e-05	1.35898e-04	4.76808e-04	1.12182e-03	2.07698e-03	3.22393e-03	4.44706e-03	5.65454e-03	6.79122e-03	7.84551e-03	8.81262e-03	9.70877e-03	1.05423e-02	1.13296e-02	1.20781e-02	1.27993e-02	1.34969e-02	1.41784e-02	1.48437e-02	1.54985e-02	1.61391e-02	1.67713e-02	1.73882e-02	1.79967e-02	1.85879e-02	1.91703e-02	1.97341e-02	2.02885e-02	2.08244e-02	2.13511e-02	2.18608e-02	2.23621e-02	2.28491e-02	2.33291e-02	2.37979e-02	2.42613e-02	2.47166e-02	2.51680e-02	2.56137e-02	2.60567e-02	2.64958e-02	2.69331e-02	2.73679e-02	2.78015e-02	2.82335e-02	2.86647e-02	2.90949e-02	2.95245e-02	2.99535e-02	3.03822e-02	3.08104e-02	3.12385e-02	3.16663e-02	3.20939e-02	3.25214e-02	3.29488e-02	3.33761e-02	3.38033e-02
-2.65	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	9.99146e-280	5.32201e-95	7.00393e-58	1.55579e-32	1.29694e-23	2.64790e-15	7.19657e-12	1.19877e-08	5.15119e-07	1.16926e-05	7.92128e-05	3.30000e-04	8.63801e-04	1.72704e-03	2.82135e-03	4.03259e-03	5.25372e-03	6.41698e-03	7.50093e-03	8.49555e-03	9.41525e-03	1.02676e-02	1.10698e-02	1.18298e-02	1.25597e-02	1.32638e-02	1.39502e-02	1.46192e-02	1.52768e-02	1.59194e-02	1.65532e-02	1.71712e-02	1.77806e-02	1.83725e-02	1.89553e-02	1.95195e-02	2.00742e-02	2.06103e-02	2.11372e-02	2.16469e-02	2.21483e-02	2.26354e-02	2.31154e-02	2.35843e-02	2.40478e-02	2.45031e-02	2.49545e-02	2.54002e-02	2.58431e-02	2.62823e-02	2.67196e-02	2.71544e-02	2.75881e-02	2.80200e-02	2.84512e-02	2.88814e-02	2.93110e-02	2.97400e-02	3.01687e-02	3.05970e-02	3.10250e-02	3.14528e-02	3.18804e-02	3.23079e-02	3.27353e-02	3.31626e-02	3.35898e-02
-2.60	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.90837e-133	1.84944e-72	1.11148e-38	2.19336e-27	2.72081e-17	2.95188e-13	1.88229e-09	1.33587e-07	4.95884e-06	4.28022e-05	2.17641e-04	6.43013e-04	1.40405e-03	2.43098e-03	3.61830e-03	4.84584e-03	6.03284e-03	7.14620e-03	8.16941e-03	9.11419e-03	9.98695e-03	1.08054e-02	1.15778e-02	1.23173e-02	1.30286e-02	1.37204e-02	1.43935e-02	1.50542e-02	1.56991e-02	1.63346e-02	1.69538e-02	1.75642e-02	1.81568e-02	1.87402e-02	1.93048e-02	1.98598e-02	2.03961e-02	2.09232e-02	2.14331e-02	2.19346e-02	2.24217e-02	2.29018e-02	2.33707e-02	2.38342e-02	2.42895e-02	2.47409e-02	2.51866e-02	2.56296e-02	2.60688e-02	2.65061e-02	2.69409e-02	2.73746e-02	2.78065e-02	2.82377e-02	2.86679e-02	2.90976e-02	2.95266e-02	2.99552e-02	3.03835e-02	3.08115e-02	3.12393e-02	3.16669e-02	3.20944e-02	3.25218e-02	3.29491e-02	3.33763e-02
-2.55	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	4.26431e-223	1.32288e-94	6.58550e-47	3.86720e-32	1.03262e-19	6.57351e-15	2.16816e-10	2.78951e-08	1.86400e-06	2.11745e-05	1.35821e-04	4.60404e-04	1.11242e-03	2.05774e-03	3.20772e-03	4.43273e-03	5.63938e-03	6.78116e-03	7.83375e-03	8.80504e-03	9.69975e-03	1.05359e-02	1.13219e-02	1.20719e-02	1.27911e-02	1.34890e-02	1.41665e-02	1.48306e-02	1.54780e-02	1.61154e-02	1.67361e-02	1.73475e-02	1.79409e-02	1.85249e-02	1.90899e-02	1.96453e-02	2.01819e-02	2.07091e-02	2.12191e-02	2.17207e-02	2.22079e-02	2.26881e-02	2.31571e-02	2.36206e-02	2.40760e-02	2.45274e-02	2.49731e-02	2.54161e-02	2.58553e-02	2.62926e-02	2.67274e-02	2.71611e-02	2.75930e-02	2.80242e-02	2.84544e-02	2.88841e-02	2.93131e-02	2.97417e-02	3.01700e-02	3.05980e-02	3.10258e-02	3.14535e-02	3.18809e-02	3.23083e-02	3.27356e-02	3.31629e-02
-2.50	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	4.74360e-133	1.74947e-58	2.76278e-38	1.04997e-22	6.76045e-17	1.70278e-11	4.48836e-09	6.08292e-07	9.44749e-06	7.95477e-05	3.15203e-04	8.55774e-04	1.70677e-03	2.80497e-03	4.01675e-03	5.23751e-03	6.40584e-03	7.48815e-03	8.48726e-03	9.40548e-03	1.02608e-02	1.10617e-02	1.18232e-02	1.25511e-02	1.32556e-02	1.39381e-02	1.46059e-02	1.52561e-02	1.58956e-02	1.65179e-02	1.71305e-02	1.77248e-02	1.83094e-02	1.88749e-02	1.94307e-02	1.99675e-02	2.04950e-02	2.10052e-02	2.15069e-02	2.19942e-02	2.24744e-02	2.29434e-02	2.34070e-02	2.38624e-02	2.43138e-02	2.47596e-02	2.52026e-02	2.56418e-02	2.60791e-02	2.65139e-02	2.69476e-02	2.73796e-02	2.78108e-02	2.82409e-02	2.86706e-02	2.90996e-02	2.95282e-02	2.99565e-02	3.03845e-02	3.08123e-02	3.12400e-02	3.16675e-02	3.20948e-02	3.25221e-02	3.29494e-02
-2.45	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.05997e-222	4.53397e-76	1.63694e-46	1.77277e-26	2.56652e-19	8.27732e-13	5.26166e-10	1.67916e-07	3.73304e-06	4.33061e-05	2.04897e-04	6.36482e-04	1.38305e-03	2.41466e-03	3.60088e-03	4.82861e-03	6.02051e-03	7.13234e-03	8.16033e-03	9.10360e-03	9.97958e-03	1.07967e-02	1.15709e-02	1.23083e-02	1.30201e-02	1.37080e-02	1.43800e-02	1.50333e-02	1.56751e-02	1.62991e-02	1.69131e-02	1.75083e-02	1.80937e-02	1.86597e-02	1.92159e-02	1.97531e-02	2.02807e-02	2.07911e-02	2.12930e-02	2.17804e-02	2.22607e-02	2.27298e-02	2.31933e-02	2.36488e-02	2.41002e-02	2.45460e-02	2.49890e-02	2.54282e-02	2.58656e-02	2.63004e-02	2.67341e-02	2.71661e-02	2.75973e-02	2.80274e-02	2.84571e-02	2.88861e-02	2.93148e-02	2.97430e-02	3.01711e-02	3.05988e-02	3.10265e-02	3.14540e-02	3.18814e-02	3.23087e-02	3.27359e-02
-2.40	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.32646e-106	4.34861e-58	2.34591e-31	2.60986e-22	2.18685e-14	4.18015e-11	3.79275e-08	1.27744e-06	2.16668e-05	1.25421e-04	4.55401e-04	1.09115e-03	2.04178e-03	3.18867e-03	4.41451e-03	5.62573e-03	6.76615e-03	7.82378e-03	8.79355e-03	9.69178e-03	1.05265e-02	1.13145e-02	1.20625e-02	1.27824e-02	1.34763e-02	1.41528e-02	1.48095e-02	1.54539e-02	1.60798e-02	1.66952e-02	1.72915e-02	1.78778e-02	1.84444e-02	1.90010e-02	1.95385e-02	2.00665e-02	2.05770e-02	2.10790e-02	2.15665e-02	2.20469e-02	2.25161e-02	2.29797e-02	2.34352e-02	2.38867e-02	2.43325e-02	2.47755e-02	2.52147e-02	2.56521e-02	2.60869e-02	2.65205e-02	2.69526e-02	2.73838e-02	2.78139e-02	2.82436e-02	2.86726e-02	2.91013e-02	2.95295e-02	2.99576e-02	3.03854e-02	3.08130e-02	3.12405e-02	3.16679e-02	3.20952e-02	3.25224e-02
-2.35	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	8.22451e-178	1.12700e-75	6.90089e-38	4.40653e-26	2.62452e-16	2.04580e-12	6.71321e-09	3.68217e-07	9.82788e-06	7.15815e-05	3.11653e-04	8.34743e-04	1.69148e-03	2.78431e-03	3.99763e-03	5.22241e-03	6.38962e-03	7.47720e-03	8.47479e-03	9.39684e-03	1.02507e-02	1.10538e-02	1.18133e-02	1.25420e-02	1.32426e-02	1.39242e-02	1.45846e-02	1.52319e-02	1.58599e-02	1.64769e-02	1.70744e-02	1.76615e-02	1.82288e-02	1.87860e-02	1.93239e-02	1.98521e-02	2.03629e-02	2.08651e-02	2.13527e-02	2.18331e-02	2.23024e-02	2.27661e-02	2.32216e-02	2.36731e-02	2.41189e-02	2.45620e-02	2.50012e-02	2.54386e-02	2.58734e-02	2.63070e-02	2.67391e-02	2.71703e-02	2.76004e-02	2.80301e-02	2.84591e-02	2.88878e-02	2.93160e-02	2.97441e-02	3.01719e-02	3.05995e-02	3.10270e-02	3.14544e-02	3.18817e-02	3.23089e-02
-2.30	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	3.29714e-106	4.44553e-47	5.83118e-31	1.10784e-18	5.42381e-14	8.79598e-10	8.63415e-08	3.97539e-06	3.76407e-05	2.02621e-04	6.16305e-04	1.36877e-03	2.39247e-03	3.58097e-03	4.81193e-03	6.00301e-03	7.12029e-03	8.14679e-03	9.09422e-03	9.96873e-03	1.07883e-02	1.15605e-02	1.22989e-02	1.30068e-02	1.36939e-02	1.43585e-02	1.50089e-02	1.56393e-02	1.62581e-02	1.68569e-02	1.74450e-02	1.80131e-02	1.85708e-02	1.91091e-02	1.96376e-02	2.01487e-02	2.06510e-02	2.11388e-02	2.16193e-02	2.20886e-02	2.25524e-02	2.30079e-02	2.34595e-02	2.39053e-02	2.43484e-02	2.47877e-02	2.52250e-02	2.56599e-02	2.60935e-02	2.65255e-02	2.69568e-02	2.73869e-02	2.78166e-02	2.82456e-02	2.86743e-02	2.91025e-02	2.95306e-02	2.99584e-02	3.03860e-02	3.08135e-02	3.12409e-02	3.16682e-02	3.20954e-02
-2.25	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.04435e-177	4.81460e-61	1.71534e-37	1.12420e-21	6.51915e-16	7.90623e-11	1.57549e-08	1.40507e-06	1.79751e-05	1.24164e-04	4.36709e-04	1.07818e-03	2.01825e-03	3.16816e-03	4.39613e-03	5.60692e-03	6.75288e-03	7.80909e-03	8.78335e-03	9.68010e-03	1.05176e-02	1.13036e-02	1.20527e-02	1.27686e-02	1.34619e-02	1.41311e-02	1.47850e-02	1.54179e-02	1.60387e-02	1.66390e-02	1.72282e-02	1.77971e-02	1.83554e-02	1.88942e-02	1.94231e-02	1.99343e-02	2.04369e-02	2.09248e-02	2.14055e-02	2.18749e-02	2.23387e-02	2.27943e-02	2.32459e-02	2.36918e-02	2.41348e-02	2.45741e-02	2.50115e-02	2.54464e-02	2.58800e-02	2.63120e-02	2.67433e-02	2.71734e-02	2.76031e-02	2.80321e-02	2.84608e-02	2.88891e-02	2.93171e-02	2.97449e-02	3.01725e-02	3.06000e-02	3.10274e-02	3.14547e-02	3.18820e-02
-2.20	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.70931e-85	1.10502e-46	1.51023e-25	2.75328e-18	4.39695e-12	2.11226e-09	4.22907e-07	7.65868e-06	7.10447e-05	2.95036e-04	8.23386e-04	1.66690e-03	2.76343e-03	3.97745e-03	5.20227e-03	6.37500e-03	7.46126e-03	8.46367e-03	9.38424e-03	1.02412e-02	1.10423e-02	1.18031e-02	1.25279e-02	1.32279e-02	1.39022e-02	1.45599e-02	1.51957e-02	1.58186e-02	1.64205e-02	1.70110e-02	1.75808e-02	1.81398e-02	1.86791e-02	1.92084e-02	1.97199e-02	2.02227e-02	2.07108e-02	2.11916e-02	2.16611e-02	2.21250e-02	2.25806e-02	2.30322e-02	2.34782e-02	2.39213e-02	2.43606e-02	2.47980e-02	2.52329e-02	2.56665e-02	2.60985e-02	2.65298e-02	2.69600e-02	2.73896e-02	2.78186e-02	2.82473e-02	2.86756e-02	2.91036e-02	2.95314e-02	2.99591e-02	3.03865e-02	3.08139e-02	3.12412e-02	3.16685e-02
-2.15	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	7.49753e-142	1.19675e-60	9.87025e-31	2.79433e-21	1.31132e-13	1.92893e-10	1.04857e-07	2.84823e-06	3.75359e-05	1.88551e-04	6.06760e-04	1.34356e-03	2.37153e-03	3.55892e-03	4.79045e-03	5.98691e-03	7.10301e-03	8.13466e-03	9.08062e-03	9.95850e-03	1.07761e-02	1.15498e-02	1.22843e-02	1.29918e-02	1.36716e-02	1.43336e-02	1.49726e-02	1.55979e-02	1.62016e-02	1.67934e-02	1.73642e-02	1.79240e-02	1.84638e-02	1.89935e-02	1.95054e-02	2.00085e-02	2.04967e-02	2.09777e-02	2.14472e-02	2.19112e-02	2.23669e-02	2.28186e-02	2.32646e-02	2.37077e-02	2.41470e-02	2.45844e-02	2.50193e-02	2.54530e-02	2.58850e-02	2.63163e-02	2.67465e-02	2.71761e-02	2.76051e-02	2.80338e-02	2.84621e-02	2.88901e-02	2.93179e-02	2.97456e-02	3.01731e-02	3.06005e-02	3.10277e-02	3.14550e-02
-2.10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	6.73447e-85	4.97942e-38	3.75394e-25	1.70993e-15	1.08331e-11	2.04999e-08	8.99421e-07	1.80675e-05	1.12914e-04	4.29076e-04	1.05289e-03	1.99758e-03	3.14423e-03	4.37336e-03	5.58917e-03	6.73417e-03	7.79583e-03	8.76864e-03	9.66910e-03	1.05046e-02	1.12923e-02	1.20376e-02	1.27533e-02	1.34393e-02	1.41059e-02	1.47484e-02	1.53763e-02	1.59820e-02	1.65753e-02	1.71472e-02	1.77079e-02	1.82484e-02	1.87786e-02	1.92908e-02	1.97941e-02	2.02826e-02	2.07637e-02	2.12334e-02	2.16974e-02	2.21532e-02	2.26050e-02	2.30509e-02	2.34941e-02	2.39334e-02	2.43709e-02	2.48058e-02	2.52395e-02	2.56715e-02	2.61028e-02	2.65329e-02	2.69626e-02	2.73916e-02	2.78203e-02	2.82486e-02	2.86766e-02	2.91044e-02	2.95321e-02	2.99596e-02	3.03870e-02	3.08143e-02	3.12415e-02
-2.05	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.86364e-141	4.05260e-49	2.45343e-30	7.19890e-18	3.24794e-13	2.97936e-09	2.32844e-07	7.79372e-06	6.26401e-05	2.89289e-04	7.98664e-04	1.64691e-03	2.73766e-03	3.95347e-03	5.18273e-03	6.35477e-03	7.44676e-03	8.44777e-03	9.37240e-03	1.02273e-02	1.10304e-02	1.17874e-02	1.25122e-02	1.32050e-02	1.38767e-02	1.45231e-02	1.51539e-02	1.57618e-02	1.63568e-02	1.69299e-02	1.74915e-02	1.80327e-02	1.85634e-02	1.90761e-02	1.95797e-02	2.00684e-02	2.05496e-02	2.10195e-02	2.14836e-02	2.19395e-02	2.23913e-02	2.28373e-02	2.32805e-02	2.37199e-02	2.41573e-02	2.45923e-02	2.50259e-02	2.54580e-02	2.58892e-02	2.63194e-02	2.67491e-02	2.71781e-02	2.76068e-02	2.80351e-02	2.84632e-02	2.88909e-02	2.93186e-02	2.97461e-02	3.01735e-02	3.06008e-02	3.10280e-02
-2.00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.23496e-68	1.23772e-37	6.08735e-21	4.24545e-15	2.96918e-10	4.72193e-08	2.95190e-06	3.17428e-05	1.84528e-04	5.83333e-04	1.32467e-03	2.34407e-03	3.53387e-03	4.76899e-03	5.96508e-03	7.08712e-03	8.11745e-03	9.06783e-03	9.94371e-03	1.07636e-02	1.15335e-02	1.22682e-02	1.29684e-02	1.36459e-02	1.42965e-02	1.49306e-02	1.55409e-02	1.61377e-02	1.67122e-02	1.72748e-02	1.78168e-02	1.83481e-02	1.88612e-02	1.93651e-02	1.98541e-02	2.03355e-02	2.08055e-02	2.12698e-02	2.17257e-02	2.21776e-02	2.26237e-02	2.30669e-02	2.35063e-02	2.39438e-02	2.43787e-02	2.48124e-02	2.52445e-02	2.56757e-02	2.61059e-02	2.65356e-02	2.69646e-02	2.73933e-02	2.78216e-02	2.82497e-02	2.86774e-02	2.91051e-02	2.95326e-02	2.99600e-02	3.03873e-02	3.08145e-02
-1.95	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.67655e-113	1.00735e-48	4.66608e-25	1.78892e-17	1.81217e-11	7.06386e-09	9.56467e-07	1.44402e-05	1.10339e-04	4.07681e-04	1.03554e-03	1.96869e-03	3.11830e-03	4.34984e-03	5.56569e-03	6.71675e-03	7.77720e-03	8.75482e-03	9.65330e-03	1.04914e-02	1.12754e-02	1.20210e-02	1.27295e-02	1.34132e-02	1.40685e-02	1.47062e-02	1.53192e-02	1.59180e-02	1.64940e-02	1.70578e-02	1.76006e-02	1.81326e-02	1.86462e-02	1.91505e-02	1.96397e-02	2.01214e-02	2.05915e-02	2.10559e-02	2.15119e-02	2.19639e-02	2.24100e-02	2.28533e-02	2.32927e-02	2.37302e-02	2.41652e-02	2.45989e-02	2.50309e-02	2.54622e-02	2.58924e-02	2.63221e-02	2.67511e-02	2.71798e-02	2.76081e-02	2.80362e-02	2.84640e-02	2.88916e-02	2.93191e-02	2.97465e-02	3.01738e-02	3.06010e-02
-1.90	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	5.55540e-68	7.51069e-31	1.51305e-20	5.75808e-13	7.18823e-10	2.56286e-07	5.76979e-06	6.11683e-05	2.70587e-04	7.83248e-04	1.61699e-03	2.71114e-03	3.92779e-03	5.15756e-03	6.33566e-03	7.42659e-03	8.43279e-03	9.35549e-03	1.02133e-02	1.10127e-02	1.17703e-02	1.24878e-02	1.31785e-02	1.38390e-02	1.44807e-02	1.50966e-02	1.56976e-02	1.62753e-02	1.68404e-02	1.73842e-02	1.79169e-02	1.84310e-02	1.89357e-02	1.94252e-02	1.99071e-02	2.03774e-02	2.08420e-02	2.12981e-02	2.17501e-02	2.21963e-02	2.26396e-02	2.30791e-02	2.35166e-02	2.39516e-02	2.43853e-02	2.48174e-02	2.52487e-02	2.56789e-02	2.61086e-02	2.65376e-02	2.69663e-02	2.73946e-02	2.78227e-02	2.82505e-02	2.86781e-02	2.91056e-02	2.95330e-02	2.99603e-02	3.03876e-02
-1.85	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	6.65305e-113	1.17549e-39	1.15983e-24	7.47953e-15	4.44680e-11	5.42689e-08	1.96938e-06	3.10169e-05	1.69012e-04	5.70164e-04	1.29426e-03	2.31731e-03	3.50598e-03	4.74211e-03	5.94412e-03	7.06530e-03	8.10118e-03	9.04970e-03	9.92891e-03	1.07450e-02	1.15157e-02	1.22433e-02	1.29416e-02	1.36078e-02	1.42538e-02	1.48730e-02	1.54766e-02	1.60561e-02	1.66226e-02	1.71674e-02	1.77009e-02	1.82156e-02	1.87208e-02	1.92106e-02	1.96928e-02	2.01633e-02	2.06280e-02	2.10843e-02	2.15363e-02	2.19826e-02	2.24260e-02	2.28655e-02	2.33030e-02	2.37380e-02	2.41718e-02	2.46039e-02	2.50352e-02	2.54654e-02	2.58951e-02	2.63241e-02	2.67528e-02	2.71811e-02	2.76092e-02	2.80370e-02	2.84646e-02	2.88921e-02	2.93195e-02	2.97468e-02	3.01741e-02
-1.80	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	5.97044e-55	1.86692e-30	2.72102e-17	1.42373e-12	8.53204e-09	5.53914e-07	1.41487e-05	9.82432e-05	3.96948e-04	1.00534e-03	1.94214e-03	3.08821e-03	4.32128e-03	5.54270e-03	6.69316e-03	7.75951e-03	8.73535e-03	9.63755e-03	1.04719e-02	1.12570e-02	1.19955e-02	1.27023e-02	1.33748e-02	1.40256e-02	1.46484e-02	1.52547e-02	1.58363e-02	1.64043e-02	1.69502e-02	1.74846e-02	1.80000e-02	1.85057e-02	1.89959e-02	1.94784e-02	1.99491e-02	2.04140e-02	2.08704e-02	2.13225e-02	2.17689e-02	2.22123e-02	2.26518e-02	2.30894e-02	2.35245e-02	2.39582e-02	2.43903e-02	2.48216e-02	2.52519e-02	2.56816e-02	2.61106e-02	2.65393e-02	2.69676e-02	2.73957e-02	2.78235e-02	2.82511e-02	2.86786e-02	2.91060e-02	2.95333e-02	2.99606e-02
-1.75	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.24993e-90	2.92190e-39	1.47215e-20	1.85599e-14	9.11977e-10	1.22417e-07	5.68581e-06	5.24164e-05	2.62314e-04	7.54062e-04	1.59114e-03	2.67895e-03	3.89764e-03	5.13237e-03	6.31019e-03	7.40732e-03	8.41185e-03	9.33868e-03	1.01929e-02	1.09936e-02	1.17441e-02	1.24602e-02	1.31396e-02	1.37958e-02	1.44225e-02	1.50319e-02	1.56157e-02	1.61855e-02	1.67327e-02	1.72681e-02	1.77842e-02	1.82904e-02	1.87811e-02	1.92639e-02	1.97348e-02	2.01999e-02	2.06564e-02	2.11087e-02	2.15551e-02	2.19986e-02	2.24382e-02	2.28758e-02	2.33109e-02	2.37447e-02	2.41768e-02	2.46081e-02	2.50384e-02	2.54681e-02	2.58971e-02	2.63258e-02	2.67541e-02	2.71822e-02	2.76100e-02	2.80377e-02	2.84651e-02	2.88926e-02	2.93199e-02	2.97471e-02
-1.70	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.48406e-54	3.70455e-25	6.76089e-17	5.83234e-11	1.99350e-08	1.95949e-06	2.52285e-05	1.63046e-04	5.42882e-04	1.26970e-03	2.28324e-03	3.47440e-03	4.71456e-03	5.91667e-03	7.04431e-03	8.07865e-03	9.03171e-03	9.90733e-03	1.07251e-02	1.14889e-02	1.22151e-02	1.29023e-02	1.35642e-02	1.41954e-02	1.48081e-02	1.53944e-02	1.59661e-02	1.65148e-02	1.70512e-02	1.75681e-02	1.80750e-02	1.85661e-02	1.90493e-02	1.95205e-02	1.99857e-02	2.04424e-02	2.08948e-02	2.13413e-02	2.17849e-02	2.22245e-02	2.26622e-02	2.30973e-02	2.35311e-02	2.39632e-02	2.43946e-02	2.48248e-02	2.52546e-02	2.56836e-02	2.61123e-02	2.65406e-02	2.69687e-02	2.73965e-02	2.78242e-02	2.82517e-02	2.86791e-02	2.91064e-02	2.95336e-02
-1.65	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	3.10692e-90	3.77593e-32	3.65907e-20	1.84222e-12	2.18802e-09	5.58905e-07	1.07153e-05	9.42721e-05	3.72436e-04	9.82628e-04	1.90656e-03	3.05544e-03	4.29124e-03	5.51318e-03	6.67026e-03	7.73524e-03	8.71605e-03	9.61476e-03	1.04512e-02	1.12293e-02	1.19667e-02	1.26624e-02	1.33308e-02	1.39668e-02	1.45832e-02	1.51723e-02	1.57461e-02	1.62963e-02	1.68340e-02	1.73518e-02	1.78593e-02	1.83510e-02	1.88345e-02	1.93060e-02	1.97715e-02	2.02283e-02	2.06809e-02	2.11275e-02	2.15711e-02	2.20108e-02	2.24485e-02	2.28837e-02	2.33175e-02	2.37497e-02	2.41810e-02	2.46113e-02	2.50410e-02	2.54701e-02	2.58988e-02	2.63271e-02	2.67552e-02	2.71830e-02	2.76107e-02	2.80382e-02	2.84656e-02	2.88929e-02	2.93201e-02
-1.60	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.69928e-44	9.20828e-25	2.12659e-14	1.42446e-10	1.25709e-07	3.90317e-06	5.00146e-05	2.41317e-04	7.33757e-04	1.55459e-03	2.64532e-03	3.86500e-03	5.10071e-03	6.28521e-03	7.38118e-03	8.39110e-03	9.31457e-03	1.01712e-02	1.09650e-02	1.17147e-02	1.24197e-02	1.30953e-02	1.37366e-02	1.43571e-02	1.49493e-02	1.55253e-02	1.60773e-02	1.66163e-02	1.71351e-02	1.76434e-02	1.81356e-02	1.86196e-02	1.90915e-02	1.95572e-02	2.00142e-02	2.04669e-02	2.09136e-02	2.13573e-02	2.17971e-02	2.22349e-02	2.26700e-02	2.31039e-02	2.35361e-02	2.39675e-02	2.43978e-02	2.48275e-02	2.52566e-02	2.56853e-02	2.61136e-02	2.65417e-02	2.69695e-02	2.73972e-02	2.78247e-02	2.82521e-02	2.86794e-02	2.91066e-02
-1.55	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.23962e-72	9.38574e-32	5.41902e-17	4.54620e-12	2.08274e-08	1.17429e-06	2.39341e-05	1.46063e-04	5.25433e-04	1.23289e-03	2.24920e-03	3.43913e-03	4.68072e-03	5.88939e-03	7.01614e-03	8.05630e-03	9.00616e-03	9.88459e-03	1.06956e-02	1.14588e-02	1.21740e-02	1.28574e-02	1.35047e-02	1.41297e-02	1.47252e-02	1.53039e-02	1.58578e-02	1.63982e-02	1.69182e-02	1.74273e-02	1.79201e-02	1.84046e-02	1.88768e-02	1.93428e-02	1.98000e-02	2.02529e-02	2.06997e-02	2.11435e-02	2.15834e-02	2.20212e-02	2.24564e-02	2.28903e-02	2.33225e-02	2.37539e-02	2.41842e-02	2.46140e-02	2.50431e-02	2.54718e-02	2.59001e-02	2.63282e-02	2.67560e-02	2.71837e-02	2.76112e-02	2.80386e-02	2.84659e-02	2.88931e-02
-1.50	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	6.70954e-44	1.20914e-20	5.27401e-14	2.30145e-09	2.77316e-07	1.01080e-05	8.14577e-05	3.58139e-04	9.46459e-04	1.87267e-03	3.01759e-03	4.25526e-03	5.48339e-03	6.63994e-03	7.71112e-03	8.68891e-03	9.59088e-03	1.04206e-02	1.11985e-02	1.19249e-02	1.26170e-02	1.32708e-02	1.39008e-02	1.45000e-02	1.50815e-02	1.56376e-02	1.61796e-02	1.67008e-02	1.72108e-02	1.77044e-02	1.81894e-02	1.86620e-02	1.91283e-02	1.95858e-02	2.00388e-02	2.04858e-02	2.09297e-02	2.13696e-02	2.18075e-02	2.22427e-02	2.26767e-02	2.31089e-02	2.35403e-02	2.39707e-02	2.44005e-02	2.48295e-02	2.52583e-02	2.56866e-02	2.61147e-02	2.65425e-02	2.69702e-02	2.73977e-02	2.78251e-02	2.82524e-02	2.86797e-02
-1.45	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	3.08130e-72	3.39566e-26	1.34634e-16	1.45927e-10	4.78997e-08	3.66155e-06	4.11303e-05	2.30251e-04	6.99254e-04	1.52152e-03	2.60507e-03	3.82697e-03	5.06821e-03	6.25258e-03	7.35513e-03	8.36222e-03	9.28942e-03	1.01394e-02	1.09333e-02	1.16722e-02	1.23738e-02	1.30348e-02	1.36702e-02	1.42736e-02	1.48582e-02	1.54166e-02	1.59605e-02	1.64830e-02	1.69941e-02	1.74884e-02	1.79740e-02	1.84470e-02	1.89137e-02	1.93714e-02	1.98246e-02	2.02717e-02	2.07158e-02	2.11558e-02	2.15938e-02	2.20291e-02	2.24631e-02	2.28953e-02	2.33268e-02	2.37571e-02	2.41869e-02	2.46160e-02	2.50448e-02	2.54731e-02	2.59012e-02	2.63290e-02	2.67567e-02	2.71842e-02	2.76116e-02	2.80389e-02	2.84662e-02
-1.40	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	7.68270e-36	3.00537e-20	4.18362e-12	5.46818e-09	1.09495e-06	1.83823e-05	1.38066e-04	4.93684e-04	1.20137e-03	2.20687e-03	3.39924e-03	4.64534e-03	5.85433e-03	6.98797e-03	8.02552e-03	8.97961e-03	9.85149e-03	1.06629e-02	1.14154e-02	1.21275e-02	1.27964e-02	1.34379e-02	1.40458e-02	1.46339e-02	1.51949e-02	1.57407e-02	1.62647e-02	1.67769e-02	1.72721e-02	1.77583e-02	1.82319e-02	1.86989e-02	1.91569e-02	1.96104e-02	2.00577e-02	2.05019e-02	2.09420e-02	2.13800e-02	2.18154e-02	2.22494e-02	2.26817e-02	2.31132e-02	2.35435e-02	2.39734e-02	2.44025e-02	2.48312e-02	2.52596e-02	2.56877e-02	2.61155e-02	2.65432e-02	2.69707e-02	2.73981e-02	2.78254e-02	2.82527e-02
-1.35	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.38958e-58	8.44051e-26	3.63202e-14	3.54660e-10	2.56284e-07	7.05795e-06	7.61362e-05	3.30174e-04	9.17279e-04	1.82878e-03	2.97614e-03	4.21683e-03	5.44579e-03	6.60946e-03	7.67827e-03	8.66081e-03	9.55634e-03	1.03868e-02	1.11541e-02	1.18777e-02	1.25554e-02	1.32036e-02	1.38165e-02	1.44084e-02	1.49723e-02	1.55203e-02	1.60460e-02	1.65594e-02	1.70556e-02	1.75425e-02	1.80166e-02	1.84840e-02	1.89424e-02	1.93961e-02	1.98436e-02	2.02879e-02	2.07281e-02	2.11662e-02	2.16017e-02	2.20357e-02	2.24681e-02	2.28996e-02	2.33300e-02	2.37598e-02	2.41889e-02	2.46177e-02	2.50461e-02	2.54742e-02	2.59020e-02	2.63297e-02	2.67572e-02	2.71846e-02	2.76119e-02	2.80392e-02
-1.30	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.90967e-35	4.57364e-17	1.03055e-11	4.34639e-08	2.23607e-06	3.79264e-05	2.06896e-04	6.73163e-04	1.47679e-03	2.56250e-03	3.78544e-03	5.02797e-03	6.21957e-03	7.32002e-03	8.33238e-03	9.25332e-03	1.01045e-02	1.08880e-02	1.16243e-02	1.23115e-02	1.29671e-02	1.35856e-02	1.41817e-02	1.47487e-02	1.52992e-02	1.58266e-02	1.63415e-02	1.68387e-02	1.73264e-02	1.78011e-02	1.82690e-02	1.87277e-02	1.91817e-02	1.96294e-02	2.00738e-02	2.05142e-02	2.09524e-02	2.13879e-02	2.18220e-02	2.22544e-02	2.26860e-02	2.31164e-02	2.35462e-02	2.39754e-02	2.44042e-02	2.48325e-02	2.52606e-02	2.56885e-02	2.61162e-02	2.65437e-02	2.69711e-02	2.73984e-02	2.78257e-02
-1.25	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	5.93972e-58	1.78617e-21	9.00412e-14	4.75134e-09	5.52727e-07	1.66741e-05	1.19792e-04	4.71317e-04	1.15677e-03	2.16374e-03	3.35460e-03	4.60240e-03	5.81855e-03	6.95041e-03	7.99372e-03	8.94180e-03	9.81532e-03	1.06165e-02	1.13667e-02	1.20645e-02	1.27282e-02	1.33528e-02	1.39535e-02	1.45241e-02	1.50772e-02	1.56067e-02	1.61231e-02	1.66214e-02	1.71100e-02	1.75854e-02	1.80538e-02	1.85129e-02	1.89672e-02	1.94151e-02	1.98597e-02	2.03002e-02	2.07385e-02	2.11741e-02	2.16083e-02	2.20408e-02	2.24723e-02	2.29028e-02	2.33327e-02	2.37618e-02	2.41906e-02	2.46190e-02	2.50471e-02	2.54750e-02	2.59027e-02	2.63302e-02	2.67576e-02	2.71849e-02	2.76122e-02
-1.20	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	3.90871e-29	1.13633e-16	2.77814e-10	9.83753e-08	6.27267e-06	6.29440e-05	3.11950e-04	8.73979e-04	1.78581e-03	2.92852e-03	4.17122e-03	5.40699e-03	6.56924e-03	7.64429e-03	8.62114e-03	9.51878e-03	1.03392e-02	1.11046e-02	1.18140e-02	1.24866e-02	1.31179e-02	1.37238e-02	1.42983e-02	1.48543e-02	1.53860e-02	1.59041e-02	1.64037e-02	1.68934e-02	1.73695e-02	1.78384e-02	1.82980e-02	1.87526e-02	1.92007e-02	1.96456e-02	2.00862e-02	2.05246e-02	2.09603e-02	2.13946e-02	2.18271e-02	2.22587e-02	2.26892e-02	2.31191e-02	2.35483e-02	2.39771e-02	2.44055e-02	2.48336e-02	2.52615e-02	2.56892e-02	2.61167e-02	2.65441e-02	2.69714e-02	2.73987e-02
-1.15	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	5.19762e-47	4.43970e-21	6.33051e-12	1.11820e-08	1.93505e-06	2.93111e-05	1.92941e-04	6.32480e-04	1.43485e-03	2.51216e-03	3.73723e-03	4.98588e-03	6.17652e-03	7.28362e-03	8.29072e-03	9.21425e-03	1.00556e-02	1.08376e-02	1.15596e-02	1.22421e-02	1.28808e-02	1.34924e-02	1.40711e-02	1.46305e-02	1.51646e-02	1.56846e-02	1.61856e-02	1.66763e-02	1.71533e-02	1.76229e-02	1.80829e-02	1.85378e-02	1.89863e-02	1.94313e-02	1.98721e-02	2.03107e-02	2.07465e-02	2.11808e-02	2.16134e-02	2.20450e-02	2.24756e-02	2.29055e-02	2.33347e-02	2.37635e-02	2.41919e-02	2.46201e-02	2.50479e-02	2.54757e-02	2.59032e-02	2.63306e-02	2.67579e-02	2.71852e-02
-1.10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	9.71579e-29	3.13306e-14	6.72271e-10	4.60608e-07	1.17155e-05	1.09886e-04	4.34599e-04	1.11685e-03	2.11115e-03	3.30402e-03	4.55679e-03	5.77252e-03	6.91135e-03	7.94992e-03	8.90112e-03	9.76501e-03	1.05652e-02	1.13011e-02	1.19943e-02	1.26413e-02	1.32591e-02	1.38426e-02	1.44055e-02	1.49424e-02	1.54644e-02	1.59670e-02	1.64589e-02	1.69367e-02	1.74071e-02	1.78676e-02	1.83229e-02	1.87717e-02	1.92170e-02	1.96580e-02	2.00967e-02	2.05326e-02	2.09670e-02	2.13997e-02	2.18314e-02	2.22619e-02	2.26919e-02	2.31211e-02	2.35500e-02	2.39784e-02	2.44065e-02	2.48344e-02	2.52621e-02	2.56897e-02	2.61171e-02	2.65445e-02	2.69717e-02
-1.05	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.29196e-46	9.87078e-18	1.55758e-11	7.72121e-08	3.84476e-06	5.65394e-05	2.80415e-04	8.37124e-04	1.73167e-03	2.87594e-03	4.12189e-03	5.35786e-03	6.52730e-03	7.59819e-03	8.57875e-03	9.46692e-03	1.02868e-02	1.10380e-02	1.17430e-02	1.23990e-02	1.30237e-02	1.36124e-02	1.41793e-02	1.47192e-02	1.52435e-02	1.57479e-02	1.62411e-02	1.67199e-02	1.71910e-02	1.76521e-02	1.81079e-02	1.85570e-02	1.90026e-02	1.94438e-02	1.98826e-02	2.03187e-02	2.07532e-02	2.11859e-02	2.16177e-02	2.20483e-02	2.24783e-02	2.29075e-02	2.33364e-02	2.37648e-02	2.41930e-02	2.46209e-02	2.50486e-02	2.54762e-02	2.59036e-02	2.63309e-02	2.67582e-02
-1.00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	8.14459e-24	7.76760e-14	7.88158e-09	9.72101e-07	2.56242e-05	1.67477e-04	5.99719e-04	1.38015e-03	2.45814e-03	3.68411e-03	4.93362e-03	6.13150e-03	7.23504e-03	8.24649e-03	9.16068e-03	1.00019e-02	1.07698e-02	1.14878e-02	1.21537e-02	1.27860e-02	1.33805e-02	1.39518e-02	1.44950e-02	1.50219e-02	1.55281e-02	1.60228e-02	1.65027e-02	1.69747e-02	1.74364e-02	1.78927e-02	1.83422e-02	1.87881e-02	1.92295e-02	1.96685e-02	2.01047e-02	2.05393e-02	2.09721e-02	2.14039e-02	2.18346e-02	2.22646e-02	2.26939e-02	2.31228e-02	2.35513e-02	2.39795e-02	2.44074e-02	2.48351e-02	2.52627e-02	2.56901e-02	2.61174e-02	2.65447e-02
-0.95	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	5.15835e-38	2.45277e-17	3.82355e-10	1.72188e-07	9.88160e-06	9.08543e-05	4.06807e-04	1.06288e-03	2.05649e-03	3.24718e-03	4.50140e-03	5.72425e-03	6.86011e-03	7.90370e-03	8.84566e-03	9.70997e-03	1.04960e-02	1.12283e-02	1.19051e-02	1.25458e-02	1.31466e-02	1.37228e-02	1.42696e-02	1.47993e-02	1.53077e-02	1.58040e-02	1.62851e-02	1.67580e-02	1.72205e-02	1.76773e-02	1.81272e-02	1.85735e-02	1.90151e-02	1.94543e-02	1.98906e-02	2.03254e-02	2.07583e-02	2.11902e-02	2.16209e-02	2.20510e-02	2.24803e-02	2.29092e-02	2.33377e-02	2.37659e-02	2.41938e-02	2.46216e-02	2.50491e-02	2.54766e-02	2.59039e-02	2.63312e-02
-0.90	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.02447e-23	5.55733e-12	1.84007e-08	3.08756e-06	4.36446e-05	2.58163e-04	7.85467e-04	1.67738e-03	2.81565e-03	4.06348e-03	5.30619e-03	6.47320e-03	7.54979e-03	8.52118e-03	9.41032e-03	1.02162e-02	1.09640e-02	1.16528e-02	1.23028e-02	1.29106e-02	1.34922e-02	1.40430e-02	1.45758e-02	1.50865e-02	1.55846e-02	1.60671e-02	1.65410e-02	1.70043e-02	1.74618e-02	1.79121e-02	1.83587e-02	1.88006e-02	1.92401e-02	1.96766e-02	2.01114e-02	2.05444e-02	2.09764e-02	2.14072e-02	2.18373e-02	2.22667e-02	2.26956e-02	2.31241e-02	2.35524e-02	2.39803e-02	2.44080e-02	2.48356e-02	2.52631e-02	2.56904e-02	2.61177e-02
-0.85	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.28220e-37	9.13457e-15	9.22780e-10	7.26885e-07	1.79229e-05	1.50896e-04	5.52099e-04	1.32744e-03	2.39492e-03	3.62284e-03	4.87841e-03	6.07429e-03	7.18421e-03	8.18657e-03	9.10231e-03	9.92973e-03	1.06946e-02	1.13966e-02	1.20568e-02	1.26723e-02	1.32597e-02	1.38151e-02	1.43513e-02	1.48645e-02	1.53646e-02	1.58486e-02	1.63237e-02	1.67878e-02	1.72459e-02	1.76968e-02	1.81438e-02	1.85860e-02	1.90257e-02	1.94624e-02	1.98974e-02	2.03305e-02	2.07626e-02	2.11934e-02	2.16236e-02	2.20530e-02	2.24820e-02	2.29105e-02	2.33388e-02	2.37667e-02	2.41945e-02	2.46221e-02	2.50496e-02	2.54769e-02	2.59042e-02
-0.80	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.34306e-19	1.36758e-11	1.15007e-07	5.98202e-06	7.95620e-05	3.64923e-04	1.01310e-03	1.99109e-03	3.18331e-03	4.44248e-03	5.66366e-03	6.80651e-03	7.84117e-03	8.78525e-03	9.63602e-03	1.04195e-02	1.11359e-02	1.18073e-02	1.24313e-02	1.30253e-02	1.35856e-02	1.41256e-02	1.46416e-02	1.51439e-02	1.56295e-02	1.61059e-02	1.65710e-02	1.70299e-02	1.74813e-02	1.79288e-02	1.83713e-02	1.88113e-02	1.92482e-02	1.96834e-02	2.01166e-02	2.05487e-02	2.09797e-02	2.14099e-02	2.18394e-02	2.22684e-02	2.26969e-02	2.31252e-02	2.35532e-02	2.39810e-02	2.44086e-02	2.48360e-02	2.52634e-02	2.56907e-02
-0.75	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	7.08717e-31	2.26620e-14	1.00741e-08	1.50486e-06	3.67833e-05	2.23431e-04	7.39983e-04	1.61083e-03	2.74958e-03	4.00065e-03	5.24194e-03	6.41640e-03	7.48434e-03	8.45844e-03	9.33442e-03	1.01382e-02	1.08705e-02	1.15542e-02	1.21875e-02	1.27887e-02	1.33544e-02	1.38985e-02	1.44178e-02	1.49224e-02	1.54099e-02	1.58877e-02	1.63538e-02	1.68135e-02	1.72656e-02	1.77135e-02	1.81565e-02	1.85968e-02	1.90338e-02	1.94692e-02	1.99026e-02	2.03349e-02	2.07659e-02	2.11962e-02	2.16257e-02	2.20548e-02	2.24833e-02	2.29116e-02	2.33396e-02	2.37674e-02	2.41950e-02	2.46225e-02	2.50499e-02	2.54772e-02
-0.70	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	3.33806e-19	3.40320e-10	2.53425e-07	1.43259e-05	1.24172e-04	5.12230e-04	1.26107e-03	2.32721e-03	3.55591e-03	4.81020e-03	6.01379e-03	7.11553e-03	8.12120e-03	9.02429e-03	9.85009e-03	1.05997e-02	1.12970e-02	1.19406e-02	1.25498e-02	1.31214e-02	1.36701e-02	1.41928e-02	1.47001e-02	1.51896e-02	1.56689e-02	1.61363e-02	1.65969e-02	1.70497e-02	1.74981e-02	1.79415e-02	1.83821e-02	1.88194e-02	1.92550e-02	1.96885e-02	2.01209e-02	2.05520e-02	2.09824e-02	2.14120e-02	2.18411e-02	2.22697e-02	2.26980e-02	2.31260e-02	2.35539e-02	2.39815e-02	2.44090e-02	2.48364e-02	2.52637e-02
-0.65	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.76164e-30	2.05510e-12	2.34076e-08	4.43163e-06	6.08984e-05	3.31754e-04	9.48551e-04	1.92256e-03	3.11214e-03	4.37010e-03	5.59892e-03	6.73429e-03	7.77284e-03	8.70492e-03	9.55463e-03	1.03232e-02	1.10353e-02	1.16902e-02	1.23081e-02	1.28864e-02	1.34401e-02	1.39666e-02	1.44769e-02	1.49686e-02	1.54496e-02	1.59183e-02	1.63799e-02	1.68335e-02	1.72825e-02	1.77264e-02	1.81673e-02	1.86049e-02	1.90407e-02	1.94744e-02	1.99069e-02	2.03381e-02	2.07686e-02	2.11982e-02	2.16274e-02	2.20561e-02	2.24844e-02	2.29124e-02	2.33403e-02	2.37679e-02	2.41955e-02	2.46228e-02	2.50502e-02
-0.60	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.96039e-16	8.21664e-10	9.93805e-07	2.53165e-05	1.97637e-04	6.79229e-04	1.54267e-03	2.67422e-03	3.92401e-03	5.17243e-03	6.34036e-03	7.41276e-03	8.37564e-03	9.25117e-03	1.00403e-02	1.07687e-02	1.14361e-02	1.20636e-02	1.26491e-02	1.32084e-02	1.37391e-02	1.42526e-02	1.47468e-02	1.52297e-02	1.56998e-02	1.61626e-02	1.66170e-02	1.70667e-02	1.75110e-02	1.79524e-02	1.83903e-02	1.88263e-02	1.92602e-02	1.96929e-02	2.01242e-02	2.05548e-02	2.09845e-02	2.14137e-02	2.18424e-02	2.22708e-02	2.26989e-02	2.31267e-02	2.35544e-02	2.39819e-02	2.44093e-02	2.48366e-02
-0.55	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	3.25730e-25	5.06809e-12	1.38665e-07	8.40203e-06	1.05811e-04	4.57457e-04	1.19486e-03	2.24807e-03	3.47515e-03	4.73548e-03	5.93371e-03	7.04043e-03	8.03576e-03	8.93906e-03	9.75063e-03	1.04968e-02	1.11778e-02	1.18158e-02	1.24093e-02	1.29748e-02	1.35101e-02	1.40272e-02	1.45241e-02	1.50091e-02	1.54808e-02	1.59448e-02	1.64002e-02	1.68506e-02	1.72955e-02	1.77373e-02	1.81756e-02	1.86119e-02	1.90460e-02	1.94788e-02	1.99102e-02	2.03409e-02	2.07707e-02	2.12000e-02	2.16287e-02	2.20572e-02	2.24852e-02	2.29131e-02	2.33408e-02	2.37684e-02	2.41958e-02	2.46231e-02
-0.50	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	7.35266e-16	9.07016e-09	2.02654e-06	4.92761e-05	2.85118e-04	8.86286e-04	1.84060e-03	3.02775e-03	4.28992e-03	5.51467e-03	6.65548e-03	7.68465e-03	8.61765e-03	9.45345e-03	1.02190e-02	1.09150e-02	1.15646e-02	1.21668e-02	1.27391e-02	1.32795e-02	1.38005e-02	1.43004e-02	1.47877e-02	1.52612e-02	1.57266e-02	1.61830e-02	1.66342e-02	1.70798e-02	1.75220e-02	1.79607e-02	1.83973e-02	1.88316e-02	1.92646e-02	1.96962e-02	2.01270e-02	2.05569e-02	2.09862e-02	2.14150e-02	2.18435e-02	2.22716e-02	2.26995e-02	2.31272e-02	2.35548e-02	2.39822e-02	2.44096e-02
-0.45	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	8.09657e-25	1.52081e-10	3.03425e-07	1.90312e-05	1.60826e-04	6.23111e-04	1.45950e-03	2.58711e-03	3.83838e-03	5.08403e-03	6.25771e-03	7.32172e-03	8.28626e-03	9.14819e-03	9.93487e-03	1.06471e-02	1.13095e-02	1.19214e-02	1.25011e-02	1.30472e-02	1.35725e-02	1.40757e-02	1.45655e-02	1.50409e-02	1.55078e-02	1.59654e-02	1.64175e-02	1.68638e-02	1.73066e-02	1.77457e-02	1.81826e-02	1.86172e-02	1.90504e-02	1.94821e-02	1.99130e-02	2.03430e-02	2.07724e-02	2.12013e-02	2.16298e-02	2.20580e-02	2.24859e-02	2.29137e-02	2.33413e-02	2.37687e-02	2.41961e-02
-0.40	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.32836e-13	2.10910e-08	5.66292e-06	7.95346e-05	4.09595e-04	1.11280e-03	2.15963e-03	3.38445e-03	4.64311e-03	5.84720e-03	6.94649e-03	7.94423e-03	8.83419e-03	9.64378e-03	1.03739e-02	1.10502e-02	1.16727e-02	1.22605e-02	1.28128e-02	1.33430e-02	1.38498e-02	1.43424e-02	1.48200e-02	1.52885e-02	1.57474e-02	1.62005e-02	1.66475e-02	1.70909e-02	1.75305e-02	1.79678e-02	1.84026e-02	1.88361e-02	1.92680e-02	1.96990e-02	2.01291e-02	2.05586e-02	2.09875e-02	2.14161e-02	2.18443e-02	2.22723e-02	2.27001e-02	2.31277e-02	2.35551e-02	2.39825e-02
-0.35	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.01034e-20	3.69031e-10	1.14871e-06	3.28943e-05	2.47085e-04	8.08168e-04	1.75267e-03	2.93273e-03	4.19395e-03	5.42440e-03	6.55861e-03	7.59094e-03	8.51079e-03	9.34515e-03	1.00947e-02	1.07862e-02	1.14203e-02	1.20172e-02	1.25763e-02	1.31117e-02	1.36226e-02	1.41183e-02	1.45982e-02	1.50686e-02	1.55289e-02	1.59831e-02	1.64310e-02	1.68750e-02	1.73151e-02	1.77528e-02	1.81879e-02	1.86216e-02	1.90537e-02	1.94849e-02	1.99151e-02	2.03448e-02	2.07738e-02	2.12024e-02	2.16307e-02	2.20587e-02	2.24865e-02	2.29141e-02	2.33416e-02	2.37690e-02
-0.30	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	3.28883e-13	1.26850e-07	1.05638e-05	1.33232e-04	5.52040e-04	1.37429e-03	2.48890e-03	3.73937e-03	4.99013e-03	6.15794e-03	7.22580e-03	8.17731e-03	9.03835e-03	9.80895e-03	1.05172e-02	1.11641e-02	1.17708e-02	1.23374e-02	1.28787e-02	1.33939e-02	1.38931e-02	1.43756e-02	1.48480e-02	1.53098e-02	1.57653e-02	1.62141e-02	1.66589e-02	1.70995e-02	1.75376e-02	1.79731e-02	1.84071e-02	1.88394e-02	1.92708e-02	1.97011e-02	2.01309e-02	2.05600e-02	2.09887e-02	2.14170e-02	2.18450e-02	2.22728e-02	2.27005e-02	2.31280e-02	2.35554e-02
-0.25	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.51125e-20	4.73502e-09	2.32451e-06	6.17726e-05	3.48518e-04	1.03272e-03	2.05970e-03	3.28310e-03	4.54580e-03	5.74454e-03	6.84831e-03	7.83309e-03	8.72270e-03	9.51617e-03	1.02426e-02	1.09034e-02	1.15210e-02	1.20959e-02	1.26435e-02	1.31637e-02	1.36666e-02	1.41520e-02	1.46267e-02	1.50902e-02	1.55470e-02	1.59968e-02	1.64424e-02	1.68837e-02	1.73223e-02	1.77582e-02	1.81925e-02	1.86250e-02	1.90566e-02	1.94871e-02	1.99169e-02	2.03461e-02	2.07749e-02	2.12032e-02	2.16314e-02	2.20592e-02	2.24869e-02	2.29144e-02	2.33419e-02
-0.20	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.69891e-11	2.78135e-07	2.31852e-05	1.98313e-04	7.35646e-04	1.65278e-03	2.82987e-03	4.09342e-03	5.31885e-03	6.45808e-03	7.47745e-03	8.39752e-03	9.21570e-03	9.96190e-03	1.06380e-02	1.12676e-02	1.18516e-02	1.24062e-02	1.29317e-02	1.34388e-02	1.39274e-02	1.44045e-02	1.48699e-02	1.53282e-02	1.57792e-02	1.62257e-02	1.66676e-02	1.71068e-02	1.75431e-02	1.79777e-02	1.84105e-02	1.88423e-02	1.92730e-02	1.97029e-02	2.01322e-02	2.05611e-02	2.09895e-02	2.14177e-02	2.18456e-02	2.22733e-02	2.27008e-02	2.31283e-02
-0.15	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	3.67837e-17	1.11161e-08	6.37203e-06	9.79434e-05	4.89310e-04	1.27645e-03	2.38547e-03	3.63577e-03	4.88166e-03	6.05487e-03	7.10978e-03	8.06208e-03	8.90687e-03	9.67458e-03	1.03674e-02	1.10100e-02	1.16040e-02	1.21664e-02	1.26978e-02	1.32095e-02	1.37016e-02	1.41814e-02	1.46489e-02	1.51089e-02	1.55611e-02	1.60086e-02	1.64513e-02	1.68911e-02	1.73278e-02	1.77628e-02	1.81959e-02	1.86279e-02	1.90588e-02	1.94889e-02	1.99183e-02	2.03472e-02	2.07757e-02	2.12040e-02	2.16319e-02	2.20597e-02	2.24872e-02	2.29147e-02
-0.10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	4.16457e-11	1.06802e-06	3.95563e-05	2.97403e-04	9.39242e-04	1.95677e-03	3.17652e-03	4.43430e-03	5.63867e-03	6.72951e-03	7.71567e-03	8.58900e-03	9.38002e-03	1.00911e-02	1.07480e-02	1.13530e-02	1.19239e-02	1.24618e-02	1.29785e-02	1.34745e-02	1.39573e-02	1.44271e-02	1.48889e-02	1.53425e-02	1.57911e-02	1.62346e-02	1.66751e-02	1.71124e-02	1.75478e-02	1.79812e-02	1.84135e-02	1.88445e-02	1.92748e-02	1.97043e-02	2.01333e-02	2.05619e-02	2.09902e-02	2.14182e-02	2.18460e-02	2.22736e-02	2.27011e-02
-0.05	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	9.13878e-17	7.45510e-08	1.18143e-05	1.59952e-04	6.49216e-04	1.55163e-03	2.72036e-03	3.97870e-03	5.20975e-03	6.33617e-03	7.35754e-03	8.26134e-03	9.07757e-03	9.80854e-03	1.04811e-02	1.10981e-02	1.16783e-02	1.22234e-02	1.27457e-02	1.32459e-02	1.37321e-02	1.42045e-02	1.46682e-02	1.51233e-02	1.55731e-02	1.60176e-02	1.64588e-02	1.68967e-02	1.73326e-02	1.77664e-02	1.81989e-02	1.86301e-02	1.90606e-02	1.94903e-02	1.99194e-02	2.03481e-02	2.07764e-02	2.12045e-02	2.16323e-02	2.20600e-02	2.24875e-02
0.00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	8.02165e-10	2.16806e-06	7.23959e-05	4.13011e-04	1.17875e-03	2.27316e-03	3.51759e-03	4.76877e-03	5.92944e-03	6.98700e-03	7.92313e-03	8.76652e-03	9.51912e-03	1.02088e-02	1.08390e-02	1.14295e-02	1.19825e-02	1.25109e-02	1.30158e-02	1.35057e-02	1.39809e-02	1.44468e-02	1.49036e-02	1.53548e-02	1.58003e-02	1.62423e-02	1.66808e-02	1.71171e-02	1.75513e-02	1.79842e-02	1.84157e-02	1.88463e-02	1.92762e-02	1.97054e-02	2.01342e-02	2.05626e-02	2.09908e-02	2.14187e-02	2.18463e-02	2.22739e-02
0.05	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.41817e-14	1.65696e-07	2.53717e-05	2.34509e-04	8.47222e-04	1.84209e-03	3.05465e-03	4.31688e-03	5.50919e-03	6.60338e-03	7.57359e-03	8.44615e-03	9.22223e-03	9.93061e-03	1.05753e-02	1.11771e-02	1.17387e-02	1.22739e-02	1.27840e-02	1.32779e-02	1.37562e-02	1.42245e-02	1.46832e-02	1.51358e-02	1.55825e-02	1.60254e-02	1.64646e-02	1.69015e-02	1.73362e-02	1.77693e-02	1.82011e-02	1.86320e-02	1.90620e-02	1.94914e-02	1.99203e-02	2.03488e-02	2.07770e-02	2.12049e-02	2.16327e-02	2.20603e-02
0.10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.92008e-09	5.92339e-06	1.13234e-04	5.65869e-04	1.43569e-03	2.59478e-03	3.85594e-03	5.07560e-03	6.20610e-03	7.21193e-03	8.11566e-03	8.91718e-03	9.64596e-03	1.03065e-02	1.09208e-02	1.14919e-02	1.20345e-02	1.25503e-02	1.30486e-02	1.35303e-02	1.40013e-02	1.44621e-02	1.49163e-02	1.53643e-02	1.58082e-02	1.62482e-02	1.66857e-02	1.71208e-02	1.75544e-02	1.79864e-02	1.84176e-02	1.88477e-02	1.92773e-02	1.97063e-02	2.01349e-02	2.05632e-02	2.09912e-02	2.14190e-02	2.18466e-02
0.15	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	5.99456e-14	6.76203e-07	4.28705e-05	3.41951e-04	1.06373e-03	2.14425e-03	3.38867e-03	4.62925e-03	5.79472e-03	6.83736e-03	7.77424e-03	8.60325e-03	9.35424e-03	1.00321e-02	1.06600e-02	1.12416e-02	1.17924e-02	1.23144e-02	1.28176e-02	1.33031e-02	1.37771e-02	1.42402e-02	1.46962e-02	1.51455e-02	1.55905e-02	1.60314e-02	1.64696e-02	1.69052e-02	1.73392e-02	1.77716e-02	1.82030e-02	1.86334e-02	1.90632e-02	1.94923e-02	1.99210e-02	2.03494e-02	2.07774e-02	2.12053e-02	2.16330e-02
0.20	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.70991e-08	1.09683e-05	1.79333e-04	7.36820e-04	1.71102e-03	2.91894e-03	4.17128e-03	5.36902e-03	6.44914e-03	7.42104e-03	8.27964e-03	9.05478e-03	9.75165e-03	1.03945e-02	1.09876e-02	1.15473e-02	1.20763e-02	1.25849e-02	1.30745e-02	1.35518e-02	1.40174e-02	1.44754e-02	1.49262e-02	1.53724e-02	1.58143e-02	1.62532e-02	1.66895e-02	1.71239e-02	1.75567e-02	1.79884e-02	1.84190e-02	1.88489e-02	1.92782e-02	1.97071e-02	2.01355e-02	2.05637e-02	2.09916e-02	2.14193e-02
0.25	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	4.04891e-12	1.39039e-06	7.61936e-05	4.65363e-04	1.30480e-03	2.45210e-03	3.70362e-03	4.92907e-03	6.04664e-03	7.05520e-03	7.94555e-03	8.74688e-03	9.46447e-03	1.01236e-02	1.07294e-02	1.12991e-02	1.18356e-02	1.23501e-02	1.28444e-02	1.33252e-02	1.37936e-02	1.42537e-02	1.47063e-02	1.51539e-02	1.55967e-02	1.60365e-02	1.64734e-02	1.69084e-02	1.73416e-02	1.77736e-02	1.82045e-02	1.86346e-02	1.90641e-02	1.94930e-02	1.99216e-02	2.03498e-02	2.07778e-02	2.12056e-02
0.30	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	3.91073e-08	2.31740e-05	2.57700e-04	9.36923e-04	1.99529e-03	3.22926e-03	4.47544e-03	5.62933e-03	6.67586e-03	7.60009e-03	8.42976e-03	9.16995e-03	9.84706e-03	1.04667e-02	1.10472e-02	1.15921e-02	1.21132e-02	1.26125e-02	1.30972e-02	1.35687e-02	1.40313e-02	1.44857e-02	1.49348e-02	1.53788e-02	1.58195e-02	1.62571e-02	1.66927e-02	1.71263e-02	1.75587e-02	1.79898e-02	1.84202e-02	1.88498e-02	1.92790e-02	1.97076e-02	2.01360e-02	2.05640e-02	2.09918e-02
0.35	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	9.95785e-12	3.91902e-06	1.17202e-04	6.19710e-04	1.55779e-03	2.75255e-03	4.00932e-03	5.19696e-03	6.28223e-03	7.24237e-03	8.10260e-03	8.86741e-03	9.56412e-03	1.01990e-02	1.07914e-02	1.13456e-02	1.18738e-02	1.23787e-02	1.28678e-02	1.33426e-02	1.38079e-02	1.42644e-02	1.47151e-02	1.51604e-02	1.56021e-02	1.60405e-02	1.64767e-02	1.69108e-02	1.73436e-02	1.77751e-02	1.82057e-02	1.86355e-02	1.90648e-02	1.94936e-02	1.99221e-02	2.03502e-02	2.07781e-02
0.40	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.94546e-07	3.88574e-05	3.64892e-04	1.15118e-03	2.27966e-03	3.53285e-03	4.74963e-03	5.87357e-03	6.87147e-03	7.76453e-03	8.55608e-03	9.27423e-03	9.92583e-03	1.05314e-02	1.10956e-02	1.16318e-02	1.21428e-02	1.26367e-02	1.31152e-02	1.35834e-02	1.40422e-02	1.44947e-02	1.49414e-02	1.53843e-02	1.58235e-02	1.62604e-02	1.66951e-02	1.71284e-02	1.75602e-02	1.79911e-02	1.84212e-02	1.88506e-02	1.92795e-02	1.97081e-02	2.01363e-02	2.05643e-02
0.45	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.30502e-10	7.32890e-06	1.80773e-04	7.89080e-04	1.81899e-03	3.04942e-03	4.28798e-03	5.44935e-03	6.48649e-03	7.41464e-03	8.23518e-03	8.97671e-03	9.64662e-03	1.02665e-02	1.08419e-02	1.13868e-02	1.19045e-02	1.24037e-02	1.28864e-02	1.33578e-02	1.38191e-02	1.42736e-02	1.47219e-02	1.51660e-02	1.56062e-02	1.60439e-02	1.64792e-02	1.69129e-02	1.73451e-02	1.77764e-02	1.82067e-02	1.86363e-02	1.90654e-02	1.94941e-02	1.99224e-02	2.03505e-02
0.50	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	4.14789e-07	6.80842e-05	4.86082e-04	1.38154e-03	2.56410e-03	3.81340e-03	5.00928e-03	6.08659e-03	7.05197e-03	7.90383e-03	8.67085e-03	9.36080e-03	9.99653e-03	1.05842e-02	1.11386e-02	1.16637e-02	1.21688e-02	1.26559e-02	1.31309e-02	1.35950e-02	1.40517e-02	1.45017e-02	1.49472e-02	1.53885e-02	1.58270e-02	1.62630e-02	1.66973e-02	1.71299e-02	1.75615e-02	1.79921e-02	1.84220e-02	1.88512e-02	1.92800e-02	1.97085e-02	2.01366e-02
0.55	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	5.55291e-10	1.58494e-05	2.55302e-04	9.81034e-04	2.08417e-03	3.32840e-03	4.55350e-03	5.67100e-03	6.67555e-03	7.56112e-03	8.35586e-03	9.06773e-03	9.72080e-03	1.03219e-02	1.08869e-02	1.14202e-02	1.19316e-02	1.24238e-02	1.29027e-02	1.33698e-02	1.38289e-02	1.42808e-02	1.47278e-02	1.51703e-02	1.56098e-02	1.60465e-02	1.64814e-02	1.69145e-02	1.73465e-02	1.77773e-02	1.82075e-02	1.86369e-02	1.90659e-02	1.94945e-02	1.99227e-02
0.60	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.35506e-06	1.03889e-04	6.33446e-04	1.61970e-03	2.83700e-03	4.08275e-03	5.23918e-03	6.28443e-03	7.20609e-03	8.03091e-03	8.76672e-03	9.43878e-03	1.00546e-02	1.06312e-02	1.11735e-02	1.16920e-02	1.21896e-02	1.26728e-02	1.31434e-02	1.36052e-02	1.40592e-02	1.45078e-02	1.49517e-02	1.53922e-02	1.58297e-02	1.62652e-02	1.66989e-02	1.71313e-02	1.75625e-02	1.79929e-02	1.84226e-02	1.88517e-02	1.92804e-02	1.97088e-02
0.65	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	5.69020e-09	2.68521e-05	3.55191e-04	1.18396e-03	2.34525e-03	3.59870e-03	4.79087e-03	5.87772e-03	6.83775e-03	7.69508e-03	8.45700e-03	9.14988e-03	9.78192e-03	1.03713e-02	1.09234e-02	1.14497e-02	1.19534e-02	1.24413e-02	1.29156e-02	1.33803e-02	1.38367e-02	1.42871e-02	1.47324e-02	1.51741e-02	1.56126e-02	1.60488e-02	1.64831e-02	1.69159e-02	1.73475e-02	1.77782e-02	1.82081e-02	1.86374e-02	1.90663e-02	1.94948e-02
0.70	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.64503e-06	1.59205e-04	7.93522e-04	1.86190e-03	3.10430e-03	4.32632e-03	5.45462e-03	6.45507e-03	7.34741e-03	8.13777e-03	8.85341e-03	9.50324e-03	1.01066e-02	1.06696e-02	1.12044e-02	1.17147e-02	1.22080e-02	1.26864e-02	1.31543e-02	1.36132e-02	1.40657e-02	1.45126e-02	1.49555e-02	1.53950e-02	1.58321e-02	1.62670e-02	1.67003e-02	1.71323e-02	1.75634e-02	1.79935e-02	1.84231e-02	1.88521e-02	1.92807e-02
0.75	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.31613e-08	4.81530e-05	4.67398e-04	1.39907e-03	2.60433e-03	3.84648e-03	5.01458e-03	6.05707e-03	6.98690e-03	7.80813e-03	8.54865e-03	9.21798e-03	9.83671e-03	1.04117e-02	1.09559e-02	1.14735e-02	1.19725e-02	1.24554e-02	1.29270e-02	1.33887e-02	1.38434e-02	1.42921e-02	1.47364e-02	1.51771e-02	1.56150e-02	1.60506e-02	1.64845e-02	1.69170e-02	1.73484e-02	1.77788e-02	1.82086e-02	1.86378e-02	1.90666e-02
0.80	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	6.41882e-06	2.23998e-04	9.72786e-04	2.10605e-03	3.35339e-03	4.55737e-03	5.64281e-03	6.61250e-03	7.46713e-03	8.23481e-03	8.92550e-03	9.56112e-03	1.01492e-02	1.07038e-02	1.12295e-02	1.17349e-02	1.22227e-02	1.26982e-02	1.31630e-02	1.36202e-02	1.40708e-02	1.45168e-02	1.49586e-02	1.53975e-02	1.58339e-02	1.62685e-02	1.67014e-02	1.71332e-02	1.75640e-02	1.79941e-02	1.84235e-02	1.88524e-02
0.85	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	7.38513e-08	7.44555e-05	6.02888e-04	1.62011e-03	2.85065e-03	4.08333e-03	5.21148e-03	6.22313e-03	7.11378e-03	7.91103e-03	8.62511e-03	9.27926e-03	9.88179e-03	1.04477e-02	1.09823e-02	1.14947e-02	1.19880e-02	1.24679e-02	1.29361e-02	1.33960e-02	1.38488e-02	1.42964e-02	1.47396e-02	1.51796e-02	1.56169e-02	1.60521e-02	1.64857e-02	1.69179e-02	1.73490e-02	1.77794e-02	1.82090e-02	1.86382e-02
0.90	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.13989e-05	3.11292e-04	1.16137e-03	2.34407e-03	3.59365e-03	4.76255e-03	5.81775e-03	6.74700e-03	7.57637e-03	8.31602e-03	8.99050e-03	9.60890e-03	1.01873e-02	1.07317e-02	1.12517e-02	1.17511e-02	1.22358e-02	1.27077e-02	1.31707e-02	1.36258e-02	1.40753e-02	1.45201e-02	1.49613e-02	1.53995e-02	1.58355e-02	1.62696e-02	1.67024e-02	1.71339e-02	1.75646e-02	1.79945e-02	1.84238e-02
0.95	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.60389e-07	1.16603e-04	7.49688e-04	1.84257e-03	3.09078e-03	4.29585e-03	5.39537e-03	6.36568e-03	7.22983e-03	7.99741e-03	8.69418e-03	9.32998e-03	9.92217e-03	1.04772e-02	1.10058e-02	1.15118e-02	1.20017e-02	1.24779e-02	1.29441e-02	1.34018e-02	1.38535e-02	1.42998e-02	1.47424e-02	1.51817e-02	1.56185e-02	1.60533e-02	1.64866e-02	1.69186e-02	1.73496e-02	1.77798e-02	1.82094e-02
1.00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.23583e-05	4.09515e-04	1.35933e-03	2.57910e-03	3.81191e-03	4.95516e-03	5.96871e-03	6.87036e-03	7.66837e-03	8.38953e-03	9.04446e-03	9.65176e-03	1.02186e-02	1.07565e-02	1.12699e-02	1.17656e-02	1.22463e-02	1.27161e-02	1.31768e-02	1.36307e-02	1.40789e-02	1.45229e-02	1.49634e-02	1.54012e-02	1.58368e-02	1.62706e-02	1.67031e-02	1.71345e-02	1.75650e-02	1.79949e-02
1.05	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	5.80435e-07	1.66445e-04	9.12963e-04	2.06574e-03	3.31224e-03	4.49656e-03	5.55498e-03	6.49681e-03	7.32791e-03	8.07577e-03	8.75168e-03	9.37558e-03	9.95543e-03	1.05036e-02	1.10250e-02	1.15271e-02	1.20128e-02	1.24867e-02	1.29505e-02	1.34070e-02	1.38572e-02	1.43028e-02	1.47446e-02	1.51834e-02	1.56198e-02	1.60544e-02	1.64874e-02	1.69192e-02	1.73501e-02	1.77802e-02
1.10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	3.62216e-05	5.28352e-04	1.56185e-03	2.79996e-03	4.01949e-03	5.12345e-03	6.10802e-03	6.97498e-03	7.75200e-03	8.45091e-03	9.09306e-03	9.68718e-03	1.02466e-02	1.07769e-02	1.12860e-02	1.17773e-02	1.22556e-02	1.27229e-02	1.31822e-02	1.36346e-02	1.40821e-02	1.45252e-02	1.49652e-02	1.54025e-02	1.58378e-02	1.62714e-02	1.67038e-02	1.71350e-02	1.75654e-02
1.15	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.16246e-06	2.35347e-04	1.08424e-03	2.28053e-03	3.52464e-03	4.67328e-03	5.70279e-03	6.60845e-03	7.41726e-03	8.14138e-03	8.80357e-03	9.41336e-03	9.98524e-03	1.05252e-02	1.10421e-02	1.15395e-02	1.20227e-02	1.24938e-02	1.29562e-02	1.34111e-02	1.38605e-02	1.43052e-02	1.47465e-02	1.51848e-02	1.56210e-02	1.60552e-02	1.64881e-02	1.69197e-02	1.73505e-02
1.20	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	6.06794e-05	6.57201e-04	1.76306e-03	3.01393e-03	4.20393e-03	5.27993e-03	6.22710e-03	7.07051e-03	7.82223e-03	8.50640e-03	9.13344e-03	9.71897e-03	1.02697e-02	1.07951e-02	1.12992e-02	1.17877e-02	1.22632e-02	1.27289e-02	1.31865e-02	1.36381e-02	1.40846e-02	1.45272e-02	1.49667e-02	1.54037e-02	1.58387e-02	1.62721e-02	1.67043e-02	1.71354e-02
1.25	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	3.05316e-06	3.13505e-04	1.26204e-03	2.49126e-03	3.71545e-03	4.83834e-03	5.82969e-03	6.71061e-03	7.49250e-03	8.20080e-03	8.84678e-03	9.44734e-03	1.00099e-02	1.05446e-02	1.10561e-02	1.15506e-02	1.20307e-02	1.25002e-02	1.29608e-02	1.34148e-02	1.38632e-02	1.43074e-02	1.47480e-02	1.51861e-02	1.56219e-02	1.60559e-02	1.64886e-02	1.69202e-02
1.30	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	9.02827e-05	7.99810e-04	1.96363e-03	3.20882e-03	4.37713e-03	5.41493e-03	6.33635e-03	7.15118e-03	7.88594e-03	8.55273e-03	9.16981e-03	9.74532e-03	1.02904e-02	1.08100e-02	1.13110e-02	1.17962e-02	1.22699e-02	1.27338e-02	1.31904e-02	1.36409e-02	1.40868e-02	1.45289e-02	1.49680e-02	1.54047e-02	1.58394e-02	1.62727e-02	1.67047e-02
1.35	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	5.57945e-06	4.09297e-04	1.44300e-03	2.68662e-03	3.89578e-03	4.98156e-03	5.94643e-03	6.79714e-03	7.56088e-03	8.25054e-03	8.88579e-03	9.47557e-03	1.00320e-02	1.05606e-02	1.10687e-02	1.15596e-02	1.20378e-02	1.25054e-02	1.29649e-02	1.34177e-02	1.38655e-02	1.43091e-02	1.47494e-02	1.51871e-02	1.56226e-02	1.60565e-02	1.64890e-02
1.40	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.34034e-04	9.49102e-04	2.15400e-03	3.39445e-03	4.52840e-03	5.53950e-03	6.42917e-03	7.22463e-03	7.93940e-03	8.59462e-03	9.20011e-03	9.76902e-03	1.03075e-02	1.08235e-02	1.13207e-02	1.18038e-02	1.22754e-02	1.27381e-02	1.31935e-02	1.36434e-02	1.40886e-02	1.45303e-02	1.49690e-02	1.54055e-02	1.58400e-02	1.62732e-02
1.45	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.15552e-05	5.13653e-04	1.62046e-03	2.87452e-03	4.05454e-03	5.11416e-03	6.04595e-03	6.87608e-03	7.61840e-03	8.29558e-03	8.91835e-03	9.50101e-03	1.00504e-02	1.05750e-02	1.10791e-02	1.15678e-02	1.20437e-02	1.25100e-02	1.29682e-02	1.34203e-02	1.38674e-02	1.43106e-02	1.47505e-02	1.51879e-02	1.56233e-02	1.60570e-02
1.50	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.84657e-04	1.10271e-03	2.33942e-03	3.55952e-03	4.66902e-03	5.64608e-03	6.51401e-03	7.28656e-03	7.98788e-03	8.62967e-03	9.22745e-03	9.78874e-03	1.03229e-02	1.08346e-02	1.13293e-02	1.18101e-02	1.22803e-02	1.27417e-02	1.31963e-02	1.36454e-02	1.40902e-02	1.45314e-02	1.49699e-02	1.54061e-02	1.58406e-02
1.55	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.92062e-05	6.29616e-04	1.79621e-03	3.04376e-03	4.20283e-03	5.22808e-03	6.13710e-03	6.94279e-03	7.67064e-03	8.33335e-03	8.94778e-03	9.52222e-03	1.00669e-02	1.05869e-02	1.10883e-02	1.15745e-02	1.20489e-02	1.25137e-02	1.29712e-02	1.34225e-02	1.38691e-02	1.43118e-02	1.47515e-02	1.51886e-02	1.56238e-02
1.60	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.49517e-04	1.25841e-03	2.50930e-03	3.71459e-03	4.79042e-03	5.74393e-03	6.58588e-03	7.34290e-03	8.02862e-03	8.66139e-03	9.25030e-03	9.80652e-03	1.03357e-02	1.08445e-02	1.13365e-02	1.18157e-02	1.22843e-02	1.27448e-02	1.31986e-02	1.36472e-02	1.40915e-02	1.45325e-02	1.49707e-02	1.54067e-02
1.65	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	3.32659e-05	7.51216e-04	1.96114e-03	3.20394e-03	4.33159e-03	5.33293e-03	6.21453e-03	7.00357e-03	7.71463e-03	8.36758e-03	8.97243e-03	9.54138e-03	1.00807e-02	1.05976e-02	1.10961e-02	1.15805e-02	1.20533e-02	1.25171e-02	1.29736e-02	1.34244e-02	1.38705e-02	1.43129e-02	1.47522e-02	1.51892e-02
1.70	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	3.21290e-04	1.40977e-03	2.67164e-03	3.85022e-03	4.90248e-03	5.82727e-03	6.65147e-03	7.39042e-03	8.06559e-03	8.68801e-03	9.27097e-03	9.82138e-03	1.03472e-02	1.08528e-02	1.13430e-02	1.18204e-02	1.22880e-02	1.27474e-02	1.32006e-02	1.36487e-02	1.40926e-02	1.45333e-02	1.49713e-02
1.75	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	5.04383e-05	8.76345e-04	2.12080e-03	3.34531e-03	4.45086e-03	5.42252e-03	6.28529e-03	7.05494e-03	7.75460e-03	8.39635e-03	8.99476e-03	9.55742e-03	1.00931e-02	1.06065e-02	1.11030e-02	1.15855e-02	1.20572e-02	1.25199e-02	1.29758e-02	1.34260e-02	1.38717e-02	1.43138e-02	1.47529e-02
1.80	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	4.03436e-04	1.55901e-03	2.81670e-03	3.97639e-03	4.99856e-03	5.90356e-03	6.70701e-03	7.43366e-03	8.09673e-03	8.71215e-03	9.28831e-03	9.83482e-03	1.03569e-02	1.08603e-02	1.13484e-02	1.18246e-02	1.22910e-02	1.27498e-02	1.32023e-02	1.36500e-02	1.40936e-02	1.45340e-02
1.85	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	7.62747e-05	1.00319e-03	2.26592e-03	3.47756e-03	4.55355e-03	5.50469e-03	6.34533e-03	7.10174e-03	7.78832e-03	8.42248e-03	9.01352e-03	9.57195e-03	1.01035e-02	1.06146e-02	1.11088e-02	1.15900e-02	1.20604e-02	1.25224e-02	1.29776e-02	1.34274e-02	1.38727e-02	1.43146e-02
1.90	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	4.90619e-04	1.69816e-03	2.95335e-03	4.08558e-03	5.08688e-03	5.96844e-03	6.75767e-03	7.47020e-03	8.12504e-03	8.73247e-03	9.30404e-03	9.84610e-03	1.03656e-02	1.08666e-02	1.13532e-02	1.18280e-02	1.22937e-02	1.27517e-02	1.32038e-02	1.36511e-02	1.40944e-02
1.95	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.06319e-04	1.12644e-03	2.40399e-03	3.59275e-03	4.64819e-03	5.57472e-03	6.40016e-03	7.14134e-03	7.81901e-03	8.44452e-03	9.03056e-03	9.58417e-03	1.01130e-02	1.06214e-02	1.11141e-02	1.15937e-02	1.20633e-02	1.25245e-02	1.29792e-02	1.34286e-02	1.38736e-02
2.00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	5.82198e-04	1.83241e-03	3.07344e-03	4.18652e-03	5.16234e-03	6.02777e-03	6.80061e-03	7.50348e-03	8.14895e-03	8.75094e-03	9.31728e-03	9.85634e-03	1.03730e-02	1.08723e-02	1.13573e-02	1.18312e-02	1.22959e-02	1.27535e-02	1.32051e-02	1.36520e-02
2.05	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.45012e-04	1.24796e-03	2.52680e-03	3.69967e-03	4.72930e-03	5.63885e-03	6.44671e-03	7.17746e-03	7.84496e-03	8.46457e-03	9.04493e-03	9.59526e-03	1.01209e-02	1.06275e-02	1.11185e-02	1.15971e-02	1.20657e-02	1.25264e-02	1.29806e-02	1.34296e-02
2.10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	6.75911e-04	1.95402e-03	3.18547e-03	4.27335e-03	5.23156e-03	6.07821e-03	6.83980e-03	7.53167e-03	8.17072e-03	8.76655e-03	9.32932e-03	9.86496e-03	1.03796e-02	1.08770e-02	1.13610e-02	1.18338e-02	1.22980e-02	1.27549e-02	1.32062e-02
2.15	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.87904e-04	1.36132e-03	2.64220e-03	3.79207e-03	4.80384e-03	5.69347e-03	6.48924e-03	7.20808e-03	7.86861e-03	8.48152e-03	9.05800e-03	9.60463e-03	1.01282e-02	1.06327e-02	1.11224e-02	1.16000e-02	1.20679e-02	1.25280e-02	1.29818e-02
2.20	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	7.68377e-04	2.06948e-03	3.28289e-03	4.35333e-03	5.29063e-03	6.12435e-03	6.87308e-03	7.55738e-03	8.18916e-03	8.78076e-03	9.33949e-03	9.87280e-03	1.03852e-02	1.08813e-02	1.13641e-02	1.18362e-02	1.22997e-02	1.27562e-02
2.25	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.37021e-04	1.47072e-03	2.74342e-03	3.87741e-03	4.86759e-03	5.74348e-03	6.52540e-03	7.23604e-03	7.88867e-03	8.49698e-03	9.06907e-03	9.61315e-03	1.01343e-02	1.06374e-02	1.11258e-02	1.16026e-02	1.20698e-02	1.25294e-02
2.30	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	8.60238e-04	2.17206e-03	3.37322e-03	4.42191e-03	5.34478e-03	6.16361e-03	6.90348e-03	7.57921e-03	8.20598e-03	8.79281e-03	9.34877e-03	9.87943e-03	1.03903e-02	1.08850e-02	1.13669e-02	1.18382e-02	1.23012e-02
2.35	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	2.89160e-04	1.56998e-03	2.83775e-03	3.95085e-03	4.92610e-03	5.78610e-03	6.55845e-03	7.25980e-03	7.90699e-03	8.51010e-03	9.07916e-03	9.62037e-03	1.01398e-02	1.06414e-02	1.11289e-02	1.16048e-02	1.20715e-02
2.40	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	9.46975e-04	2.26839e-03	3.45128e-03	4.48496e-03	5.39099e-03	6.19955e-03	6.92934e-03	7.59915e-03	8.22027e-03	8.80380e-03	9.35663e-03	9.88548e-03	1.03947e-02	1.08883e-02	1.13692e-02	1.18400e-02
2.45	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	3.43951e-04	1.66432e-03	2.91978e-03	4.01850e-03	4.97612e-03	5.82514e-03	6.58660e-03	7.28152e-03	7.92256e-03	8.52208e-03	9.08773e-03	9.62695e-03	1.01445e-02	1.06450e-02	1.11314e-02	1.16067e-02
2.50	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.03122e-03	2.35292e-03	3.52339e-03	4.53896e-03	5.43335e-03	6.23018e-03	6.95300e-03	7.61612e-03	8.23332e-03	8.81314e-03	9.36381e-03	9.89061e-03	1.03986e-02	1.08911e-02	1.13714e-02
2.55	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	4.00030e-04	1.74834e-03	2.99584e-03	4.07658e-03	5.02201e-03	5.85844e-03	6.61237e-03	7.30002e-03	7.93679e-03	8.53227e-03	9.09556e-03	9.63255e-03	1.01488e-02	1.06481e-02	1.11338e-02
2.60	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.10842e-03	2.43173e-03	3.58550e-03	4.58858e-03	5.46953e-03	6.25823e-03	6.97316e-03	7.63165e-03	8.24444e-03	8.82168e-03	9.36991e-03	9.89529e-03	1.04019e-02	1.08937e-02
2.65	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	4.55475e-04	1.82735e-03	3.06163e-03	4.13002e-03	5.06126e-03	5.88896e-03	6.63434e-03	7.31695e-03	7.94892e-03	8.54159e-03	9.10223e-03	9.63766e-03	1.01525e-02	1.06509e-02
2.70	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.18218e-03	2.50035e-03	3.64275e-03	4.63106e-03	5.50270e-03	6.28217e-03	6.99163e-03	7.64489e-03	8.25461e-03	8.82896e-03	9.37550e-03	9.89928e-03	1.04050e-02
2.75	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	5.10611e-04	1.89689e-03	3.12244e-03	4.17586e-03	5.09728e-03	5.91504e-03	6.65448e-03	7.33140e-03	7.96003e-03	8.54953e-03	9.10832e-03	9.64202e-03	1.01558e-02
2.80	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.24841e-03	2.56402e-03	3.69197e-03	4.67008e-03	5.53107e-03	6.30412e-03	7.00740e-03	7.65702e-03	8.26330e-03	8.83562e-03	9.38026e-03	9.90293e-03
2.85	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	5.62864e-04	1.96182e-03	3.17489e-03	4.21802e-03	5.12810e-03	5.93895e-03	6.67169e-03	7.34464e-03	7.96952e-03	8.55681e-03	9.11353e-03	9.64601e-03
2.90	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.31098e-03	2.61920e-03	3.73730e-03	4.70351e-03	5.55711e-03	6.32289e-03	7.02186e-03	7.66738e-03	8.27125e-03	8.84131e-03	9.38462e-03
2.95	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	6.13715e-04	2.01851e-03	3.22329e-03	4.25418e-03	5.15640e-03	5.95940e-03	6.68747e-03	7.35596e-03	7.97821e-03	8.56303e-03	9.11830e-03
3.00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.36642e-03	2.67025e-03	3.77625e-03	4.73423e-03	5.57939e-03	6.34011e-03	7.03422e-03	7.67688e-03	8.27805e-03	8.84653e-03
3.05	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	6.60526e-04	2.07121e-03	3.26497e-03	4.28742e-03	5.18064e-03	5.97818e-03	6.70097e-03	7.36635e-03	7.98565e-03	8.56874e-03
3.10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.41838e-03	2.71437e-03	3.81210e-03	4.76056e-03	5.59985e-03	6.35485e-03	7.04557e-03	7.68502e-03	8.28429e-03
3.15	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	7.05374e-04	2.11701e-03	3.30338e-03	4.31595e-03	5.20291e-03	5.99427e-03	6.71337e-03	7.37524e-03	7.99248e-03
3.20	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.46401e-03	2.75512e-03	3.84290e-03	4.78476e-03	5.61738e-03	6.36838e-03	7.05529e-03	7.69248e-03
3.25	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	7.45849e-04	2.15944e-03	3.33644e-03	4.34219e-03	5.22201e-03	6.00904e-03	6.72399e-03	7.38341e-03
3.30	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.50655e-03	2.79027e-03	3.87124e-03	4.80552e-03	5.63349e-03	6.37998e-03	7.06422e-03
3.35	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	7.84199e-04	2.19620e-03	3.36690e-03	4.36471e-03	5.23955e-03	6.02170e-03	6.73375e-03
3.40	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.54369e-03	2.82271e-03	3.89559e-03	4.82461e-03	5.64730e-03	6.39064e-03
3.45	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	8.18344e-04	2.23021e-03	3.39310e-03	4.38543e-03	5.25461e-03	6.03334e-03
3.50	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.57820e-03	2.85067e-03	3.91801e-03	4.84099e-03	5.66001e-03
3.55	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	8.50446e-04	2.25960e-03	3.41724e-03	4.40322e-03	5.26846e-03
3.60	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.60820e-03	2.87645e-03	3.93728e-03	4.85606e-03
3.65	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	8.78763e-04	2.28676e-03	3.43801e-03	4.41959e-03
3.70	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.63601e-03	2.89867e-03	3.95501e-03
3.75	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	9.05242e-04	2.31021e-03	3.45714e-03
3.80	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.66012e-03	2.91915e-03
3.85	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	9.28448e-04	2.33186e-03
3.90	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	1.68244e-03
3.95	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	9.50064e-04
4.00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00


==> anc/tab3_bottom.txt <==
# Title: Accurate Gaunt factors for non-relativistic quadrupole bremsstrahlung
# Authors: Pradler J., Semmelrock L.
# Table: Thermally averaged interference term for quadrupole bremsstrahlung on logarithmic grid in xi
# =============================================================================================================
# Byte-by-byte description of file: tab3_bottom.txt
# -------------------------------------------------------------------------------------------------------------
# Bytes     Format   Units   Label           Explanations
# -------------------------------------------------------------------------------------------------------------
# 001-006   F6.2     ---     log10(xi)       [-11,1] Emitted energy fraction omega/T (1)
# 008-017   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = -3.0 (2),(3)
# 019-028   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = -2.9 (2),(3)
# 030-039   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = -2.8 (2),(3)
# 041-050   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = -2.7 (2),(3)
# 052-061   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = -2.6 (2),(3)
# 063-072   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = -2.5 (2),(3)
# 074-083   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = -2.4 (2),(3)
# 085-094   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = -2.3 (2),(3)
# 096-105   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = -2.2 (2),(3)
# 107-116   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = -2.1 (2),(3)
# 118-127   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = -2.0 (2),(3)
# 129-138   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = -1.9 (2),(3)
# 140-149   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = -1.8 (2),(3)
# 151-160   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = -1.7 (2),(3)
# 162-171   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = -1.6 (2),(3)
# 173-182   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = -1.5 (2),(3)
# 184-193   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = -1.4 (2),(3)
# 195-204   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = -1.3 (2),(3)
# 206-215   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = -1.2 (2),(3)
# 217-226   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = -1.1 (2),(3)
# 228-237   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = -1.0 (2),(3)
# 239-248   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = -0.9 (2),(3)
# 250-259   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = -0.8 (2),(3)
# 261-270   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = -0.7 (2),(3)
# 272-281   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = -0.6 (2),(3)
# 283-292   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = -0.5 (2),(3)
# 294-303   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = -0.4 (2),(3)
# 305-314   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = -0.3 (2),(3)
# 316-325   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = -0.2 (2),(3)
# 327-336   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = -0.1 (2),(3)
# 338-347   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = 0.0 (2),(3)
# 349-358   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = 0.1 (2),(3)
# 360-369   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = 0.2 (2),(3)
# 371-380   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = 0.3 (2),(3)
# 382-391   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = 0.4 (2),(3)
# 393-402   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = 0.5 (2),(3)
# 404-413   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = 0.6 (2),(3)
# 415-424   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = 0.7 (2),(3)
# 426-435   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = 0.8 (2),(3)
# 437-446   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = 0.9 (2),(3)
# 448-457   E10.3    ---     <g_int>         Interference term for log10(|nu_p|) = 1.0 (2),(3)
# -------------------------------------------------------------------------------------------------------------
# Note (1): xi as defined in Eq. (7)
# Note (2): <g_int> as defined in Eq. (9), nu_p as defined in Eq. (7)
# Note (3): the value of the logarithm of |nup| for each column is log10(|nup|) = -3.0 + 0.1*(column#-2)
# -------------------------------------------------------------------------------------------------------------
-11.00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.598e+00	1.597e+00	1.595e+00	1.593e+00	1.589e+00	1.583e+00	1.574e+00	1.560e+00	1.538e+00	1.506e+00	1.460e+00	1.393e+00	1.302e+00	1.181e+00	1.031e+00	8.543e-01	6.635e-01	4.749e-01	3.078e-01	1.770e-01	8.842e-02	3.740e-02	1.303e-02	3.619e-03	7.710e-04	1.203e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-10.95	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.589e+00	1.583e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.548e-01	6.639e-01	4.753e-01	3.081e-01	1.774e-01	8.865e-02	3.756e-02	1.312e-02	3.660e-03	7.863e-04	1.245e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-10.90	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.549e-01	6.640e-01	4.754e-01	3.083e-01	1.775e-01	8.874e-02	3.762e-02	1.315e-02	3.678e-03	7.937e-04	1.268e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-10.85	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.640e-01	4.755e-01	3.083e-01	1.775e-01	8.877e-02	3.764e-02	1.317e-02	3.685e-03	7.966e-04	1.277e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-10.80	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.764e-02	1.317e-02	3.687e-03	7.974e-04	1.280e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-10.75	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.764e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-10.70	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.642e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-10.65	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-10.60	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-10.55	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-10.50	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-10.45	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-10.40	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.642e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-10.35	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-10.30	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-10.25	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-10.20	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-10.15	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-10.10	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-10.05	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-10.00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-9.95	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-9.90	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.654e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-9.85	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.640e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-9.80	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-9.75	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-9.70	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-9.65	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.640e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-9.60	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.638e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-9.55	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-9.50	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.644e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-9.45	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-9.40	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.640e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-9.35	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.635e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-9.30	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-9.25	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-9.20	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-9.15	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-9.10	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.637e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-9.05	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.642e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-9.00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-8.95	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-8.90	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-8.85	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-8.80	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-8.75	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-8.70	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-8.65	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-8.60	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-8.55	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-8.50	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-8.45	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-8.40	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-8.35	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-8.30	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-8.25	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-8.20	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-8.15	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-8.10	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-8.05	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-8.00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-7.95	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-7.90	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-7.85	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-7.80	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-7.75	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-7.70	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-7.65	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-7.60	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-7.55	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-7.50	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-7.45	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-7.40	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-7.35	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-7.30	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-7.25	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-7.20	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-7.15	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-7.10	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-7.05	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-7.00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-6.95	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-6.90	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-6.85	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-6.80	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-6.75	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-6.70	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-6.65	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-6.60	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-6.55	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-6.50	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-6.45	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-6.40	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-6.35	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-6.30	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-6.25	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-6.20	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-6.15	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-6.10	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-6.05	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-6.00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-5.95	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-5.90	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-5.85	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-5.80	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-5.75	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-5.70	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-5.65	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-5.60	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-5.55	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-5.50	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.765e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-5.45	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.764e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-5.40	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.764e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-5.35	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.764e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-5.30	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.764e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-5.25	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.764e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-5.20	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.764e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-5.15	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.764e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-5.10	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.764e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-5.05	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.764e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-5.00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.764e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-4.95	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.764e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-4.90	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.764e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-4.85	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.764e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-4.80	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.764e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-4.75	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.764e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-4.70	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.764e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-4.65	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.764e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-4.60	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.878e-02	3.764e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-4.55	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.877e-02	3.764e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-4.50	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.877e-02	3.764e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-4.45	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.877e-02	3.764e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-4.40	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.641e-01	4.755e-01	3.083e-01	1.775e-01	8.877e-02	3.764e-02	1.317e-02	3.688e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-4.35	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.640e-01	4.755e-01	3.083e-01	1.775e-01	8.877e-02	3.764e-02	1.317e-02	3.687e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-4.30	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.640e-01	4.755e-01	3.083e-01	1.775e-01	8.877e-02	3.764e-02	1.317e-02	3.687e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-4.25	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.640e-01	4.755e-01	3.083e-01	1.775e-01	8.877e-02	3.764e-02	1.317e-02	3.687e-03	7.977e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-4.20	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.550e-01	6.640e-01	4.755e-01	3.083e-01	1.775e-01	8.877e-02	3.764e-02	1.317e-02	3.687e-03	7.976e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-4.15	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.549e-01	6.640e-01	4.755e-01	3.083e-01	1.775e-01	8.877e-02	3.764e-02	1.317e-02	3.687e-03	7.976e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-4.10	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.590e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.549e-01	6.640e-01	4.755e-01	3.083e-01	1.775e-01	8.877e-02	3.764e-02	1.317e-02	3.687e-03	7.976e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-4.05	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.589e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.549e-01	6.640e-01	4.755e-01	3.083e-01	1.775e-01	8.877e-02	3.764e-02	1.317e-02	3.687e-03	7.976e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-4.00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.589e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.549e-01	6.640e-01	4.754e-01	3.083e-01	1.775e-01	8.877e-02	3.764e-02	1.317e-02	3.687e-03	7.976e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-3.95	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.589e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.549e-01	6.640e-01	4.754e-01	3.083e-01	1.775e-01	8.876e-02	3.764e-02	1.317e-02	3.687e-03	7.976e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-3.90	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.589e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.549e-01	6.640e-01	4.754e-01	3.083e-01	1.775e-01	8.876e-02	3.764e-02	1.317e-02	3.687e-03	7.976e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-3.85	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.589e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.549e-01	6.640e-01	4.754e-01	3.083e-01	1.775e-01	8.876e-02	3.764e-02	1.317e-02	3.687e-03	7.975e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-3.80	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.589e+00	1.584e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.549e-01	6.640e-01	4.754e-01	3.083e-01	1.775e-01	8.876e-02	3.764e-02	1.317e-02	3.687e-03	7.975e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-3.75	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.589e+00	1.583e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.548e-01	6.639e-01	4.754e-01	3.083e-01	1.775e-01	8.876e-02	3.764e-02	1.317e-02	3.687e-03	7.975e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-3.70	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.589e+00	1.583e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.548e-01	6.639e-01	4.754e-01	3.083e-01	1.775e-01	8.875e-02	3.763e-02	1.317e-02	3.687e-03	7.975e-04	1.281e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-3.65	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.589e+00	1.583e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.548e-01	6.639e-01	4.754e-01	3.082e-01	1.775e-01	8.875e-02	3.763e-02	1.317e-02	3.687e-03	7.974e-04	1.280e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-3.60	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.589e+00	1.583e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.548e-01	6.639e-01	4.754e-01	3.082e-01	1.775e-01	8.875e-02	3.763e-02	1.317e-02	3.686e-03	7.974e-04	1.280e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-3.55	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.589e+00	1.583e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.547e-01	6.638e-01	4.753e-01	3.082e-01	1.774e-01	8.874e-02	3.763e-02	1.317e-02	3.686e-03	7.974e-04	1.280e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-3.50	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.596e+00	1.593e+00	1.589e+00	1.583e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.394e+00	1.302e+00	1.182e+00	1.031e+00	8.547e-01	6.638e-01	4.753e-01	3.082e-01	1.774e-01	8.874e-02	3.763e-02	1.317e-02	3.686e-03	7.973e-04	1.280e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-3.45	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.595e+00	1.593e+00	1.589e+00	1.583e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.393e+00	1.302e+00	1.181e+00	1.031e+00	8.547e-01	6.637e-01	4.753e-01	3.082e-01	1.774e-01	8.873e-02	3.763e-02	1.316e-02	3.686e-03	7.973e-04	1.280e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-3.40	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.595e+00	1.593e+00	1.589e+00	1.583e+00	1.574e+00	1.560e+00	1.539e+00	1.507e+00	1.460e+00	1.393e+00	1.302e+00	1.181e+00	1.031e+00	8.546e-01	6.637e-01	4.753e-01	3.082e-01	1.774e-01	8.873e-02	3.762e-02	1.316e-02	3.686e-03	7.972e-04	1.280e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-3.35	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.595e+00	1.593e+00	1.589e+00	1.583e+00	1.574e+00	1.560e+00	1.538e+00	1.507e+00	1.460e+00	1.393e+00	1.302e+00	1.181e+00	1.031e+00	8.546e-01	6.636e-01	4.752e-01	3.082e-01	1.774e-01	8.872e-02	3.762e-02	1.316e-02	3.685e-03	7.972e-04	1.280e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-3.30	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.597e+00	1.595e+00	1.593e+00	1.589e+00	1.583e+00	1.574e+00	1.560e+00	1.538e+00	1.506e+00	1.460e+00	1.393e+00	1.302e+00	1.181e+00	1.031e+00	8.545e-01	6.636e-01	4.752e-01	3.081e-01	1.774e-01	8.872e-02	3.762e-02	1.316e-02	3.685e-03	7.971e-04	1.280e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-3.25	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.600e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.598e+00	1.597e+00	1.595e+00	1.593e+00	1.589e+00	1.583e+00	1.574e+00	1.560e+00	1.538e+00	1.506e+00	1.460e+00	1.393e+00	1.302e+00	1.181e+00	1.031e+00	8.544e-01	6.636e-01	4.752e-01	3.081e-01	1.774e-01	8.871e-02	3.761e-02	1.316e-02	3.685e-03	7.970e-04	1.280e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-3.20	1.600e+00	1.600e+00	1.600e+00	1.600e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.598e+00	1.597e+00	1.595e+00	1.593e+00	1.589e+00	1.583e+00	1.574e+00	1.560e+00	1.538e+00	1.506e+00	1.460e+00	1.393e+00	1.302e+00	1.181e+00	1.031e+00	8.544e-01	6.636e-01	4.751e-01	3.081e-01	1.774e-01	8.870e-02	3.761e-02	1.316e-02	3.684e-03	7.970e-04	1.280e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-3.15	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.598e+00	1.597e+00	1.595e+00	1.593e+00	1.589e+00	1.583e+00	1.574e+00	1.560e+00	1.538e+00	1.506e+00	1.459e+00	1.393e+00	1.302e+00	1.181e+00	1.030e+00	8.543e-01	6.635e-01	4.751e-01	3.080e-01	1.773e-01	8.869e-02	3.761e-02	1.316e-02	3.684e-03	7.969e-04	1.280e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-3.10	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.598e+00	1.597e+00	1.595e+00	1.593e+00	1.589e+00	1.583e+00	1.574e+00	1.559e+00	1.538e+00	1.506e+00	1.459e+00	1.393e+00	1.301e+00	1.181e+00	1.030e+00	8.542e-01	6.634e-01	4.750e-01	3.080e-01	1.773e-01	8.868e-02	3.760e-02	1.316e-02	3.683e-03	7.967e-04	1.279e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-3.05	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.598e+00	1.597e+00	1.595e+00	1.593e+00	1.589e+00	1.583e+00	1.573e+00	1.559e+00	1.538e+00	1.506e+00	1.459e+00	1.393e+00	1.301e+00	1.181e+00	1.030e+00	8.541e-01	6.633e-01	4.750e-01	3.080e-01	1.773e-01	8.867e-02	3.760e-02	1.315e-02	3.683e-03	7.966e-04	1.279e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-3.00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.598e+00	1.597e+00	1.596e+00	1.595e+00	1.592e+00	1.589e+00	1.583e+00	1.573e+00	1.559e+00	1.538e+00	1.506e+00	1.459e+00	1.393e+00	1.301e+00	1.181e+00	1.030e+00	8.540e-01	6.633e-01	4.749e-01	3.079e-01	1.773e-01	8.865e-02	3.759e-02	1.315e-02	3.682e-03	7.965e-04	1.279e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-2.95	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.598e+00	1.597e+00	1.596e+00	1.595e+00	1.592e+00	1.588e+00	1.582e+00	1.573e+00	1.559e+00	1.538e+00	1.506e+00	1.459e+00	1.392e+00	1.301e+00	1.180e+00	1.030e+00	8.539e-01	6.631e-01	4.748e-01	3.079e-01	1.772e-01	8.864e-02	3.758e-02	1.315e-02	3.682e-03	7.963e-04	1.279e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-2.90	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.598e+00	1.597e+00	1.596e+00	1.595e+00	1.592e+00	1.588e+00	1.582e+00	1.573e+00	1.559e+00	1.537e+00	1.505e+00	1.459e+00	1.392e+00	1.301e+00	1.180e+00	1.030e+00	8.537e-01	6.630e-01	4.747e-01	3.078e-01	1.772e-01	8.862e-02	3.758e-02	1.315e-02	3.681e-03	7.962e-04	1.278e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-2.85	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.598e+00	1.598e+00	1.597e+00	1.596e+00	1.594e+00	1.592e+00	1.588e+00	1.582e+00	1.573e+00	1.559e+00	1.537e+00	1.505e+00	1.458e+00	1.392e+00	1.301e+00	1.180e+00	1.030e+00	8.536e-01	6.629e-01	4.746e-01	3.078e-01	1.772e-01	8.860e-02	3.757e-02	1.314e-02	3.680e-03	7.960e-04	1.278e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-2.80	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.598e+00	1.598e+00	1.598e+00	1.597e+00	1.596e+00	1.594e+00	1.592e+00	1.588e+00	1.582e+00	1.573e+00	1.558e+00	1.537e+00	1.505e+00	1.458e+00	1.392e+00	1.300e+00	1.180e+00	1.029e+00	8.534e-01	6.628e-01	4.745e-01	3.077e-01	1.771e-01	8.858e-02	3.756e-02	1.314e-02	3.679e-03	7.958e-04	1.278e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-2.75	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.599e+00	1.599e+00	1.599e+00	1.598e+00	1.598e+00	1.598e+00	1.598e+00	1.597e+00	1.597e+00	1.596e+00	1.594e+00	1.592e+00	1.588e+00	1.582e+00	1.572e+00	1.558e+00	1.537e+00	1.505e+00	1.458e+00	1.391e+00	1.300e+00	1.180e+00	1.029e+00	8.532e-01	6.626e-01	4.744e-01	3.076e-01	1.771e-01	8.856e-02	3.755e-02	1.314e-02	3.678e-03	7.955e-04	1.277e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-2.70	1.598e+00	1.598e+00	1.598e+00	1.598e+00	1.598e+00	1.598e+00	1.598e+00	1.598e+00	1.598e+00	1.598e+00	1.598e+00	1.598e+00	1.598e+00	1.597e+00	1.597e+00	1.596e+00	1.594e+00	1.591e+00	1.588e+00	1.581e+00	1.572e+00	1.558e+00	1.536e+00	1.504e+00	1.458e+00	1.391e+00	1.300e+00	1.179e+00	1.029e+00	8.529e-01	6.624e-01	4.743e-01	3.075e-01	1.770e-01	8.853e-02	3.754e-02	1.313e-02	3.677e-03	7.953e-04	1.277e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-2.65	1.598e+00	1.598e+00	1.598e+00	1.598e+00	1.598e+00	1.597e+00	1.598e+00	1.598e+00	1.598e+00	1.598e+00	1.598e+00	1.598e+00	1.598e+00	1.597e+00	1.596e+00	1.595e+00	1.594e+00	1.591e+00	1.587e+00	1.581e+00	1.572e+00	1.558e+00	1.536e+00	1.504e+00	1.457e+00	1.391e+00	1.299e+00	1.179e+00	1.029e+00	8.527e-01	6.622e-01	4.741e-01	3.074e-01	1.770e-01	8.850e-02	3.752e-02	1.313e-02	3.675e-03	7.949e-04	1.276e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-2.60	1.598e+00	1.598e+00	1.598e+00	1.598e+00	1.598e+00	1.597e+00	1.598e+00	1.598e+00	1.598e+00	1.598e+00	1.598e+00	1.598e+00	1.597e+00	1.597e+00	1.596e+00	1.595e+00	1.593e+00	1.591e+00	1.587e+00	1.581e+00	1.572e+00	1.557e+00	1.536e+00	1.504e+00	1.457e+00	1.390e+00	1.299e+00	1.179e+00	1.028e+00	8.524e-01	6.619e-01	4.739e-01	3.073e-01	1.769e-01	8.846e-02	3.751e-02	1.312e-02	3.674e-03	7.946e-04	1.276e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-2.55	1.598e+00	1.598e+00	1.598e+00	1.598e+00	1.598e+00	1.597e+00	1.598e+00	1.598e+00	1.598e+00	1.598e+00	1.598e+00	1.597e+00	1.597e+00	1.597e+00	1.596e+00	1.595e+00	1.593e+00	1.591e+00	1.587e+00	1.581e+00	1.571e+00	1.557e+00	1.535e+00	1.503e+00	1.456e+00	1.390e+00	1.299e+00	1.178e+00	1.028e+00	8.521e-01	6.617e-01	4.737e-01	3.072e-01	1.768e-01	8.842e-02	3.749e-02	1.312e-02	3.672e-03	7.942e-04	1.275e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-2.50	1.598e+00	1.598e+00	1.598e+00	1.598e+00	1.598e+00	1.597e+00	1.598e+00	1.598e+00	1.597e+00	1.597e+00	1.597e+00	1.597e+00	1.597e+00	1.596e+00	1.596e+00	1.595e+00	1.593e+00	1.590e+00	1.586e+00	1.580e+00	1.571e+00	1.557e+00	1.535e+00	1.503e+00	1.456e+00	1.389e+00	1.298e+00	1.178e+00	1.027e+00	8.517e-01	6.614e-01	4.735e-01	3.070e-01	1.767e-01	8.838e-02	3.747e-02	1.311e-02	3.670e-03	7.938e-04	1.274e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-2.45	1.597e+00	1.597e+00	1.597e+00	1.597e+00	1.597e+00	1.597e+00	1.597e+00	1.597e+00	1.597e+00	1.597e+00	1.597e+00	1.597e+00	1.596e+00	1.596e+00	1.595e+00	1.594e+00	1.593e+00	1.590e+00	1.586e+00	1.580e+00	1.570e+00	1.556e+00	1.534e+00	1.502e+00	1.455e+00	1.389e+00	1.297e+00	1.177e+00	1.027e+00	8.513e-01	6.610e-01	4.733e-01	3.069e-01	1.766e-01	8.833e-02	3.745e-02	1.310e-02	3.668e-03	7.933e-04	1.274e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-2.40	1.597e+00	1.597e+00	1.597e+00	1.597e+00	1.597e+00	1.596e+00	1.597e+00	1.597e+00	1.597e+00	1.597e+00	1.597e+00	1.596e+00	1.596e+00	1.596e+00	1.595e+00	1.594e+00	1.592e+00	1.590e+00	1.586e+00	1.579e+00	1.570e+00	1.556e+00	1.534e+00	1.502e+00	1.455e+00	1.388e+00	1.297e+00	1.177e+00	1.026e+00	8.508e-01	6.607e-01	4.730e-01	3.067e-01	1.765e-01	8.827e-02	3.743e-02	1.309e-02	3.665e-03	7.928e-04	1.273e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-2.35	1.597e+00	1.597e+00	1.597e+00	1.597e+00	1.597e+00	1.596e+00	1.597e+00	1.597e+00	1.597e+00	1.596e+00	1.596e+00	1.596e+00	1.596e+00	1.595e+00	1.595e+00	1.594e+00	1.592e+00	1.589e+00	1.585e+00	1.579e+00	1.569e+00	1.555e+00	1.533e+00	1.501e+00	1.454e+00	1.388e+00	1.296e+00	1.176e+00	1.026e+00	8.503e-01	6.602e-01	4.727e-01	3.065e-01	1.764e-01	8.821e-02	3.740e-02	1.308e-02	3.662e-03	7.921e-04	1.272e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-2.30	1.596e+00	1.596e+00	1.596e+00	1.596e+00	1.596e+00	1.596e+00	1.596e+00	1.596e+00	1.596e+00	1.596e+00	1.596e+00	1.596e+00	1.595e+00	1.595e+00	1.594e+00	1.593e+00	1.591e+00	1.589e+00	1.585e+00	1.578e+00	1.569e+00	1.554e+00	1.532e+00	1.500e+00	1.453e+00	1.387e+00	1.295e+00	1.175e+00	1.025e+00	8.497e-01	6.597e-01	4.723e-01	3.062e-01	1.763e-01	8.814e-02	3.737e-02	1.307e-02	3.659e-03	7.914e-04	1.271e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-2.25	1.596e+00	1.596e+00	1.596e+00	1.596e+00	1.596e+00	1.595e+00	1.596e+00	1.596e+00	1.596e+00	1.596e+00	1.596e+00	1.595e+00	1.595e+00	1.594e+00	1.594e+00	1.593e+00	1.591e+00	1.588e+00	1.584e+00	1.578e+00	1.568e+00	1.554e+00	1.532e+00	1.499e+00	1.452e+00	1.386e+00	1.294e+00	1.174e+00	1.024e+00	8.490e-01	6.592e-01	4.719e-01	3.060e-01	1.761e-01	8.806e-02	3.733e-02	1.306e-02	3.655e-03	7.906e-04	1.269e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-2.20	1.596e+00	1.596e+00	1.596e+00	1.596e+00	1.596e+00	1.595e+00	1.595e+00	1.595e+00	1.595e+00	1.595e+00	1.595e+00	1.595e+00	1.594e+00	1.594e+00	1.593e+00	1.592e+00	1.590e+00	1.588e+00	1.583e+00	1.577e+00	1.567e+00	1.553e+00	1.531e+00	1.498e+00	1.451e+00	1.385e+00	1.293e+00	1.173e+00	1.024e+00	8.483e-01	6.586e-01	4.715e-01	3.057e-01	1.759e-01	8.797e-02	3.729e-02	1.305e-02	3.651e-03	7.897e-04	1.268e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-2.15	1.595e+00	1.595e+00	1.595e+00	1.595e+00	1.595e+00	1.594e+00	1.595e+00	1.595e+00	1.595e+00	1.595e+00	1.595e+00	1.594e+00	1.594e+00	1.593e+00	1.593e+00	1.591e+00	1.590e+00	1.587e+00	1.583e+00	1.576e+00	1.567e+00	1.552e+00	1.530e+00	1.497e+00	1.450e+00	1.384e+00	1.292e+00	1.172e+00	1.023e+00	8.474e-01	6.579e-01	4.710e-01	3.053e-01	1.757e-01	8.786e-02	3.725e-02	1.303e-02	3.647e-03	7.887e-04	1.266e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-2.10	1.595e+00	1.595e+00	1.595e+00	1.595e+00	1.595e+00	1.594e+00	1.594e+00	1.594e+00	1.594e+00	1.594e+00	1.594e+00	1.594e+00	1.593e+00	1.593e+00	1.592e+00	1.591e+00	1.589e+00	1.586e+00	1.582e+00	1.576e+00	1.566e+00	1.551e+00	1.529e+00	1.496e+00	1.449e+00	1.382e+00	1.291e+00	1.171e+00	1.021e+00	8.464e-01	6.572e-01	4.704e-01	3.049e-01	1.755e-01	8.775e-02	3.720e-02	1.301e-02	3.642e-03	7.875e-04	1.264e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-2.05	1.594e+00	1.594e+00	1.594e+00	1.594e+00	1.594e+00	1.593e+00	1.594e+00	1.594e+00	1.594e+00	1.594e+00	1.593e+00	1.593e+00	1.593e+00	1.592e+00	1.591e+00	1.590e+00	1.588e+00	1.585e+00	1.581e+00	1.575e+00	1.565e+00	1.550e+00	1.527e+00	1.495e+00	1.447e+00	1.381e+00	1.290e+00	1.170e+00	1.020e+00	8.454e-01	6.563e-01	4.698e-01	3.045e-01	1.753e-01	8.762e-02	3.714e-02	1.299e-02	3.637e-03	7.862e-04	1.262e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-2.00	1.593e+00	1.593e+00	1.593e+00	1.593e+00	1.593e+00	1.592e+00	1.593e+00	1.593e+00	1.593e+00	1.593e+00	1.593e+00	1.592e+00	1.592e+00	1.591e+00	1.591e+00	1.589e+00	1.587e+00	1.585e+00	1.580e+00	1.574e+00	1.564e+00	1.549e+00	1.526e+00	1.493e+00	1.446e+00	1.379e+00	1.288e+00	1.168e+00	1.019e+00	8.441e-01	6.553e-01	4.690e-01	3.040e-01	1.750e-01	8.747e-02	3.708e-02	1.297e-02	3.630e-03	7.848e-04	1.260e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-1.95	1.593e+00	1.593e+00	1.593e+00	1.593e+00	1.593e+00	1.592e+00	1.592e+00	1.592e+00	1.592e+00	1.592e+00	1.592e+00	1.592e+00	1.591e+00	1.591e+00	1.590e+00	1.588e+00	1.587e+00	1.584e+00	1.579e+00	1.573e+00	1.562e+00	1.547e+00	1.525e+00	1.491e+00	1.444e+00	1.377e+00	1.286e+00	1.166e+00	1.017e+00	8.428e-01	6.541e-01	4.682e-01	3.035e-01	1.746e-01	8.730e-02	3.701e-02	1.294e-02	3.623e-03	7.833e-04	1.257e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-1.90	1.592e+00	1.592e+00	1.592e+00	1.592e+00	1.592e+00	1.591e+00	1.592e+00	1.592e+00	1.592e+00	1.591e+00	1.591e+00	1.591e+00	1.590e+00	1.590e+00	1.589e+00	1.588e+00	1.586e+00	1.583e+00	1.578e+00	1.571e+00	1.561e+00	1.546e+00	1.523e+00	1.490e+00	1.442e+00	1.375e+00	1.284e+00	1.164e+00	1.015e+00	8.412e-01	6.529e-01	4.673e-01	3.028e-01	1.743e-01	8.712e-02	3.692e-02	1.291e-02	3.614e-03	7.816e-04	1.254e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-1.85	1.591e+00	1.591e+00	1.591e+00	1.591e+00	1.591e+00	1.590e+00	1.591e+00	1.591e+00	1.591e+00	1.591e+00	1.590e+00	1.590e+00	1.590e+00	1.589e+00	1.588e+00	1.587e+00	1.584e+00	1.581e+00	1.577e+00	1.570e+00	1.560e+00	1.544e+00	1.521e+00	1.488e+00	1.439e+00	1.372e+00	1.281e+00	1.162e+00	1.013e+00	8.395e-01	6.515e-01	4.662e-01	3.021e-01	1.739e-01	8.690e-02	3.683e-02	1.288e-02	3.604e-03	7.796e-04	1.250e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-1.80	1.590e+00	1.590e+00	1.590e+00	1.590e+00	1.590e+00	1.589e+00	1.590e+00	1.590e+00	1.590e+00	1.590e+00	1.589e+00	1.589e+00	1.589e+00	1.588e+00	1.587e+00	1.585e+00	1.583e+00	1.580e+00	1.576e+00	1.569e+00	1.558e+00	1.543e+00	1.519e+00	1.485e+00	1.437e+00	1.369e+00	1.278e+00	1.159e+00	1.011e+00	8.375e-01	6.498e-01	4.650e-01	3.014e-01	1.734e-01	8.666e-02	3.673e-02	1.284e-02	3.593e-03	7.772e-04	1.247e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-1.75	1.589e+00	1.589e+00	1.589e+00	1.589e+00	1.589e+00	1.588e+00	1.589e+00	1.589e+00	1.589e+00	1.589e+00	1.588e+00	1.588e+00	1.587e+00	1.587e+00	1.586e+00	1.584e+00	1.582e+00	1.579e+00	1.574e+00	1.567e+00	1.556e+00	1.541e+00	1.517e+00	1.483e+00	1.434e+00	1.366e+00	1.275e+00	1.156e+00	1.009e+00	8.354e-01	6.481e-01	4.637e-01	3.005e-01	1.729e-01	8.639e-02	3.661e-02	1.280e-02	3.581e-03	7.743e-04	1.243e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-1.70	1.589e+00	1.588e+00	1.588e+00	1.588e+00	1.588e+00	1.587e+00	1.588e+00	1.588e+00	1.588e+00	1.588e+00	1.587e+00	1.587e+00	1.586e+00	1.586e+00	1.584e+00	1.583e+00	1.581e+00	1.577e+00	1.573e+00	1.565e+00	1.555e+00	1.539e+00	1.515e+00	1.480e+00	1.431e+00	1.363e+00	1.271e+00	1.153e+00	1.006e+00	8.330e-01	6.461e-01	4.621e-01	2.995e-01	1.723e-01	8.609e-02	3.648e-02	1.276e-02	3.568e-03	7.709e-04	1.238e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-1.65	1.587e+00	1.587e+00	1.587e+00	1.587e+00	1.587e+00	1.586e+00	1.587e+00	1.587e+00	1.587e+00	1.586e+00	1.586e+00	1.586e+00	1.585e+00	1.584e+00	1.583e+00	1.582e+00	1.579e+00	1.576e+00	1.571e+00	1.564e+00	1.553e+00	1.536e+00	1.512e+00	1.478e+00	1.428e+00	1.359e+00	1.267e+00	1.149e+00	1.002e+00	8.303e-01	6.438e-01	4.604e-01	2.983e-01	1.716e-01	8.574e-02	3.633e-02	1.270e-02	3.553e-03	7.673e-04	1.233e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-1.60	1.586e+00	1.586e+00	1.586e+00	1.586e+00	1.586e+00	1.585e+00	1.586e+00	1.586e+00	1.585e+00	1.585e+00	1.585e+00	1.584e+00	1.584e+00	1.583e+00	1.582e+00	1.580e+00	1.578e+00	1.574e+00	1.569e+00	1.562e+00	1.550e+00	1.534e+00	1.510e+00	1.474e+00	1.424e+00	1.355e+00	1.263e+00	1.145e+00	9.985e-01	8.272e-01	6.413e-01	4.585e-01	2.970e-01	1.708e-01	8.535e-02	3.616e-02	1.264e-02	3.536e-03	7.635e-04	1.226e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-1.55	1.585e+00	1.585e+00	1.585e+00	1.585e+00	1.585e+00	1.584e+00	1.585e+00	1.584e+00	1.584e+00	1.584e+00	1.584e+00	1.583e+00	1.582e+00	1.581e+00	1.580e+00	1.578e+00	1.576e+00	1.572e+00	1.567e+00	1.559e+00	1.548e+00	1.531e+00	1.507e+00	1.471e+00	1.420e+00	1.351e+00	1.258e+00	1.139e+00	9.940e-01	8.238e-01	6.386e-01	4.563e-01	2.956e-01	1.700e-01	8.492e-02	3.597e-02	1.257e-02	3.517e-03	7.595e-04	1.218e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-1.50	1.584e+00	1.584e+00	1.584e+00	1.584e+00	1.584e+00	1.583e+00	1.583e+00	1.583e+00	1.583e+00	1.583e+00	1.582e+00	1.582e+00	1.581e+00	1.580e+00	1.579e+00	1.577e+00	1.574e+00	1.570e+00	1.565e+00	1.557e+00	1.545e+00	1.528e+00	1.503e+00	1.467e+00	1.416e+00	1.346e+00	1.252e+00	1.134e+00	9.889e-01	8.199e-01	6.356e-01	4.539e-01	2.939e-01	1.690e-01	8.442e-02	3.575e-02	1.249e-02	3.495e-03	7.551e-04	1.209e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-1.45	1.583e+00	1.583e+00	1.583e+00	1.582e+00	1.582e+00	1.581e+00	1.582e+00	1.582e+00	1.582e+00	1.581e+00	1.581e+00	1.580e+00	1.579e+00	1.578e+00	1.577e+00	1.575e+00	1.572e+00	1.568e+00	1.563e+00	1.554e+00	1.543e+00	1.525e+00	1.500e+00	1.463e+00	1.412e+00	1.340e+00	1.246e+00	1.127e+00	9.830e-01	8.153e-01	6.322e-01	4.512e-01	2.920e-01	1.680e-01	8.387e-02	3.551e-02	1.241e-02	3.469e-03	7.500e-04	1.199e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-1.40	1.581e+00	1.581e+00	1.581e+00	1.581e+00	1.581e+00	1.580e+00	1.581e+00	1.580e+00	1.580e+00	1.580e+00	1.579e+00	1.579e+00	1.578e+00	1.577e+00	1.575e+00	1.573e+00	1.570e+00	1.566e+00	1.560e+00	1.552e+00	1.540e+00	1.522e+00	1.496e+00	1.459e+00	1.407e+00	1.335e+00	1.240e+00	1.120e+00	9.762e-01	8.100e-01	6.285e-01	4.482e-01	2.899e-01	1.668e-01	8.324e-02	3.523e-02	1.231e-02	3.440e-03	7.438e-04	1.190e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-1.35	1.580e+00	1.580e+00	1.580e+00	1.580e+00	1.580e+00	1.579e+00	1.579e+00	1.579e+00	1.579e+00	1.578e+00	1.578e+00	1.577e+00	1.576e+00	1.575e+00	1.573e+00	1.571e+00	1.568e+00	1.564e+00	1.558e+00	1.549e+00	1.536e+00	1.518e+00	1.492e+00	1.455e+00	1.402e+00	1.329e+00	1.233e+00	1.112e+00	9.684e-01	8.039e-01	6.243e-01	4.450e-01	2.875e-01	1.654e-01	8.255e-02	3.493e-02	1.220e-02	3.408e-03	7.364e-04	1.181e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-1.30	1.579e+00	1.579e+00	1.579e+00	1.578e+00	1.578e+00	1.577e+00	1.578e+00	1.578e+00	1.577e+00	1.577e+00	1.576e+00	1.575e+00	1.574e+00	1.573e+00	1.571e+00	1.569e+00	1.566e+00	1.561e+00	1.555e+00	1.546e+00	1.533e+00	1.514e+00	1.488e+00	1.450e+00	1.396e+00	1.322e+00	1.225e+00	1.103e+00	9.597e-01	7.967e-01	6.194e-01	4.415e-01	2.848e-01	1.638e-01	8.177e-02	3.458e-02	1.207e-02	3.372e-03	7.279e-04	1.169e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-1.25	1.577e+00	1.577e+00	1.577e+00	1.577e+00	1.577e+00	1.576e+00	1.576e+00	1.576e+00	1.576e+00	1.575e+00	1.575e+00	1.574e+00	1.573e+00	1.571e+00	1.569e+00	1.567e+00	1.563e+00	1.558e+00	1.552e+00	1.542e+00	1.529e+00	1.510e+00	1.483e+00	1.444e+00	1.390e+00	1.315e+00	1.217e+00	1.094e+00	9.500e-01	7.884e-01	6.138e-01	4.378e-01	2.818e-01	1.620e-01	8.091e-02	3.419e-02	1.194e-02	3.332e-03	7.184e-04	1.155e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-1.20	1.576e+00	1.576e+00	1.576e+00	1.576e+00	1.575e+00	1.574e+00	1.575e+00	1.575e+00	1.574e+00	1.574e+00	1.573e+00	1.572e+00	1.571e+00	1.569e+00	1.567e+00	1.564e+00	1.561e+00	1.556e+00	1.549e+00	1.539e+00	1.525e+00	1.506e+00	1.478e+00	1.438e+00	1.383e+00	1.308e+00	1.208e+00	1.084e+00	9.392e-01	7.788e-01	6.073e-01	4.337e-01	2.786e-01	1.600e-01	7.995e-02	3.375e-02	1.178e-02	3.287e-03	7.082e-04	1.136e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-1.15	1.575e+00	1.575e+00	1.575e+00	1.574e+00	1.574e+00	1.573e+00	1.574e+00	1.573e+00	1.573e+00	1.572e+00	1.571e+00	1.570e+00	1.569e+00	1.567e+00	1.565e+00	1.562e+00	1.558e+00	1.553e+00	1.545e+00	1.535e+00	1.521e+00	1.501e+00	1.472e+00	1.432e+00	1.376e+00	1.300e+00	1.199e+00	1.073e+00	9.275e-01	7.679e-01	5.995e-01	4.291e-01	2.752e-01	1.576e-01	7.887e-02	3.327e-02	1.160e-02	3.238e-03	6.972e-04	1.114e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-1.10	1.573e+00	1.573e+00	1.573e+00	1.573e+00	1.573e+00	1.572e+00	1.572e+00	1.572e+00	1.571e+00	1.571e+00	1.570e+00	1.569e+00	1.567e+00	1.565e+00	1.563e+00	1.560e+00	1.555e+00	1.550e+00	1.542e+00	1.531e+00	1.516e+00	1.496e+00	1.466e+00	1.426e+00	1.369e+00	1.291e+00	1.189e+00	1.062e+00	9.148e-01	7.556e-01	5.904e-01	4.239e-01	2.717e-01	1.550e-01	7.764e-02	3.273e-02	1.141e-02	3.182e-03	6.851e-04	1.092e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-1.05	1.572e+00	1.572e+00	1.572e+00	1.572e+00	1.572e+00	1.570e+00	1.571e+00	1.570e+00	1.570e+00	1.569e+00	1.568e+00	1.567e+00	1.565e+00	1.563e+00	1.561e+00	1.557e+00	1.552e+00	1.546e+00	1.538e+00	1.527e+00	1.511e+00	1.490e+00	1.460e+00	1.418e+00	1.361e+00	1.282e+00	1.179e+00	1.050e+00	9.012e-01	7.420e-01	5.780e-01	4.178e-01	2.680e-01	1.521e-01	7.622e-02	3.216e-02	1.118e-02	3.120e-03	6.717e-04	1.069e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-1.00	1.571e+00	1.571e+00	1.571e+00	1.571e+00	1.570e+00	1.569e+00	1.570e+00	1.569e+00	1.568e+00	1.568e+00	1.567e+00	1.565e+00	1.563e+00	1.561e+00	1.558e+00	1.554e+00	1.549e+00	1.543e+00	1.534e+00	1.522e+00	1.506e+00	1.484e+00	1.453e+00	1.411e+00	1.352e+00	1.272e+00	1.168e+00	1.038e+00	8.869e-01	7.270e-01	5.667e-01	4.106e-01	2.641e-01	1.490e-01	7.457e-02	3.153e-02	1.093e-02	3.051e-03	6.564e-04	1.046e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-0.95	1.570e+00	1.570e+00	1.570e+00	1.570e+00	1.569e+00	1.568e+00	1.568e+00	1.568e+00	1.567e+00	1.566e+00	1.565e+00	1.564e+00	1.562e+00	1.559e+00	1.556e+00	1.552e+00	1.546e+00	1.539e+00	1.530e+00	1.517e+00	1.501e+00	1.478e+00	1.446e+00	1.402e+00	1.343e+00	1.262e+00	1.156e+00	1.024e+00	8.719e-01	7.110e-01	5.532e-01	4.020e-01	2.598e-01	1.458e-01	7.266e-02	3.084e-02	1.066e-02	2.974e-03	6.391e-04	1.021e-04	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-0.90	1.569e+00	1.569e+00	1.569e+00	1.569e+00	1.568e+00	1.567e+00	1.567e+00	1.567e+00	1.566e+00	1.565e+00	1.564e+00	1.562e+00	1.560e+00	1.557e+00	1.554e+00	1.549e+00	1.543e+00	1.536e+00	1.526e+00	1.512e+00	1.495e+00	1.471e+00	1.438e+00	1.394e+00	1.333e+00	1.251e+00	1.144e+00	1.011e+00	8.564e-01	6.939e-01	5.376e-01	3.917e-01	2.551e-01	1.426e-01	7.047e-02	3.008e-02	1.035e-02	2.889e-03	6.196e-04	9.916e-05	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-0.85	1.569e+00	1.568e+00	1.568e+00	1.568e+00	1.567e+00	1.566e+00	1.566e+00	1.566e+00	1.565e+00	1.564e+00	1.562e+00	1.560e+00	1.558e+00	1.555e+00	1.551e+00	1.546e+00	1.540e+00	1.532e+00	1.521e+00	1.507e+00	1.488e+00	1.463e+00	1.430e+00	1.384e+00	1.322e+00	1.240e+00	1.132e+00	9.967e-01	8.403e-01	6.761e-01	5.204e-01	3.796e-01	2.495e-01	1.394e-01	6.805e-02	2.921e-02	1.003e-02	2.794e-03	5.981e-04	9.571e-05	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-0.80	1.568e+00	1.568e+00	1.567e+00	1.567e+00	1.567e+00	1.565e+00	1.566e+00	1.565e+00	1.564e+00	1.562e+00	1.561e+00	1.559e+00	1.556e+00	1.553e+00	1.549e+00	1.543e+00	1.537e+00	1.528e+00	1.516e+00	1.501e+00	1.482e+00	1.456e+00	1.421e+00	1.374e+00	1.311e+00	1.227e+00	1.118e+00	9.821e-01	8.239e-01	6.577e-01	5.019e-01	3.656e-01	2.428e-01	1.363e-01	6.548e-02	2.818e-02	9.701e-03	2.685e-03	5.750e-04	9.171e-05	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-0.75	1.567e+00	1.567e+00	1.567e+00	1.566e+00	1.566e+00	1.565e+00	1.565e+00	1.564e+00	1.563e+00	1.561e+00	1.559e+00	1.557e+00	1.554e+00	1.551e+00	1.546e+00	1.540e+00	1.533e+00	1.523e+00	1.511e+00	1.495e+00	1.474e+00	1.447e+00	1.411e+00	1.363e+00	1.299e+00	1.214e+00	1.104e+00	9.669e-01	8.072e-01	6.389e-01	4.824e-01	3.497e-01	2.346e-01	1.331e-01	6.291e-02	2.695e-02	9.365e-03	2.563e-03	5.506e-04	8.724e-05	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-0.70	1.566e+00	1.566e+00	1.566e+00	1.565e+00	1.565e+00	1.564e+00	1.564e+00	1.563e+00	1.561e+00	1.560e+00	1.558e+00	1.555e+00	1.552e+00	1.548e+00	1.543e+00	1.537e+00	1.529e+00	1.519e+00	1.505e+00	1.488e+00	1.466e+00	1.438e+00	1.400e+00	1.351e+00	1.286e+00	1.200e+00	1.089e+00	9.512e-01	7.902e-01	6.200e-01	4.622e-01	3.322e-01	2.247e-01	1.296e-01	6.047e-02	2.551e-02	9.015e-03	2.430e-03	5.248e-04	8.241e-05	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-0.65	1.566e+00	1.565e+00	1.565e+00	1.564e+00	1.564e+00	1.562e+00	1.562e+00	1.561e+00	1.560e+00	1.558e+00	1.556e+00	1.553e+00	1.550e+00	1.546e+00	1.540e+00	1.533e+00	1.524e+00	1.513e+00	1.499e+00	1.481e+00	1.458e+00	1.428e+00	1.389e+00	1.338e+00	1.271e+00	1.184e+00	1.073e+00	9.348e-01	7.730e-01	6.012e-01	4.417e-01	3.133e-01	2.130e-01	1.255e-01	5.826e-02	2.389e-02	8.629e-03	2.289e-03	4.970e-04	7.729e-05	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-0.60	1.564e+00	1.564e+00	1.564e+00	1.563e+00	1.562e+00	1.561e+00	1.561e+00	1.560e+00	1.558e+00	1.556e+00	1.554e+00	1.551e+00	1.547e+00	1.542e+00	1.536e+00	1.529e+00	1.519e+00	1.507e+00	1.492e+00	1.473e+00	1.448e+00	1.417e+00	1.376e+00	1.324e+00	1.256e+00	1.168e+00	1.056e+00	9.176e-01	7.555e-01	5.825e-01	4.214e-01	2.935e-01	1.994e-01	1.205e-01	5.631e-02	2.217e-02	8.170e-03	2.152e-03	4.658e-04	7.199e-05	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-0.55	1.562e+00	1.562e+00	1.562e+00	1.561e+00	1.560e+00	1.559e+00	1.559e+00	1.557e+00	1.556e+00	1.554e+00	1.551e+00	1.548e+00	1.544e+00	1.538e+00	1.532e+00	1.524e+00	1.513e+00	1.501e+00	1.484e+00	1.464e+00	1.438e+00	1.404e+00	1.362e+00	1.308e+00	1.239e+00	1.150e+00	1.038e+00	8.995e-01	7.377e-01	5.642e-01	4.015e-01	2.734e-01	1.842e-01	1.142e-01	5.451e-02	2.051e-02	7.599e-03	2.027e-03	4.299e-04	6.670e-05	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-0.50	1.560e+00	1.559e+00	1.559e+00	1.558e+00	1.557e+00	1.556e+00	1.555e+00	1.554e+00	1.552e+00	1.550e+00	1.547e+00	1.543e+00	1.539e+00	1.533e+00	1.526e+00	1.518e+00	1.506e+00	1.492e+00	1.475e+00	1.453e+00	1.425e+00	1.391e+00	1.347e+00	1.291e+00	1.220e+00	1.131e+00	1.018e+00	8.804e-01	7.195e-01	5.461e-01	3.823e-01	2.534e-01	1.679e-01	1.064e-01	5.264e-02	1.904e-02	6.899e-03	1.914e-03	3.889e-04	6.160e-05	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-0.45	1.555e+00	1.555e+00	1.554e+00	1.554e+00	1.553e+00	1.551e+00	1.551e+00	1.549e+00	1.547e+00	1.545e+00	1.542e+00	1.538e+00	1.533e+00	1.527e+00	1.519e+00	1.510e+00	1.498e+00	1.483e+00	1.464e+00	1.441e+00	1.412e+00	1.375e+00	1.329e+00	1.272e+00	1.200e+00	1.109e+00	9.969e-01	8.601e-01	7.006e-01	5.283e-01	3.641e-01	2.342e-01	1.508e-01	9.709e-02	5.042e-02	1.787e-02	6.092e-03	1.804e-03	3.452e-04	5.666e-05	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-0.40	1.549e+00	1.549e+00	1.548e+00	1.547e+00	1.547e+00	1.545e+00	1.544e+00	1.542e+00	1.540e+00	1.538e+00	1.534e+00	1.530e+00	1.525e+00	1.518e+00	1.510e+00	1.500e+00	1.487e+00	1.471e+00	1.451e+00	1.426e+00	1.396e+00	1.357e+00	1.310e+00	1.251e+00	1.177e+00	1.086e+00	9.737e-01	8.383e-01	6.809e-01	5.106e-01	3.470e-01	2.161e-01	1.338e-01	8.647e-02	4.753e-02	1.700e-02	5.245e-03	1.674e-03	3.039e-04	5.145e-05	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-0.35	1.540e+00	1.540e+00	1.539e+00	1.538e+00	1.538e+00	1.536e+00	1.535e+00	1.533e+00	1.531e+00	1.528e+00	1.524e+00	1.520e+00	1.514e+00	1.507e+00	1.498e+00	1.487e+00	1.474e+00	1.457e+00	1.435e+00	1.409e+00	1.377e+00	1.337e+00	1.287e+00	1.227e+00	1.152e+00	1.060e+00	9.484e-01	8.147e-01	6.602e-01	4.929e-01	3.309e-01	1.996e-01	1.173e-01	7.490e-02	4.375e-02	1.636e-02	4.455e-03	1.503e-03	2.704e-04	4.528e-05	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-0.30	1.528e+00	1.527e+00	1.527e+00	1.526e+00	1.525e+00	1.523e+00	1.522e+00	1.520e+00	1.518e+00	1.515e+00	1.511e+00	1.506e+00	1.500e+00	1.493e+00	1.483e+00	1.472e+00	1.457e+00	1.439e+00	1.416e+00	1.389e+00	1.355e+00	1.313e+00	1.262e+00	1.200e+00	1.124e+00	1.032e+00	9.206e-01	7.891e-01	6.382e-01	4.749e-01	3.156e-01	1.848e-01	1.021e-01	6.293e-02	3.898e-02	1.577e-02	3.822e-03	1.276e-03	2.471e-04	3.771e-05	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-0.25	1.511e+00	1.511e+00	1.510e+00	1.509e+00	1.508e+00	1.506e+00	1.505e+00	1.503e+00	1.501e+00	1.497e+00	1.493e+00	1.488e+00	1.482e+00	1.474e+00	1.464e+00	1.451e+00	1.436e+00	1.417e+00	1.393e+00	1.364e+00	1.329e+00	1.286e+00	1.233e+00	1.169e+00	1.092e+00	1.000e+00	8.902e-01	7.613e-01	6.146e-01	4.563e-01	3.011e-01	1.718e-01	8.862e-02	5.117e-02	3.332e-02	1.499e-02	3.407e-03	1.005e-03	2.310e-04	2.921e-05	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-0.20	1.489e+00	1.489e+00	1.488e+00	1.487e+00	1.486e+00	1.484e+00	1.483e+00	1.480e+00	1.478e+00	1.474e+00	1.470e+00	1.465e+00	1.458e+00	1.450e+00	1.439e+00	1.426e+00	1.410e+00	1.390e+00	1.365e+00	1.335e+00	1.298e+00	1.254e+00	1.200e+00	1.135e+00	1.057e+00	9.650e-01	8.566e-01	7.310e-01	5.891e-01	4.368e-01	2.870e-01	1.604e-01	7.715e-02	4.025e-02	2.703e-02	1.384e-02	3.205e-03	7.229e-04	2.135e-04	2.126e-05	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-0.15	1.461e+00	1.460e+00	1.459e+00	1.458e+00	1.457e+00	1.455e+00	1.454e+00	1.451e+00	1.448e+00	1.445e+00	1.440e+00	1.435e+00	1.428e+00	1.419e+00	1.408e+00	1.394e+00	1.378e+00	1.357e+00	1.331e+00	1.300e+00	1.262e+00	1.216e+00	1.161e+00	1.096e+00	1.018e+00	9.262e-01	8.198e-01	6.978e-01	5.615e-01	4.160e-01	2.729e-01	1.504e-01	6.779e-02	3.069e-02	2.053e-02	1.220e-02	3.146e-03	4.783e-04	1.852e-04	1.564e-05	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-0.10	1.424e+00	1.423e+00	1.422e+00	1.421e+00	1.420e+00	1.418e+00	1.417e+00	1.414e+00	1.411e+00	1.408e+00	1.403e+00	1.397e+00	1.390e+00	1.381e+00	1.370e+00	1.356e+00	1.338e+00	1.317e+00	1.291e+00	1.259e+00	1.220e+00	1.173e+00	1.117e+00	1.051e+00	9.736e-01	8.833e-01	7.793e-01	6.617e-01	5.316e-01	3.939e-01	2.584e-01	1.414e-01	6.047e-02	2.287e-02	1.429e-02	1.009e-02	3.116e-03	3.121e-04	1.413e-04	1.326e-05	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
-0.05	1.379e+00	1.378e+00	1.377e+00	1.376e+00	1.374e+00	1.372e+00	1.371e+00	1.368e+00	1.365e+00	1.362e+00	1.357e+00	1.351e+00	1.344e+00	1.334e+00	1.323e+00	1.308e+00	1.291e+00	1.269e+00	1.242e+00	1.210e+00	1.171e+00	1.124e+00	1.068e+00	1.002e+00	9.246e-01	8.360e-01	7.352e-01	6.225e-01	4.993e-01	3.700e-01	2.433e-01	1.330e-01	5.489e-02	1.695e-02	8.751e-03	7.636e-03	2.994e-03	2.414e-04	8.589e-05	1.331e-05	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
0.00	1.324e+00	1.322e+00	1.321e+00	1.320e+00	1.319e+00	1.316e+00	1.315e+00	1.313e+00	1.310e+00	1.306e+00	1.301e+00	1.295e+00	1.288e+00	1.278e+00	1.267e+00	1.252e+00	1.234e+00	1.213e+00	1.186e+00	1.153e+00	1.114e+00	1.067e+00	1.011e+00	9.460e-01	8.705e-01	7.843e-01	6.874e-01	5.802e-01	4.646e-01	3.444e-01	2.272e-01	1.248e-01	5.065e-02	1.287e-02	4.265e-03	5.084e-03	2.702e-03	2.517e-04	3.053e-05	1.360e-05	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
0.05	1.258e+00	1.256e+00	1.255e+00	1.254e+00	1.252e+00	1.250e+00	1.249e+00	1.246e+00	1.243e+00	1.240e+00	1.235e+00	1.229e+00	1.221e+00	1.212e+00	1.201e+00	1.186e+00	1.169e+00	1.147e+00	1.120e+00	1.088e+00	1.049e+00	1.003e+00	9.481e-01	8.844e-01	8.112e-01	7.283e-01	6.359e-01	5.350e-01	4.275e-01	3.170e-01	2.100e-01	1.163e-01	4.730e-02	1.041e-02	1.015e-03	2.692e-03	2.222e-03	3.039e-04	-1.126e-05	1.193e-05	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
0.10	1.180e+00	1.179e+00	1.177e+00	1.176e+00	1.175e+00	1.173e+00	1.172e+00	1.169e+00	1.166e+00	1.162e+00	1.158e+00	1.152e+00	1.145e+00	1.136e+00	1.124e+00	1.110e+00	1.093e+00	1.072e+00	1.046e+00	1.014e+00	9.764e-01	9.314e-01	8.785e-01	8.171e-01	7.469e-01	6.681e-01	5.811e-01	4.871e-01	3.883e-01	2.880e-01	1.917e-01	1.073e-01	4.437e-02	9.191e-03	-9.894e-04	6.945e-04	1.603e-03	3.513e-04	-3.084e-05	7.530e-06	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
0.15	1.092e+00	1.091e+00	1.089e+00	1.088e+00	1.087e+00	1.085e+00	1.084e+00	1.081e+00	1.078e+00	1.075e+00	1.070e+00	1.065e+00	1.058e+00	1.049e+00	1.038e+00	1.024e+00	1.008e+00	9.874e-01	9.625e-01	9.323e-01	8.961e-01	8.532e-01	8.027e-01	7.445e-01	6.783e-01	6.044e-01	5.235e-01	4.372e-01	3.476e-01	2.577e-01	1.722e-01	9.769e-02	4.144e-02	8.794e-03	-1.896e-03	-7.595e-04	9.368e-04	3.586e-04	-2.840e-05	1.552e-06	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
0.20	9.938e-01	9.932e-01	9.912e-01	9.900e-01	9.888e-01	9.867e-01	9.857e-01	9.836e-01	9.809e-01	9.775e-01	9.732e-01	9.679e-01	9.612e-01	9.530e-01	9.427e-01	9.300e-01	9.143e-01	8.950e-01	8.716e-01	8.432e-01	8.092e-01	7.689e-01	7.218e-01	6.675e-01	6.060e-01	5.379e-01	4.641e-01	3.860e-01	3.059e-01	2.266e-01	1.520e-01	8.735e-02	3.823e-02	8.787e-03	-1.962e-03	-1.625e-03	3.263e-04	3.133e-04	-1.207e-05	-3.810e-06	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
0.25	8.876e-01	8.871e-01	8.850e-01	8.837e-01	8.826e-01	8.806e-01	8.797e-01	8.777e-01	8.752e-01	8.721e-01	8.682e-01	8.633e-01	8.571e-01	8.495e-01	8.400e-01	8.283e-01	8.138e-01	7.961e-01	7.745e-01	7.483e-01	7.171e-01	6.801e-01	6.369e-01	5.874e-01	5.315e-01	4.699e-01	4.037e-01	3.343e-01	2.640e-01	1.952e-01	1.314e-01	7.645e-02	3.459e-02	8.819e-03	-1.493e-03	-1.955e-03	-1.469e-04	2.263e-04	6.965e-06	-6.731e-06	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
0.30	7.749e-01	7.745e-01	7.731e-01	7.717e-01	7.707e-01	7.687e-01	7.681e-01	7.663e-01	7.640e-01	7.612e-01	7.577e-01	7.532e-01	7.477e-01	7.408e-01	7.323e-01	7.217e-01	7.087e-01	6.928e-01	6.733e-01	6.499e-01	6.218e-01	5.887e-01	5.501e-01	5.059e-01	4.563e-01	4.019e-01	3.437e-01	2.834e-01	2.228e-01	1.644e-01	1.109e-01	6.526e-02	3.049e-02	8.645e-03	-7.823e-04	-1.876e-03	-4.423e-04	1.227e-04	1.989e-05	-6.741e-06	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
0.35	6.600e-01	6.596e-01	6.587e-01	6.571e-01	6.562e-01	6.544e-01	6.539e-01	6.523e-01	6.504e-01	6.479e-01	6.448e-01	6.409e-01	6.361e-01	6.301e-01	6.226e-01	6.133e-01	6.019e-01	5.880e-01	5.710e-01	5.505e-01	5.260e-01	4.971e-01	4.635e-01	4.251e-01	3.822e-01	3.353e-01	2.855e-01	2.343e-01	1.834e-01	1.350e-01	9.114e-02	5.414e-02	2.605e-02	8.144e-03	-7.012e-05	-1.547e-03	-5.643e-04	2.879e-05	2.318e-05	-4.734e-06	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
0.40	5.462e-01	5.458e-01	5.454e-01	5.437e-01	5.429e-01	5.413e-01	5.410e-01	5.396e-01	5.380e-01	5.359e-01	5.332e-01	5.299e-01	5.258e-01	5.207e-01	5.144e-01	5.065e-01	4.969e-01	4.850e-01	4.706e-01	4.533e-01	4.325e-01	4.081e-01	3.797e-01	3.474e-01	3.113e-01	2.721e-01	2.306e-01	1.883e-01	1.468e-01	1.076e-01	7.266e-02	4.349e-02	2.147e-02	7.306e-03	4.854e-04	-1.118e-03	-5.513e-04	-3.765e-05	1.844e-05	-2.191e-06	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
0.45	4.377e-01	4.374e-01	4.371e-01	4.356e-01	4.348e-01	4.333e-01	4.332e-01	4.321e-01	4.307e-01	4.290e-01	4.268e-01	4.241e-01	4.208e-01	4.166e-01	4.114e-01	4.050e-01	3.970e-01	3.873e-01	3.755e-01	3.613e-01	3.444e-01	3.244e-01	3.012e-01	2.749e-01	2.456e-01	2.138e-01	1.805e-01	1.467e-01	1.137e-01	8.303e-02	5.597e-02	3.369e-02	1.700e-02	6.210e-03	8.161e-04	-7.047e-04	-4.564e-04	-7.117e-05	1.002e-05	-2.742e-07	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
0.50	3.377e-01	3.375e-01	3.372e-01	3.363e-01	3.356e-01	3.342e-01	3.343e-01	3.334e-01	3.324e-01	3.310e-01	3.293e-01	3.272e-01	3.245e-01	3.212e-01	3.171e-01	3.120e-01	3.058e-01	2.982e-01	2.889e-01	2.777e-01	2.643e-01	2.486e-01	2.304e-01	2.098e-01	1.869e-01	1.621e-01	1.362e-01	1.101e-01	8.493e-02	6.172e-02	4.150e-02	2.506e-02	1.287e-02	4.985e-03	9.281e-04	-3.729e-04	-3.305e-04	-7.666e-05	2.187e-06	6.194e-07	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
0.55	2.500e-01	2.499e-01	2.497e-01	2.492e-01	2.484e-01	2.472e-01	2.474e-01	2.468e-01	2.460e-01	2.450e-01	2.437e-01	2.421e-01	2.401e-01	2.376e-01	2.345e-01	2.306e-01	2.259e-01	2.202e-01	2.132e-01	2.047e-01	1.947e-01	1.828e-01	1.692e-01	1.536e-01	1.365e-01	1.180e-01	9.869e-02	7.939e-02	6.088e-02	4.401e-02	2.949e-02	1.784e-02	9.286e-03	3.768e-03	8.727e-04	-1.467e-04	-2.112e-04	-6.467e-05	-2.722e-06	7.097e-07	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
0.60	1.766e-01	1.765e-01	1.764e-01	1.762e-01	1.754e-01	1.743e-01	1.747e-01	1.743e-01	1.737e-01	1.729e-01	1.720e-01	1.709e-01	1.694e-01	1.676e-01	1.654e-01	1.627e-01	1.593e-01	1.551e-01	1.501e-01	1.440e-01	1.368e-01	1.283e-01	1.185e-01	1.074e-01	9.514e-02	8.196e-02	6.828e-02	5.464e-02	4.167e-02	2.995e-02	1.998e-02	1.208e-02	6.351e-03	2.673e-03	7.182e-04	-1.858e-05	-1.188e-04	-4.607e-05	-4.517e-06	4.290e-07	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
0.65	1.183e-01	1.182e-01	1.181e-01	1.180e-01	1.175e-01	1.164e-01	1.170e-01	1.167e-01	1.163e-01	1.158e-01	1.152e-01	1.144e-01	1.134e-01	1.122e-01	1.107e-01	1.088e-01	1.065e-01	1.037e-01	1.002e-01	9.612e-02	9.121e-02	8.545e-02	7.879e-02	7.126e-02	6.295e-02	5.405e-02	4.484e-02	3.571e-02	2.707e-02	1.934e-02	1.283e-02	7.741e-03	4.094e-03	1.771e-03	5.290e-04	3.650e-05	-5.805e-05	-2.846e-05	-4.210e-06	1.217e-07	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
0.70	7.475e-02	7.470e-02	7.463e-02	7.455e-02	7.416e-02	7.399e-02	7.382e-02	7.362e-02	7.336e-02	7.304e-02	7.264e-02	7.213e-02	7.151e-02	7.072e-02	6.975e-02	6.856e-02	6.708e-02	6.528e-02	6.308e-02	6.045e-02	5.731e-02	5.362e-02	4.937e-02	4.456e-02	3.926e-02	3.360e-02	2.777e-02	2.200e-02	1.658e-02	1.177e-02	7.761e-03	4.663e-03	2.473e-03	1.092e-03	3.521e-04	4.781e-05	-2.364e-05	-1.534e-05	-3.005e-06	-5.609e-08	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
0.75	4.407e-02	4.403e-02	4.399e-02	4.395e-02	4.378e-02	4.365e-02	4.355e-02	4.343e-02	4.328e-02	4.309e-02	4.284e-02	4.254e-02	4.217e-02	4.170e-02	4.112e-02	4.040e-02	3.952e-02	3.844e-02	3.713e-02	3.555e-02	3.368e-02	3.148e-02	2.894e-02	2.607e-02	2.292e-02	1.955e-02	1.609e-02	1.269e-02	9.508e-03	6.703e-03	4.390e-03	2.624e-03	1.392e-03	6.236e-04	2.126e-04	3.921e-05	-7.107e-06	-7.155e-06	-1.762e-06	-1.025e-07	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
0.80	2.412e-02	2.410e-02	2.408e-02	2.405e-02	2.401e-02	2.389e-02	2.383e-02	2.376e-02	2.368e-02	2.357e-02	2.344e-02	2.327e-02	2.306e-02	2.280e-02	2.248e-02	2.208e-02	2.160e-02	2.100e-02	2.027e-02	1.940e-02	1.836e-02	1.714e-02	1.574e-02	1.415e-02	1.241e-02	1.056e-02	8.659e-03	6.795e-03	5.062e-03	3.544e-03	2.305e-03	1.369e-03	7.247e-04	3.276e-04	1.162e-04	2.562e-05	-7.530e-07	-2.846e-06	-8.698e-07	-8.070e-08	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
0.85	1.212e-02	1.211e-02	1.210e-02	1.209e-02	1.207e-02	1.201e-02	1.198e-02	1.195e-02	1.191e-02	1.185e-02	1.178e-02	1.170e-02	1.159e-02	1.146e-02	1.130e-02	1.109e-02	1.085e-02	1.054e-02	1.017e-02	9.728e-03	9.200e-03	8.581e-03	7.868e-03	7.064e-03	6.182e-03	5.244e-03	4.285e-03	3.347e-03	2.479e-03	1.724e-03	1.113e-03	6.562e-04	3.459e-04	1.570e-04	5.721e-05	1.414e-05	8.497e-07	-9.413e-07	-3.654e-07	-4.562e-08	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
0.90	5.548e-03	5.544e-03	5.538e-03	5.532e-03	5.524e-03	5.495e-03	5.476e-03	5.464e-03	5.444e-03	5.419e-03	5.387e-03	5.348e-03	5.299e-03	5.238e-03	5.162e-03	5.069e-03	4.954e-03	4.813e-03	4.643e-03	4.437e-03	4.193e-03	3.908e-03	3.579e-03	3.208e-03	2.802e-03	2.370e-03	1.930e-03	1.501e-03	1.105e-03	7.636e-04	4.889e-04	2.860e-04	1.498e-04	6.796e-05	2.520e-05	6.729e-06	7.915e-07	-2.446e-07	-1.306e-07	-2.045e-08	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
0.95	2.282e-03	2.280e-03	2.278e-03	2.275e-03	2.272e-03	2.262e-03	2.249e-03	2.247e-03	2.238e-03	2.228e-03	2.215e-03	2.198e-03	2.178e-03	2.153e-03	2.121e-03	2.082e-03	2.035e-03	1.976e-03	1.905e-03	1.820e-03	1.719e-03	1.600e-03	1.464e-03	1.310e-03	1.142e-03	9.638e-04	7.822e-04	6.057e-04	4.437e-04	3.044e-04	1.933e-04	1.121e-04	5.822e-05	2.633e-05	9.869e-06	2.777e-06	4.345e-07	-4.084e-08	-3.907e-08	-7.457e-09	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00
1.00	8.328e-04	8.322e-04	8.314e-04	8.304e-04	8.291e-04	8.276e-04	8.180e-04	8.198e-04	8.167e-04	8.129e-04	8.080e-04	8.020e-04	7.945e-04	7.852e-04	7.736e-04	7.593e-04	7.417e-04	7.202e-04	6.941e-04	6.627e-04	6.254e-04	5.818e-04	5.316e-04	4.752e-04	4.134e-04	3.480e-04	2.815e-04	2.171e-04	1.582e-04	1.078e-04	6.791e-05	3.902e-05	2.009e-05	9.035e-06	3.405e-06	9.922e-07	1.819e-07	1.444e-09	-9.433e-09	-2.208e-09	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00


==> anc/tab3_middle.txt <==
# Title: Accurate Gaunt factors for non-relativistic quadrupole bremsstrahlung
# Authors: Pradler J., Semmelrock L.
# Table: Thermally averaged Gaunt factor for quadrupole bremsstrahlung on logarithmic grid in xi
#        (attractive interaction)
# =============================================================================================================
# Byte-by-byte description of file: tab3_middle.txt
# -------------------------------------------------------------------------------------------------------------
# Bytes     Format   Units   Label           Explanations
# -------------------------------------------------------------------------------------------------------------
# 001-006   F6.2     ---     log10(xi)       [-11,1] Emitted energy fraction omega/T (1)
# 008-016   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -3.0 (2),(3)
# 018-026   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -2.9 (2),(3)
# 028-036   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -2.8 (2),(3)
# 038-046   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -2.7 (2),(3)
# 048-056   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -2.6 (2),(3)
# 058-066   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -2.5 (2),(3)
# 068-076   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -2.4 (2),(3)
# 078-086   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -2.3 (2),(3)
# 088-096   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -2.2 (2),(3)
# 098-106   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -2.1 (2),(3)
# 108-116   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -2.0 (2),(3)
# 118-126   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -1.9 (2),(3)
# 128-136   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -1.8 (2),(3)
# 138-146   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -1.7 (2),(3)
# 148-156   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -1.6 (2),(3)
# 158-166   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -1.5 (2),(3)
# 168-176   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -1.4 (2),(3)
# 178-186   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -1.3 (2),(3)
# 188-196   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -1.2 (2),(3)
# 198-206   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -1.1 (2),(3)
# 208-216   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -1.0 (2),(3)
# 218-226   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -0.9 (2),(3)
# 228-236   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -0.8 (2),(3)
# 238-246   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -0.7 (2),(3)
# 248-256   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -0.6 (2),(3)
# 258-266   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -0.5 (2),(3)
# 268-276   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -0.4 (2),(3)
# 278-286   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -0.3 (2),(3)
# 288-296   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -0.2 (2),(3)
# 298-306   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -0.1 (2),(3)
# 308-316   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 0.0 (2),(3)
# 318-326   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 0.1 (2),(3)
# 328-336   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 0.2 (2),(3)
# 338-346   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 0.3 (2),(3)
# 348-356   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 0.4 (2),(3)
# 358-366   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 0.5 (2),(3)
# 368-376   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 0.6 (2),(3)
# 378-386   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 0.7 (2),(3)
# 388-396   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 0.8 (2),(3)
# 398-406   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 0.9 (2),(3)
# 408-416   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 1.0 (2),(3)
# 418-426   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 1.1 (2),(3)
# 428-436   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 1.2 (2),(3)
# 438-446   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 1.3 (2),(3)
# 448-456   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 1.4 (2),(3)
# 458-466   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 1.5 (2),(3)
# 468-476   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 1.6 (2),(3)
# 478-486   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 1.7 (2),(3)
# 488-496   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 1.8 (2),(3)
# 498-506   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 1.9 (2),(3)
# 508-516   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 2.0 (2),(3)
# 518-526   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 2.1 (2),(3)
# 528-536   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 2.2 (2),(3)
# 538-546   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 2.3 (2),(3)
# 548-556   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 2.4 (2),(3)
# 558-566   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 2.5 (2),(3)
# 568-576   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 2.6 (2),(3)
# 578-586   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 2.7 (2),(3)
# 588-596   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 2.8 (2),(3)
# 598-606   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 2.9 (2),(3)
# 608-616   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 3.0 (2),(3)
# -------------------------------------------------------------------------------------------------------------
# Note (1): xi as defined in Eq. (7)
# Note (2): <g_non-id> as defined in Eq. (9), nu_p as defined in Eq. (7)
# Note (3): the value of the logarithm of |nup| for each column is log10(|nup|) = -3.0 + 0.1*(column#-2)
# -------------------------------------------------------------------------------------------------------------
-11.00	9.217e+01	9.217e+01	9.217e+01	9.217e+01	9.217e+01	9.217e+01	9.212e+01	9.212e+01	9.212e+01	9.212e+01	9.212e+01	9.212e+01	9.212e+01	9.212e+01	9.212e+01	9.212e+01	9.212e+01	9.211e+01	9.211e+01	9.210e+01	9.209e+01	9.207e+01	9.203e+01	9.198e+01	9.191e+01	9.180e+01	9.165e+01	9.144e+01	9.116e+01	9.080e+01	9.035e+01	8.983e+01	8.924e+01	8.859e+01	8.792e+01	8.721e+01	8.650e+01	8.578e+01	8.505e+01	8.432e+01	8.358e+01	8.285e+01	8.211e+01	8.138e+01	8.064e+01	7.991e+01	7.917e+01	7.843e+01	7.770e+01	7.696e+01	7.622e+01	7.549e+01	7.475e+01	7.401e+01	7.328e+01	7.254e+01	7.180e+01	7.107e+01	7.033e+01	6.959e+01	6.886e+01
-10.95	9.181e+01	9.181e+01	9.181e+01	9.181e+01	9.180e+01	9.180e+01	9.179e+01	9.179e+01	9.179e+01	9.179e+01	9.179e+01	9.179e+01	9.179e+01	9.179e+01	9.179e+01	9.178e+01	9.178e+01	9.178e+01	9.177e+01	9.176e+01	9.175e+01	9.173e+01	9.170e+01	9.165e+01	9.158e+01	9.147e+01	9.132e+01	9.111e+01	9.082e+01	9.046e+01	9.002e+01	8.949e+01	8.890e+01	8.826e+01	8.758e+01	8.688e+01	8.616e+01	8.544e+01	8.471e+01	8.398e+01	8.325e+01	8.251e+01	8.178e+01	8.104e+01	8.030e+01	7.957e+01	7.883e+01	7.809e+01	7.736e+01	7.662e+01	7.588e+01	7.515e+01	7.441e+01	7.367e+01	7.294e+01	7.220e+01	7.146e+01	7.073e+01	6.999e+01	6.925e+01	6.851e+01
-10.90	9.144e+01	9.144e+01	9.144e+01	9.144e+01	9.144e+01	9.144e+01	9.143e+01	9.143e+01	9.143e+01	9.143e+01	9.143e+01	9.143e+01	9.143e+01	9.143e+01	9.143e+01	9.143e+01	9.143e+01	9.142e+01	9.142e+01	9.141e+01	9.139e+01	9.137e+01	9.134e+01	9.129e+01	9.122e+01	9.111e+01	9.096e+01	9.075e+01	9.047e+01	9.011e+01	8.966e+01	8.914e+01	8.854e+01	8.790e+01	8.722e+01	8.652e+01	8.581e+01	8.508e+01	8.435e+01	8.362e+01	8.289e+01	8.215e+01	8.142e+01	8.068e+01	7.995e+01	7.921e+01	7.847e+01	7.774e+01	7.700e+01	7.626e+01	7.553e+01	7.479e+01	7.405e+01	7.331e+01	7.258e+01	7.184e+01	7.110e+01	7.037e+01	6.963e+01	6.889e+01	6.816e+01
-10.85	9.107e+01	9.107e+01	9.107e+01	9.107e+01	9.107e+01	9.107e+01	9.107e+01	9.107e+01	9.107e+01	9.107e+01	9.107e+01	9.107e+01	9.107e+01	9.107e+01	9.106e+01	9.106e+01	9.106e+01	9.106e+01	9.105e+01	9.104e+01	9.103e+01	9.101e+01	9.098e+01	9.093e+01	9.085e+01	9.075e+01	9.059e+01	9.038e+01	9.010e+01	8.974e+01	8.929e+01	8.877e+01	8.818e+01	8.754e+01	8.686e+01	8.616e+01	8.544e+01	8.472e+01	8.399e+01	8.326e+01	8.252e+01	8.179e+01	8.105e+01	8.032e+01	7.958e+01	7.884e+01	7.811e+01	7.737e+01	7.663e+01	7.590e+01	7.516e+01	7.442e+01	7.369e+01	7.295e+01	7.221e+01	7.148e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01
-10.80	9.070e+01	9.070e+01	9.070e+01	9.070e+01	9.070e+01	9.070e+01	9.070e+01	9.070e+01	9.070e+01	9.070e+01	9.070e+01	9.070e+01	9.070e+01	9.070e+01	9.070e+01	9.070e+01	9.069e+01	9.069e+01	9.068e+01	9.068e+01	9.066e+01	9.064e+01	9.061e+01	9.056e+01	9.049e+01	9.038e+01	9.023e+01	9.002e+01	8.973e+01	8.937e+01	8.893e+01	8.840e+01	8.781e+01	8.717e+01	8.649e+01	8.579e+01	8.507e+01	8.435e+01	8.362e+01	8.289e+01	8.216e+01	8.142e+01	8.068e+01	7.995e+01	7.921e+01	7.848e+01	7.774e+01	7.700e+01	7.627e+01	7.553e+01	7.479e+01	7.406e+01	7.332e+01	7.258e+01	7.184e+01	7.111e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01
-10.75	9.033e+01	9.033e+01	9.033e+01	9.033e+01	9.033e+01	9.033e+01	9.033e+01	9.033e+01	9.033e+01	9.033e+01	9.033e+01	9.033e+01	9.033e+01	9.033e+01	9.033e+01	9.033e+01	9.033e+01	9.032e+01	9.032e+01	9.031e+01	9.029e+01	9.027e+01	9.024e+01	9.019e+01	9.012e+01	9.001e+01	8.986e+01	8.965e+01	8.937e+01	8.900e+01	8.856e+01	8.803e+01	8.744e+01	8.680e+01	8.612e+01	8.542e+01	8.470e+01	8.398e+01	8.325e+01	8.252e+01	8.179e+01	8.105e+01	8.032e+01	7.958e+01	7.884e+01	7.811e+01	7.737e+01	7.663e+01	7.590e+01	7.516e+01	7.442e+01	7.369e+01	7.295e+01	7.221e+01	7.148e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01	6.705e+01
-10.70	8.996e+01	8.996e+01	8.996e+01	8.996e+01	8.996e+01	8.996e+01	8.996e+01	8.996e+01	8.996e+01	8.996e+01	8.996e+01	8.996e+01	8.996e+01	8.996e+01	8.996e+01	8.996e+01	8.996e+01	8.995e+01	8.995e+01	8.994e+01	8.993e+01	8.990e+01	8.987e+01	8.982e+01	8.975e+01	8.964e+01	8.949e+01	8.928e+01	8.900e+01	8.864e+01	8.819e+01	8.767e+01	8.708e+01	8.643e+01	8.575e+01	8.505e+01	8.434e+01	8.361e+01	8.288e+01	8.215e+01	8.142e+01	8.068e+01	7.995e+01	7.921e+01	7.848e+01	7.774e+01	7.700e+01	7.627e+01	7.553e+01	7.479e+01	7.406e+01	7.332e+01	7.258e+01	7.185e+01	7.111e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01
-10.65	8.959e+01	8.959e+01	8.959e+01	8.959e+01	8.959e+01	8.959e+01	8.959e+01	8.959e+01	8.959e+01	8.959e+01	8.959e+01	8.959e+01	8.959e+01	8.959e+01	8.959e+01	8.959e+01	8.959e+01	8.958e+01	8.958e+01	8.957e+01	8.956e+01	8.954e+01	8.950e+01	8.945e+01	8.938e+01	8.927e+01	8.912e+01	8.891e+01	8.863e+01	8.827e+01	8.782e+01	8.730e+01	8.671e+01	8.606e+01	8.538e+01	8.468e+01	8.397e+01	8.324e+01	8.252e+01	8.178e+01	8.105e+01	8.032e+01	7.958e+01	7.884e+01	7.811e+01	7.737e+01	7.663e+01	7.590e+01	7.516e+01	7.442e+01	7.369e+01	7.295e+01	7.221e+01	7.148e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01
-10.60	8.923e+01	8.923e+01	8.923e+01	8.923e+01	8.923e+01	8.923e+01	8.923e+01	8.923e+01	8.923e+01	8.923e+01	8.923e+01	8.923e+01	8.923e+01	8.922e+01	8.922e+01	8.922e+01	8.922e+01	8.922e+01	8.921e+01	8.920e+01	8.919e+01	8.917e+01	8.913e+01	8.909e+01	8.901e+01	8.891e+01	8.875e+01	8.854e+01	8.826e+01	8.790e+01	8.745e+01	8.693e+01	8.634e+01	8.570e+01	8.502e+01	8.431e+01	8.360e+01	8.288e+01	8.215e+01	8.142e+01	8.068e+01	7.995e+01	7.921e+01	7.848e+01	7.774e+01	7.700e+01	7.627e+01	7.553e+01	7.479e+01	7.406e+01	7.332e+01	7.258e+01	7.185e+01	7.111e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01
-10.55	8.886e+01	8.886e+01	8.886e+01	8.886e+01	8.886e+01	8.886e+01	8.886e+01	8.886e+01	8.886e+01	8.886e+01	8.886e+01	8.886e+01	8.886e+01	8.886e+01	8.886e+01	8.885e+01	8.885e+01	8.885e+01	8.884e+01	8.883e+01	8.882e+01	8.880e+01	8.877e+01	8.872e+01	8.864e+01	8.854e+01	8.839e+01	8.817e+01	8.789e+01	8.753e+01	8.709e+01	8.656e+01	8.597e+01	8.533e+01	8.465e+01	8.395e+01	8.323e+01	8.251e+01	8.178e+01	8.105e+01	8.031e+01	7.958e+01	7.884e+01	7.811e+01	7.737e+01	7.663e+01	7.590e+01	7.516e+01	7.442e+01	7.369e+01	7.295e+01	7.221e+01	7.148e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01	6.558e+01
-10.50	8.849e+01	8.849e+01	8.849e+01	8.849e+01	8.849e+01	8.849e+01	8.849e+01	8.849e+01	8.849e+01	8.849e+01	8.849e+01	8.849e+01	8.849e+01	8.849e+01	8.849e+01	8.849e+01	8.848e+01	8.848e+01	8.847e+01	8.847e+01	8.845e+01	8.843e+01	8.840e+01	8.835e+01	8.828e+01	8.817e+01	8.802e+01	8.781e+01	8.752e+01	8.716e+01	8.672e+01	8.619e+01	8.560e+01	8.496e+01	8.428e+01	8.358e+01	8.286e+01	8.214e+01	8.141e+01	8.068e+01	7.994e+01	7.921e+01	7.847e+01	7.774e+01	7.700e+01	7.627e+01	7.553e+01	7.479e+01	7.406e+01	7.332e+01	7.258e+01	7.185e+01	7.111e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01
-10.45	8.812e+01	8.812e+01	8.812e+01	8.812e+01	8.812e+01	8.812e+01	8.812e+01	8.812e+01	8.812e+01	8.812e+01	8.812e+01	8.812e+01	8.812e+01	8.812e+01	8.812e+01	8.812e+01	8.811e+01	8.811e+01	8.811e+01	8.810e+01	8.808e+01	8.806e+01	8.803e+01	8.798e+01	8.791e+01	8.780e+01	8.765e+01	8.744e+01	8.716e+01	8.679e+01	8.635e+01	8.582e+01	8.523e+01	8.459e+01	8.391e+01	8.321e+01	8.249e+01	8.177e+01	8.104e+01	8.031e+01	7.958e+01	7.884e+01	7.811e+01	7.737e+01	7.663e+01	7.590e+01	7.516e+01	7.442e+01	7.369e+01	7.295e+01	7.221e+01	7.148e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01	6.558e+01	6.484e+01
-10.40	8.775e+01	8.775e+01	8.775e+01	8.775e+01	8.775e+01	8.775e+01	8.775e+01	8.775e+01	8.775e+01	8.775e+01	8.775e+01	8.775e+01	8.775e+01	8.775e+01	8.775e+01	8.775e+01	8.775e+01	8.774e+01	8.774e+01	8.773e+01	8.771e+01	8.769e+01	8.766e+01	8.761e+01	8.754e+01	8.743e+01	8.728e+01	8.707e+01	8.679e+01	8.643e+01	8.598e+01	8.546e+01	8.486e+01	8.422e+01	8.354e+01	8.284e+01	8.213e+01	8.140e+01	8.067e+01	7.994e+01	7.921e+01	7.847e+01	7.774e+01	7.700e+01	7.627e+01	7.553e+01	7.479e+01	7.406e+01	7.332e+01	7.258e+01	7.185e+01	7.111e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01
-10.35	8.738e+01	8.738e+01	8.738e+01	8.738e+01	8.738e+01	8.738e+01	8.738e+01	8.738e+01	8.738e+01	8.738e+01	8.738e+01	8.738e+01	8.738e+01	8.738e+01	8.738e+01	8.738e+01	8.738e+01	8.737e+01	8.737e+01	8.736e+01	8.735e+01	8.733e+01	8.729e+01	8.724e+01	8.717e+01	8.706e+01	8.691e+01	8.670e+01	8.642e+01	8.606e+01	8.561e+01	8.509e+01	8.450e+01	8.385e+01	8.317e+01	8.247e+01	8.176e+01	8.103e+01	8.031e+01	7.957e+01	7.884e+01	7.810e+01	7.737e+01	7.663e+01	7.590e+01	7.516e+01	7.442e+01	7.369e+01	7.295e+01	7.221e+01	7.148e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01	6.558e+01	6.484e+01	6.411e+01
-10.30	8.702e+01	8.702e+01	8.702e+01	8.702e+01	8.702e+01	8.702e+01	8.702e+01	8.702e+01	8.702e+01	8.702e+01	8.702e+01	8.702e+01	8.701e+01	8.701e+01	8.701e+01	8.701e+01	8.701e+01	8.701e+01	8.700e+01	8.699e+01	8.698e+01	8.696e+01	8.692e+01	8.688e+01	8.680e+01	8.670e+01	8.654e+01	8.633e+01	8.605e+01	8.569e+01	8.524e+01	8.472e+01	8.413e+01	8.348e+01	8.281e+01	8.210e+01	8.139e+01	8.067e+01	7.994e+01	7.920e+01	7.847e+01	7.774e+01	7.700e+01	7.626e+01	7.553e+01	7.479e+01	7.406e+01	7.332e+01	7.258e+01	7.185e+01	7.111e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01
-10.25	8.665e+01	8.665e+01	8.665e+01	8.665e+01	8.665e+01	8.665e+01	8.665e+01	8.665e+01	8.665e+01	8.665e+01	8.665e+01	8.665e+01	8.665e+01	8.665e+01	8.664e+01	8.664e+01	8.664e+01	8.664e+01	8.663e+01	8.662e+01	8.661e+01	8.659e+01	8.656e+01	8.651e+01	8.643e+01	8.633e+01	8.617e+01	8.596e+01	8.568e+01	8.532e+01	8.488e+01	8.435e+01	8.376e+01	8.312e+01	8.244e+01	8.174e+01	8.102e+01	8.030e+01	7.957e+01	7.884e+01	7.810e+01	7.737e+01	7.663e+01	7.590e+01	7.516e+01	7.442e+01	7.369e+01	7.295e+01	7.221e+01	7.148e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01	6.558e+01	6.485e+01	6.411e+01	6.337e+01
-10.20	8.628e+01	8.628e+01	8.628e+01	8.628e+01	8.628e+01	8.628e+01	8.628e+01	8.628e+01	8.628e+01	8.628e+01	8.628e+01	8.628e+01	8.628e+01	8.628e+01	8.628e+01	8.627e+01	8.627e+01	8.627e+01	8.626e+01	8.625e+01	8.624e+01	8.622e+01	8.619e+01	8.614e+01	8.607e+01	8.596e+01	8.581e+01	8.560e+01	8.531e+01	8.495e+01	8.451e+01	8.398e+01	8.339e+01	8.275e+01	8.207e+01	8.137e+01	8.065e+01	7.993e+01	7.920e+01	7.847e+01	7.773e+01	7.700e+01	7.626e+01	7.553e+01	7.479e+01	7.406e+01	7.332e+01	7.258e+01	7.185e+01	7.111e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01
-10.15	8.591e+01	8.591e+01	8.591e+01	8.591e+01	8.591e+01	8.591e+01	8.591e+01	8.591e+01	8.591e+01	8.591e+01	8.591e+01	8.591e+01	8.591e+01	8.591e+01	8.591e+01	8.591e+01	8.590e+01	8.590e+01	8.589e+01	8.589e+01	8.587e+01	8.585e+01	8.582e+01	8.577e+01	8.570e+01	8.559e+01	8.544e+01	8.523e+01	8.495e+01	8.458e+01	8.414e+01	8.361e+01	8.302e+01	8.238e+01	8.170e+01	8.100e+01	8.028e+01	7.956e+01	7.883e+01	7.810e+01	7.737e+01	7.663e+01	7.590e+01	7.516e+01	7.442e+01	7.369e+01	7.295e+01	7.221e+01	7.148e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01	6.558e+01	6.485e+01	6.411e+01	6.337e+01	6.263e+01
-10.10	8.554e+01	8.554e+01	8.554e+01	8.554e+01	8.554e+01	8.554e+01	8.554e+01	8.554e+01	8.554e+01	8.554e+01	8.554e+01	8.554e+01	8.554e+01	8.554e+01	8.554e+01	8.554e+01	8.554e+01	8.553e+01	8.553e+01	8.552e+01	8.550e+01	8.548e+01	8.545e+01	8.540e+01	8.533e+01	8.522e+01	8.507e+01	8.486e+01	8.458e+01	8.422e+01	8.377e+01	8.325e+01	8.265e+01	8.201e+01	8.133e+01	8.063e+01	7.992e+01	7.919e+01	7.846e+01	7.773e+01	7.700e+01	7.626e+01	7.553e+01	7.479e+01	7.405e+01	7.332e+01	7.258e+01	7.184e+01	7.111e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01	6.226e+01
-10.05	8.517e+01	8.517e+01	8.517e+01	8.517e+01	8.517e+01	8.517e+01	8.517e+01	8.517e+01	8.517e+01	8.517e+01	8.517e+01	8.517e+01	8.517e+01	8.517e+01	8.517e+01	8.517e+01	8.517e+01	8.516e+01	8.516e+01	8.515e+01	8.514e+01	8.511e+01	8.508e+01	8.503e+01	8.496e+01	8.485e+01	8.470e+01	8.449e+01	8.421e+01	8.385e+01	8.340e+01	8.288e+01	8.229e+01	8.164e+01	8.096e+01	8.026e+01	7.955e+01	7.882e+01	7.809e+01	7.736e+01	7.663e+01	7.589e+01	7.516e+01	7.442e+01	7.369e+01	7.295e+01	7.221e+01	7.148e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01	6.558e+01	6.485e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01
-10.00	8.481e+01	8.481e+01	8.481e+01	8.481e+01	8.481e+01	8.481e+01	8.481e+01	8.481e+01	8.481e+01	8.480e+01	8.480e+01	8.480e+01	8.480e+01	8.480e+01	8.480e+01	8.480e+01	8.480e+01	8.480e+01	8.479e+01	8.478e+01	8.477e+01	8.475e+01	8.471e+01	8.467e+01	8.459e+01	8.449e+01	8.433e+01	8.412e+01	8.384e+01	8.348e+01	8.303e+01	8.251e+01	8.192e+01	8.127e+01	8.060e+01	7.989e+01	7.918e+01	7.845e+01	7.773e+01	7.699e+01	7.626e+01	7.553e+01	7.479e+01	7.405e+01	7.332e+01	7.258e+01	7.184e+01	7.111e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01
-9.95	8.444e+01	8.444e+01	8.444e+01	8.444e+01	8.444e+01	8.444e+01	8.444e+01	8.444e+01	8.444e+01	8.444e+01	8.444e+01	8.444e+01	8.444e+01	8.444e+01	8.443e+01	8.443e+01	8.443e+01	8.443e+01	8.442e+01	8.441e+01	8.440e+01	8.438e+01	8.435e+01	8.430e+01	8.422e+01	8.412e+01	8.396e+01	8.375e+01	8.347e+01	8.311e+01	8.266e+01	8.214e+01	8.155e+01	8.091e+01	8.023e+01	7.953e+01	7.881e+01	7.809e+01	7.736e+01	7.663e+01	7.589e+01	7.516e+01	7.442e+01	7.369e+01	7.295e+01	7.221e+01	7.148e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01	6.558e+01	6.485e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01
-9.90	8.407e+01	8.407e+01	8.407e+01	8.407e+01	8.407e+01	8.407e+01	8.407e+01	8.407e+01	8.407e+01	8.407e+01	8.407e+01	8.407e+01	8.407e+01	8.407e+01	8.407e+01	8.406e+01	8.406e+01	8.406e+01	8.405e+01	8.404e+01	8.403e+01	8.401e+01	8.398e+01	8.393e+01	8.386e+01	8.375e+01	8.360e+01	8.339e+01	8.310e+01	8.274e+01	8.230e+01	8.177e+01	8.118e+01	8.054e+01	7.986e+01	7.916e+01	7.844e+01	7.772e+01	7.699e+01	7.626e+01	7.552e+01	7.479e+01	7.405e+01	7.332e+01	7.258e+01	7.184e+01	7.111e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01
-9.85	8.370e+01	8.370e+01	8.370e+01	8.370e+01	8.370e+01	8.370e+01	8.370e+01	8.370e+01	8.370e+01	8.370e+01	8.370e+01	8.370e+01	8.370e+01	8.370e+01	8.370e+01	8.370e+01	8.369e+01	8.369e+01	8.368e+01	8.368e+01	8.366e+01	8.364e+01	8.361e+01	8.356e+01	8.349e+01	8.338e+01	8.323e+01	8.302e+01	8.273e+01	8.237e+01	8.193e+01	8.140e+01	8.081e+01	8.017e+01	7.949e+01	7.879e+01	7.807e+01	7.735e+01	7.662e+01	7.589e+01	7.516e+01	7.442e+01	7.369e+01	7.295e+01	7.221e+01	7.148e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01	6.558e+01	6.485e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01
-9.80	8.333e+01	8.333e+01	8.333e+01	8.333e+01	8.333e+01	8.333e+01	8.333e+01	8.333e+01	8.333e+01	8.333e+01	8.333e+01	8.333e+01	8.333e+01	8.333e+01	8.333e+01	8.333e+01	8.333e+01	8.332e+01	8.332e+01	8.331e+01	8.329e+01	8.327e+01	8.324e+01	8.319e+01	8.312e+01	8.301e+01	8.286e+01	8.265e+01	8.237e+01	8.200e+01	8.156e+01	8.104e+01	8.044e+01	7.980e+01	7.912e+01	7.842e+01	7.770e+01	7.698e+01	7.625e+01	7.552e+01	7.479e+01	7.405e+01	7.332e+01	7.258e+01	7.184e+01	7.111e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01	6.005e+01
-9.75	8.296e+01	8.296e+01	8.296e+01	8.296e+01	8.296e+01	8.296e+01	8.296e+01	8.296e+01	8.296e+01	8.296e+01	8.296e+01	8.296e+01	8.296e+01	8.296e+01	8.296e+01	8.296e+01	8.296e+01	8.295e+01	8.295e+01	8.294e+01	8.293e+01	8.290e+01	8.287e+01	8.282e+01	8.275e+01	8.264e+01	8.249e+01	8.228e+01	8.200e+01	8.164e+01	8.119e+01	8.067e+01	8.008e+01	7.943e+01	7.875e+01	7.805e+01	7.734e+01	7.661e+01	7.588e+01	7.515e+01	7.442e+01	7.368e+01	7.295e+01	7.221e+01	7.148e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01	6.558e+01	6.485e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01
-9.70	8.259e+01	8.259e+01	8.259e+01	8.259e+01	8.259e+01	8.259e+01	8.259e+01	8.259e+01	8.259e+01	8.259e+01	8.259e+01	8.259e+01	8.259e+01	8.259e+01	8.259e+01	8.259e+01	8.259e+01	8.258e+01	8.258e+01	8.257e+01	8.256e+01	8.254e+01	8.250e+01	8.245e+01	8.238e+01	8.227e+01	8.212e+01	8.191e+01	8.163e+01	8.127e+01	8.082e+01	8.030e+01	7.971e+01	7.906e+01	7.839e+01	7.768e+01	7.697e+01	7.624e+01	7.552e+01	7.478e+01	7.405e+01	7.332e+01	7.258e+01	7.184e+01	7.111e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01
-9.65	8.223e+01	8.223e+01	8.223e+01	8.223e+01	8.223e+01	8.223e+01	8.223e+01	8.223e+01	8.223e+01	8.223e+01	8.223e+01	8.223e+01	8.223e+01	8.222e+01	8.222e+01	8.222e+01	8.222e+01	8.222e+01	8.221e+01	8.220e+01	8.219e+01	8.217e+01	8.214e+01	8.209e+01	8.201e+01	8.191e+01	8.175e+01	8.154e+01	8.126e+01	8.090e+01	8.045e+01	7.993e+01	7.934e+01	7.870e+01	7.802e+01	7.731e+01	7.660e+01	7.588e+01	7.515e+01	7.442e+01	7.368e+01	7.295e+01	7.221e+01	7.148e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01	6.558e+01	6.485e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01
-9.60	8.186e+01	8.186e+01	8.186e+01	8.186e+01	8.186e+01	8.186e+01	8.186e+01	8.186e+01	8.186e+01	8.186e+01	8.186e+01	8.186e+01	8.186e+01	8.186e+01	8.186e+01	8.185e+01	8.185e+01	8.185e+01	8.184e+01	8.183e+01	8.182e+01	8.180e+01	8.177e+01	8.172e+01	8.164e+01	8.154e+01	8.139e+01	8.117e+01	8.089e+01	8.053e+01	8.009e+01	7.956e+01	7.897e+01	7.833e+01	7.765e+01	7.695e+01	7.623e+01	7.551e+01	7.478e+01	7.405e+01	7.331e+01	7.258e+01	7.184e+01	7.111e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01	5.858e+01
-9.55	8.149e+01	8.149e+01	8.149e+01	8.149e+01	8.149e+01	8.149e+01	8.149e+01	8.149e+01	8.149e+01	8.149e+01	8.149e+01	8.149e+01	8.149e+01	8.149e+01	8.149e+01	8.149e+01	8.148e+01	8.148e+01	8.147e+01	8.147e+01	8.145e+01	8.143e+01	8.140e+01	8.135e+01	8.128e+01	8.117e+01	8.102e+01	8.081e+01	8.052e+01	8.016e+01	7.972e+01	7.919e+01	7.860e+01	7.796e+01	7.728e+01	7.658e+01	7.586e+01	7.514e+01	7.441e+01	7.368e+01	7.294e+01	7.221e+01	7.147e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01	6.558e+01	6.485e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01
-9.50	8.112e+01	8.112e+01	8.112e+01	8.112e+01	8.112e+01	8.112e+01	8.112e+01	8.112e+01	8.112e+01	8.112e+01	8.112e+01	8.112e+01	8.112e+01	8.112e+01	8.112e+01	8.112e+01	8.111e+01	8.111e+01	8.111e+01	8.110e+01	8.108e+01	8.106e+01	8.103e+01	8.098e+01	8.091e+01	8.080e+01	8.065e+01	8.044e+01	8.016e+01	7.979e+01	7.935e+01	7.882e+01	7.823e+01	7.759e+01	7.691e+01	7.621e+01	7.549e+01	7.477e+01	7.404e+01	7.331e+01	7.258e+01	7.184e+01	7.111e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01	5.858e+01	5.784e+01
-9.45	8.075e+01	8.075e+01	8.075e+01	8.075e+01	8.075e+01	8.075e+01	8.075e+01	8.075e+01	8.075e+01	8.075e+01	8.075e+01	8.075e+01	8.075e+01	8.075e+01	8.075e+01	8.075e+01	8.075e+01	8.074e+01	8.074e+01	8.073e+01	8.071e+01	8.069e+01	8.066e+01	8.061e+01	8.054e+01	8.043e+01	8.028e+01	8.007e+01	7.979e+01	7.943e+01	7.898e+01	7.846e+01	7.786e+01	7.722e+01	7.654e+01	7.584e+01	7.513e+01	7.440e+01	7.367e+01	7.294e+01	7.221e+01	7.147e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01	6.558e+01	6.485e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01
-9.40	8.038e+01	8.038e+01	8.038e+01	8.038e+01	8.038e+01	8.038e+01	8.038e+01	8.038e+01	8.038e+01	8.038e+01	8.038e+01	8.038e+01	8.038e+01	8.038e+01	8.038e+01	8.038e+01	8.038e+01	8.037e+01	8.037e+01	8.036e+01	8.035e+01	8.033e+01	8.029e+01	8.024e+01	8.017e+01	8.006e+01	7.991e+01	7.970e+01	7.942e+01	7.906e+01	7.861e+01	7.809e+01	7.750e+01	7.685e+01	7.617e+01	7.547e+01	7.476e+01	7.403e+01	7.331e+01	7.257e+01	7.184e+01	7.111e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01	5.858e+01	5.784e+01	5.711e+01
-9.35	8.002e+01	8.002e+01	8.002e+01	8.002e+01	8.002e+01	8.002e+01	8.002e+01	8.002e+01	8.002e+01	8.002e+01	8.002e+01	8.002e+01	8.001e+01	8.001e+01	8.001e+01	8.001e+01	8.001e+01	8.001e+01	8.000e+01	7.999e+01	7.998e+01	7.996e+01	7.992e+01	7.988e+01	7.980e+01	7.970e+01	7.954e+01	7.933e+01	7.905e+01	7.869e+01	7.824e+01	7.772e+01	7.713e+01	7.648e+01	7.581e+01	7.510e+01	7.439e+01	7.367e+01	7.294e+01	7.220e+01	7.147e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01	6.558e+01	6.485e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01
-9.30	7.965e+01	7.965e+01	7.965e+01	7.965e+01	7.965e+01	7.965e+01	7.965e+01	7.965e+01	7.965e+01	7.965e+01	7.965e+01	7.965e+01	7.965e+01	7.965e+01	7.964e+01	7.964e+01	7.964e+01	7.964e+01	7.963e+01	7.962e+01	7.961e+01	7.959e+01	7.956e+01	7.951e+01	7.943e+01	7.933e+01	7.917e+01	7.896e+01	7.868e+01	7.832e+01	7.788e+01	7.735e+01	7.676e+01	7.612e+01	7.544e+01	7.474e+01	7.402e+01	7.330e+01	7.257e+01	7.184e+01	7.110e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01	5.858e+01	5.785e+01	5.711e+01	5.637e+01
-9.25	7.928e+01	7.928e+01	7.928e+01	7.928e+01	7.928e+01	7.928e+01	7.928e+01	7.928e+01	7.928e+01	7.928e+01	7.928e+01	7.928e+01	7.928e+01	7.928e+01	7.928e+01	7.928e+01	7.927e+01	7.927e+01	7.926e+01	7.925e+01	7.924e+01	7.922e+01	7.919e+01	7.914e+01	7.907e+01	7.896e+01	7.881e+01	7.860e+01	7.831e+01	7.795e+01	7.751e+01	7.698e+01	7.639e+01	7.575e+01	7.507e+01	7.437e+01	7.365e+01	7.293e+01	7.220e+01	7.147e+01	7.073e+01	7.000e+01	6.926e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01	6.558e+01	6.485e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01
-9.20	7.891e+01	7.891e+01	7.891e+01	7.891e+01	7.891e+01	7.891e+01	7.891e+01	7.891e+01	7.891e+01	7.891e+01	7.891e+01	7.891e+01	7.891e+01	7.891e+01	7.891e+01	7.891e+01	7.890e+01	7.890e+01	7.890e+01	7.889e+01	7.887e+01	7.885e+01	7.882e+01	7.877e+01	7.870e+01	7.859e+01	7.844e+01	7.823e+01	7.795e+01	7.758e+01	7.714e+01	7.661e+01	7.602e+01	7.538e+01	7.470e+01	7.400e+01	7.328e+01	7.256e+01	7.183e+01	7.110e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01	5.858e+01	5.785e+01	5.711e+01	5.637e+01	5.563e+01
-9.15	7.854e+01	7.854e+01	7.854e+01	7.854e+01	7.854e+01	7.854e+01	7.854e+01	7.854e+01	7.854e+01	7.854e+01	7.854e+01	7.854e+01	7.854e+01	7.854e+01	7.854e+01	7.854e+01	7.854e+01	7.853e+01	7.853e+01	7.852e+01	7.850e+01	7.848e+01	7.845e+01	7.840e+01	7.833e+01	7.822e+01	7.807e+01	7.786e+01	7.758e+01	7.722e+01	7.677e+01	7.625e+01	7.565e+01	7.501e+01	7.433e+01	7.363e+01	7.292e+01	7.219e+01	7.146e+01	7.073e+01	7.000e+01	6.926e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01	6.558e+01	6.485e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01
-9.10	7.817e+01	7.817e+01	7.817e+01	7.817e+01	7.817e+01	7.817e+01	7.817e+01	7.817e+01	7.817e+01	7.817e+01	7.817e+01	7.817e+01	7.817e+01	7.817e+01	7.817e+01	7.817e+01	7.817e+01	7.816e+01	7.816e+01	7.815e+01	7.814e+01	7.811e+01	7.808e+01	7.803e+01	7.796e+01	7.785e+01	7.770e+01	7.749e+01	7.721e+01	7.685e+01	7.640e+01	7.588e+01	7.529e+01	7.464e+01	7.396e+01	7.326e+01	7.255e+01	7.182e+01	7.109e+01	7.036e+01	6.963e+01	6.889e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01	5.858e+01	5.785e+01	5.711e+01	5.637e+01	5.563e+01	5.490e+01
-9.05	7.781e+01	7.781e+01	7.781e+01	7.781e+01	7.781e+01	7.781e+01	7.781e+01	7.781e+01	7.781e+01	7.781e+01	7.780e+01	7.780e+01	7.780e+01	7.780e+01	7.780e+01	7.780e+01	7.780e+01	7.780e+01	7.779e+01	7.778e+01	7.777e+01	7.775e+01	7.771e+01	7.767e+01	7.759e+01	7.749e+01	7.733e+01	7.712e+01	7.684e+01	7.648e+01	7.603e+01	7.551e+01	7.492e+01	7.427e+01	7.360e+01	7.289e+01	7.218e+01	7.145e+01	7.073e+01	6.999e+01	6.926e+01	6.853e+01	6.779e+01	6.705e+01	6.632e+01	6.558e+01	6.484e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01
-9.00	7.744e+01	7.744e+01	7.744e+01	7.744e+01	7.744e+01	7.744e+01	7.744e+01	7.744e+01	7.744e+01	7.744e+01	7.744e+01	7.744e+01	7.744e+01	7.744e+01	7.743e+01	7.743e+01	7.743e+01	7.743e+01	7.742e+01	7.741e+01	7.740e+01	7.738e+01	7.735e+01	7.730e+01	7.722e+01	7.712e+01	7.696e+01	7.675e+01	7.647e+01	7.611e+01	7.566e+01	7.514e+01	7.455e+01	7.391e+01	7.323e+01	7.253e+01	7.181e+01	7.109e+01	7.036e+01	6.963e+01	6.889e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01	5.858e+01	5.785e+01	5.711e+01	5.637e+01	5.563e+01	5.490e+01	5.416e+01
-8.95	7.707e+01	7.707e+01	7.707e+01	7.707e+01	7.707e+01	7.707e+01	7.707e+01	7.707e+01	7.707e+01	7.707e+01	7.707e+01	7.707e+01	7.707e+01	7.707e+01	7.707e+01	7.706e+01	7.706e+01	7.706e+01	7.705e+01	7.704e+01	7.703e+01	7.701e+01	7.698e+01	7.693e+01	7.686e+01	7.675e+01	7.660e+01	7.639e+01	7.610e+01	7.574e+01	7.530e+01	7.477e+01	7.418e+01	7.354e+01	7.286e+01	7.216e+01	7.144e+01	7.072e+01	6.999e+01	6.926e+01	6.852e+01	6.779e+01	6.705e+01	6.632e+01	6.558e+01	6.484e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01
-8.90	7.670e+01	7.670e+01	7.670e+01	7.670e+01	7.670e+01	7.670e+01	7.670e+01	7.670e+01	7.670e+01	7.670e+01	7.670e+01	7.670e+01	7.670e+01	7.670e+01	7.670e+01	7.670e+01	7.669e+01	7.669e+01	7.668e+01	7.668e+01	7.666e+01	7.664e+01	7.661e+01	7.656e+01	7.649e+01	7.638e+01	7.623e+01	7.602e+01	7.574e+01	7.537e+01	7.493e+01	7.440e+01	7.381e+01	7.317e+01	7.249e+01	7.179e+01	7.107e+01	7.035e+01	6.962e+01	6.889e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01	5.858e+01	5.785e+01	5.711e+01	5.637e+01	5.563e+01	5.490e+01	5.416e+01	5.342e+01
-8.85	7.633e+01	7.633e+01	7.633e+01	7.633e+01	7.633e+01	7.633e+01	7.633e+01	7.633e+01	7.633e+01	7.633e+01	7.633e+01	7.633e+01	7.633e+01	7.633e+01	7.633e+01	7.633e+01	7.633e+01	7.632e+01	7.632e+01	7.631e+01	7.629e+01	7.627e+01	7.624e+01	7.619e+01	7.612e+01	7.601e+01	7.586e+01	7.565e+01	7.537e+01	7.500e+01	7.456e+01	7.404e+01	7.344e+01	7.280e+01	7.212e+01	7.142e+01	7.070e+01	6.998e+01	6.925e+01	6.852e+01	6.779e+01	6.705e+01	6.632e+01	6.558e+01	6.484e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01	5.305e+01
-8.80	7.596e+01	7.596e+01	7.596e+01	7.596e+01	7.596e+01	7.596e+01	7.596e+01	7.596e+01	7.596e+01	7.596e+01	7.596e+01	7.596e+01	7.596e+01	7.596e+01	7.596e+01	7.596e+01	7.596e+01	7.595e+01	7.595e+01	7.594e+01	7.593e+01	7.590e+01	7.587e+01	7.582e+01	7.575e+01	7.564e+01	7.549e+01	7.528e+01	7.500e+01	7.464e+01	7.419e+01	7.367e+01	7.308e+01	7.243e+01	7.175e+01	7.105e+01	7.034e+01	6.961e+01	6.888e+01	6.815e+01	6.742e+01	6.668e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01	5.858e+01	5.785e+01	5.711e+01	5.637e+01	5.564e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01
-8.75	7.559e+01	7.559e+01	7.559e+01	7.559e+01	7.559e+01	7.559e+01	7.559e+01	7.559e+01	7.559e+01	7.559e+01	7.559e+01	7.559e+01	7.559e+01	7.559e+01	7.559e+01	7.559e+01	7.559e+01	7.559e+01	7.558e+01	7.557e+01	7.556e+01	7.554e+01	7.550e+01	7.545e+01	7.538e+01	7.527e+01	7.512e+01	7.491e+01	7.463e+01	7.427e+01	7.382e+01	7.330e+01	7.271e+01	7.206e+01	7.139e+01	7.068e+01	6.997e+01	6.924e+01	6.852e+01	6.778e+01	6.705e+01	6.632e+01	6.558e+01	6.484e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01
-8.70	7.523e+01	7.523e+01	7.523e+01	7.523e+01	7.523e+01	7.523e+01	7.523e+01	7.523e+01	7.523e+01	7.523e+01	7.523e+01	7.523e+01	7.523e+01	7.522e+01	7.522e+01	7.522e+01	7.522e+01	7.522e+01	7.521e+01	7.520e+01	7.519e+01	7.517e+01	7.514e+01	7.509e+01	7.501e+01	7.491e+01	7.475e+01	7.454e+01	7.426e+01	7.390e+01	7.345e+01	7.293e+01	7.234e+01	7.170e+01	7.102e+01	7.032e+01	6.960e+01	6.888e+01	6.815e+01	6.742e+01	6.668e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01	5.858e+01	5.785e+01	5.711e+01	5.637e+01	5.564e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01
-8.65	7.486e+01	7.486e+01	7.486e+01	7.486e+01	7.486e+01	7.486e+01	7.486e+01	7.486e+01	7.486e+01	7.486e+01	7.486e+01	7.486e+01	7.486e+01	7.486e+01	7.486e+01	7.485e+01	7.485e+01	7.485e+01	7.484e+01	7.483e+01	7.482e+01	7.480e+01	7.477e+01	7.472e+01	7.464e+01	7.454e+01	7.439e+01	7.417e+01	7.389e+01	7.353e+01	7.309e+01	7.256e+01	7.197e+01	7.133e+01	7.065e+01	6.995e+01	6.923e+01	6.851e+01	6.778e+01	6.705e+01	6.631e+01	6.558e+01	6.484e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01	5.158e+01
-8.60	7.449e+01	7.449e+01	7.449e+01	7.449e+01	7.449e+01	7.449e+01	7.449e+01	7.449e+01	7.449e+01	7.449e+01	7.449e+01	7.449e+01	7.449e+01	7.449e+01	7.449e+01	7.449e+01	7.448e+01	7.448e+01	7.447e+01	7.447e+01	7.445e+01	7.443e+01	7.440e+01	7.435e+01	7.428e+01	7.417e+01	7.402e+01	7.381e+01	7.352e+01	7.316e+01	7.272e+01	7.219e+01	7.160e+01	7.096e+01	7.028e+01	6.958e+01	6.886e+01	6.814e+01	6.741e+01	6.668e+01	6.595e+01	6.521e+01	6.447e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01	5.858e+01	5.785e+01	5.711e+01	5.637e+01	5.564e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01
-8.55	7.412e+01	7.412e+01	7.412e+01	7.412e+01	7.412e+01	7.412e+01	7.412e+01	7.412e+01	7.412e+01	7.412e+01	7.412e+01	7.412e+01	7.412e+01	7.412e+01	7.412e+01	7.412e+01	7.411e+01	7.411e+01	7.411e+01	7.410e+01	7.408e+01	7.406e+01	7.403e+01	7.398e+01	7.391e+01	7.380e+01	7.365e+01	7.344e+01	7.316e+01	7.279e+01	7.235e+01	7.182e+01	7.123e+01	7.059e+01	6.991e+01	6.921e+01	6.849e+01	6.777e+01	6.704e+01	6.631e+01	6.558e+01	6.484e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01	5.158e+01	5.084e+01
-8.50	7.375e+01	7.375e+01	7.375e+01	7.375e+01	7.375e+01	7.375e+01	7.375e+01	7.375e+01	7.375e+01	7.375e+01	7.375e+01	7.375e+01	7.375e+01	7.375e+01	7.375e+01	7.375e+01	7.375e+01	7.374e+01	7.374e+01	7.373e+01	7.372e+01	7.369e+01	7.366e+01	7.361e+01	7.354e+01	7.343e+01	7.328e+01	7.307e+01	7.279e+01	7.243e+01	7.198e+01	7.146e+01	7.086e+01	7.022e+01	6.954e+01	6.884e+01	6.813e+01	6.740e+01	6.667e+01	6.594e+01	6.521e+01	6.447e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01	5.858e+01	5.785e+01	5.711e+01	5.637e+01	5.564e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01
-8.45	7.338e+01	7.338e+01	7.338e+01	7.338e+01	7.338e+01	7.338e+01	7.338e+01	7.338e+01	7.338e+01	7.338e+01	7.338e+01	7.338e+01	7.338e+01	7.338e+01	7.338e+01	7.338e+01	7.338e+01	7.337e+01	7.337e+01	7.336e+01	7.335e+01	7.333e+01	7.329e+01	7.324e+01	7.317e+01	7.306e+01	7.291e+01	7.270e+01	7.242e+01	7.206e+01	7.161e+01	7.109e+01	7.050e+01	6.985e+01	6.917e+01	6.847e+01	6.776e+01	6.703e+01	6.631e+01	6.557e+01	6.484e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01	5.158e+01	5.085e+01	5.011e+01
-8.40	7.302e+01	7.302e+01	7.302e+01	7.302e+01	7.302e+01	7.302e+01	7.302e+01	7.302e+01	7.302e+01	7.302e+01	7.302e+01	7.302e+01	7.301e+01	7.301e+01	7.301e+01	7.301e+01	7.301e+01	7.301e+01	7.300e+01	7.299e+01	7.298e+01	7.296e+01	7.292e+01	7.288e+01	7.280e+01	7.270e+01	7.254e+01	7.233e+01	7.205e+01	7.169e+01	7.124e+01	7.072e+01	7.013e+01	6.948e+01	6.881e+01	6.810e+01	6.739e+01	6.667e+01	6.594e+01	6.521e+01	6.447e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01	5.858e+01	5.785e+01	5.711e+01	5.637e+01	5.564e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01
-8.35	7.265e+01	7.265e+01	7.265e+01	7.265e+01	7.265e+01	7.265e+01	7.265e+01	7.265e+01	7.265e+01	7.265e+01	7.265e+01	7.265e+01	7.265e+01	7.265e+01	7.264e+01	7.264e+01	7.264e+01	7.264e+01	7.263e+01	7.262e+01	7.261e+01	7.259e+01	7.256e+01	7.251e+01	7.243e+01	7.233e+01	7.218e+01	7.196e+01	7.168e+01	7.132e+01	7.088e+01	7.035e+01	6.976e+01	6.912e+01	6.844e+01	6.774e+01	6.702e+01	6.630e+01	6.557e+01	6.484e+01	6.410e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01	5.158e+01	5.085e+01	5.011e+01	4.937e+01
-8.30	7.228e+01	7.228e+01	7.228e+01	7.228e+01	7.228e+01	7.228e+01	7.228e+01	7.228e+01	7.228e+01	7.228e+01	7.228e+01	7.228e+01	7.228e+01	7.228e+01	7.228e+01	7.228e+01	7.227e+01	7.227e+01	7.226e+01	7.225e+01	7.224e+01	7.222e+01	7.219e+01	7.214e+01	7.207e+01	7.196e+01	7.181e+01	7.160e+01	7.131e+01	7.095e+01	7.051e+01	6.998e+01	6.939e+01	6.875e+01	6.807e+01	6.737e+01	6.665e+01	6.593e+01	6.520e+01	6.447e+01	6.373e+01	6.300e+01	6.226e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01	5.858e+01	5.785e+01	5.711e+01	5.637e+01	5.564e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01
-8.25	7.191e+01	7.191e+01	7.191e+01	7.191e+01	7.191e+01	7.191e+01	7.191e+01	7.191e+01	7.191e+01	7.191e+01	7.191e+01	7.191e+01	7.191e+01	7.191e+01	7.191e+01	7.191e+01	7.190e+01	7.190e+01	7.190e+01	7.189e+01	7.187e+01	7.185e+01	7.182e+01	7.177e+01	7.170e+01	7.159e+01	7.144e+01	7.123e+01	7.095e+01	7.058e+01	7.014e+01	6.961e+01	6.902e+01	6.838e+01	6.770e+01	6.700e+01	6.628e+01	6.556e+01	6.483e+01	6.410e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01	5.158e+01	5.085e+01	5.011e+01	4.937e+01	4.863e+01
-8.20	7.154e+01	7.154e+01	7.154e+01	7.154e+01	7.154e+01	7.154e+01	7.154e+01	7.154e+01	7.154e+01	7.154e+01	7.154e+01	7.154e+01	7.154e+01	7.154e+01	7.154e+01	7.154e+01	7.154e+01	7.153e+01	7.153e+01	7.152e+01	7.150e+01	7.148e+01	7.145e+01	7.140e+01	7.133e+01	7.122e+01	7.107e+01	7.086e+01	7.058e+01	7.022e+01	6.977e+01	6.925e+01	6.865e+01	6.801e+01	6.733e+01	6.663e+01	6.592e+01	6.519e+01	6.446e+01	6.373e+01	6.300e+01	6.226e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01	5.858e+01	5.785e+01	5.711e+01	5.637e+01	5.563e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01
-8.15	7.117e+01	7.117e+01	7.117e+01	7.117e+01	7.117e+01	7.117e+01	7.117e+01	7.117e+01	7.117e+01	7.117e+01	7.117e+01	7.117e+01	7.117e+01	7.117e+01	7.117e+01	7.117e+01	7.117e+01	7.116e+01	7.116e+01	7.115e+01	7.114e+01	7.111e+01	7.108e+01	7.103e+01	7.096e+01	7.085e+01	7.070e+01	7.049e+01	7.021e+01	6.985e+01	6.940e+01	6.888e+01	6.829e+01	6.764e+01	6.696e+01	6.626e+01	6.555e+01	6.482e+01	6.409e+01	6.336e+01	6.263e+01	6.189e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01	5.158e+01	5.085e+01	5.011e+01	4.937e+01	4.864e+01	4.790e+01
-8.10	7.081e+01	7.081e+01	7.081e+01	7.081e+01	7.081e+01	7.081e+01	7.081e+01	7.081e+01	7.081e+01	7.081e+01	7.081e+01	7.080e+01	7.080e+01	7.080e+01	7.080e+01	7.080e+01	7.080e+01	7.080e+01	7.079e+01	7.078e+01	7.077e+01	7.075e+01	7.071e+01	7.067e+01	7.059e+01	7.049e+01	7.033e+01	7.012e+01	6.984e+01	6.948e+01	6.903e+01	6.851e+01	6.792e+01	6.727e+01	6.660e+01	6.589e+01	6.518e+01	6.446e+01	6.373e+01	6.299e+01	6.226e+01	6.153e+01	6.079e+01	6.005e+01	5.932e+01	5.858e+01	5.785e+01	5.711e+01	5.637e+01	5.563e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01
-8.05	7.044e+01	7.044e+01	7.044e+01	7.044e+01	7.044e+01	7.044e+01	7.044e+01	7.044e+01	7.044e+01	7.044e+01	7.044e+01	7.044e+01	7.044e+01	7.044e+01	7.043e+01	7.043e+01	7.043e+01	7.043e+01	7.042e+01	7.041e+01	7.040e+01	7.038e+01	7.035e+01	7.030e+01	7.022e+01	7.012e+01	6.996e+01	6.975e+01	6.947e+01	6.911e+01	6.866e+01	6.814e+01	6.755e+01	6.691e+01	6.623e+01	6.553e+01	6.481e+01	6.409e+01	6.336e+01	6.263e+01	6.189e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01	5.158e+01	5.085e+01	5.011e+01	4.937e+01	4.864e+01	4.790e+01	4.716e+01
-8.00	7.007e+01	7.007e+01	7.007e+01	7.007e+01	7.007e+01	7.007e+01	7.007e+01	7.007e+01	7.007e+01	7.007e+01	7.007e+01	7.007e+01	7.007e+01	7.007e+01	7.007e+01	7.006e+01	7.006e+01	7.006e+01	7.005e+01	7.004e+01	7.003e+01	7.001e+01	6.998e+01	6.993e+01	6.986e+01	6.975e+01	6.960e+01	6.939e+01	6.910e+01	6.874e+01	6.830e+01	6.777e+01	6.718e+01	6.654e+01	6.586e+01	6.516e+01	6.444e+01	6.372e+01	6.299e+01	6.226e+01	6.152e+01	6.079e+01	6.005e+01	5.932e+01	5.858e+01	5.784e+01	5.711e+01	5.637e+01	5.563e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01
-7.95	6.970e+01	6.970e+01	6.970e+01	6.970e+01	6.970e+01	6.970e+01	6.970e+01	6.970e+01	6.970e+01	6.970e+01	6.970e+01	6.970e+01	6.970e+01	6.970e+01	6.970e+01	6.970e+01	6.969e+01	6.969e+01	6.968e+01	6.968e+01	6.966e+01	6.964e+01	6.961e+01	6.956e+01	6.949e+01	6.938e+01	6.923e+01	6.902e+01	6.874e+01	6.837e+01	6.793e+01	6.740e+01	6.681e+01	6.617e+01	6.549e+01	6.479e+01	6.407e+01	6.335e+01	6.262e+01	6.189e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01	5.158e+01	5.085e+01	5.011e+01	4.937e+01	4.864e+01	4.790e+01	4.716e+01	4.642e+01
-7.90	6.933e+01	6.933e+01	6.933e+01	6.933e+01	6.933e+01	6.933e+01	6.933e+01	6.933e+01	6.933e+01	6.933e+01	6.933e+01	6.933e+01	6.933e+01	6.933e+01	6.933e+01	6.933e+01	6.933e+01	6.932e+01	6.932e+01	6.931e+01	6.929e+01	6.927e+01	6.924e+01	6.919e+01	6.912e+01	6.901e+01	6.886e+01	6.865e+01	6.837e+01	6.800e+01	6.756e+01	6.704e+01	6.644e+01	6.580e+01	6.512e+01	6.442e+01	6.371e+01	6.298e+01	6.225e+01	6.152e+01	6.079e+01	6.005e+01	5.932e+01	5.858e+01	5.784e+01	5.711e+01	5.637e+01	5.563e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01	4.606e+01
-7.85	6.896e+01	6.896e+01	6.896e+01	6.896e+01	6.896e+01	6.896e+01	6.896e+01	6.896e+01	6.896e+01	6.896e+01	6.896e+01	6.896e+01	6.896e+01	6.896e+01	6.896e+01	6.896e+01	6.896e+01	6.895e+01	6.895e+01	6.894e+01	6.893e+01	6.890e+01	6.887e+01	6.882e+01	6.875e+01	6.864e+01	6.849e+01	6.828e+01	6.800e+01	6.764e+01	6.719e+01	6.667e+01	6.608e+01	6.543e+01	6.475e+01	6.405e+01	6.334e+01	6.261e+01	6.188e+01	6.115e+01	6.042e+01	5.968e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01	5.158e+01	5.085e+01	5.011e+01	4.937e+01	4.864e+01	4.790e+01	4.716e+01	4.643e+01	4.569e+01
-7.80	6.859e+01	6.859e+01	6.859e+01	6.859e+01	6.859e+01	6.859e+01	6.859e+01	6.859e+01	6.859e+01	6.859e+01	6.859e+01	6.859e+01	6.859e+01	6.859e+01	6.859e+01	6.859e+01	6.859e+01	6.859e+01	6.858e+01	6.857e+01	6.856e+01	6.854e+01	6.850e+01	6.845e+01	6.838e+01	6.827e+01	6.812e+01	6.791e+01	6.763e+01	6.727e+01	6.682e+01	6.630e+01	6.571e+01	6.506e+01	6.439e+01	6.368e+01	6.297e+01	6.224e+01	6.152e+01	6.078e+01	6.005e+01	5.932e+01	5.858e+01	5.784e+01	5.711e+01	5.637e+01	5.563e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01	4.606e+01	4.532e+01
-7.75	6.823e+01	6.823e+01	6.823e+01	6.823e+01	6.823e+01	6.823e+01	6.823e+01	6.823e+01	6.823e+01	6.823e+01	6.823e+01	6.823e+01	6.823e+01	6.822e+01	6.822e+01	6.822e+01	6.822e+01	6.822e+01	6.821e+01	6.820e+01	6.819e+01	6.817e+01	6.814e+01	6.809e+01	6.801e+01	6.791e+01	6.775e+01	6.754e+01	6.726e+01	6.690e+01	6.645e+01	6.593e+01	6.534e+01	6.470e+01	6.402e+01	6.332e+01	6.260e+01	6.188e+01	6.115e+01	6.042e+01	5.968e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01	5.158e+01	5.085e+01	5.011e+01	4.937e+01	4.864e+01	4.790e+01	4.716e+01	4.643e+01	4.569e+01	4.495e+01
-7.70	6.786e+01	6.786e+01	6.786e+01	6.786e+01	6.786e+01	6.786e+01	6.786e+01	6.786e+01	6.786e+01	6.786e+01	6.786e+01	6.786e+01	6.786e+01	6.786e+01	6.786e+01	6.785e+01	6.785e+01	6.785e+01	6.784e+01	6.783e+01	6.782e+01	6.780e+01	6.777e+01	6.772e+01	6.764e+01	6.754e+01	6.739e+01	6.717e+01	6.689e+01	6.653e+01	6.609e+01	6.556e+01	6.497e+01	6.433e+01	6.365e+01	6.295e+01	6.223e+01	6.151e+01	6.078e+01	6.005e+01	5.931e+01	5.858e+01	5.784e+01	5.711e+01	5.637e+01	5.563e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01	4.606e+01	4.532e+01	4.458e+01
-7.65	6.749e+01	6.749e+01	6.749e+01	6.749e+01	6.749e+01	6.749e+01	6.749e+01	6.749e+01	6.749e+01	6.749e+01	6.749e+01	6.749e+01	6.749e+01	6.749e+01	6.749e+01	6.749e+01	6.748e+01	6.748e+01	6.747e+01	6.747e+01	6.745e+01	6.743e+01	6.740e+01	6.735e+01	6.728e+01	6.717e+01	6.702e+01	6.681e+01	6.652e+01	6.616e+01	6.572e+01	6.519e+01	6.460e+01	6.396e+01	6.328e+01	6.258e+01	6.186e+01	6.114e+01	6.041e+01	5.968e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01	5.158e+01	5.085e+01	5.011e+01	4.937e+01	4.864e+01	4.790e+01	4.716e+01	4.643e+01	4.569e+01	4.495e+01	4.422e+01
-7.60	6.712e+01	6.712e+01	6.712e+01	6.712e+01	6.712e+01	6.712e+01	6.712e+01	6.712e+01	6.712e+01	6.712e+01	6.712e+01	6.712e+01	6.712e+01	6.712e+01	6.712e+01	6.712e+01	6.712e+01	6.711e+01	6.711e+01	6.710e+01	6.708e+01	6.706e+01	6.703e+01	6.698e+01	6.691e+01	6.680e+01	6.665e+01	6.644e+01	6.616e+01	6.579e+01	6.535e+01	6.483e+01	6.423e+01	6.359e+01	6.291e+01	6.221e+01	6.149e+01	6.077e+01	6.004e+01	5.931e+01	5.858e+01	5.784e+01	5.711e+01	5.637e+01	5.563e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01	4.606e+01	4.532e+01	4.458e+01	4.385e+01
-7.55	6.675e+01	6.675e+01	6.675e+01	6.675e+01	6.675e+01	6.675e+01	6.675e+01	6.675e+01	6.675e+01	6.675e+01	6.675e+01	6.675e+01	6.675e+01	6.675e+01	6.675e+01	6.675e+01	6.675e+01	6.674e+01	6.674e+01	6.673e+01	6.672e+01	6.669e+01	6.666e+01	6.661e+01	6.654e+01	6.643e+01	6.628e+01	6.607e+01	6.579e+01	6.543e+01	6.498e+01	6.446e+01	6.387e+01	6.322e+01	6.254e+01	6.184e+01	6.113e+01	6.040e+01	5.967e+01	5.894e+01	5.821e+01	5.747e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01	5.158e+01	5.085e+01	5.011e+01	4.937e+01	4.864e+01	4.790e+01	4.716e+01	4.643e+01	4.569e+01	4.495e+01	4.422e+01	4.348e+01
-7.50	6.638e+01	6.638e+01	6.638e+01	6.638e+01	6.638e+01	6.638e+01	6.638e+01	6.638e+01	6.638e+01	6.638e+01	6.638e+01	6.638e+01	6.638e+01	6.638e+01	6.638e+01	6.638e+01	6.638e+01	6.637e+01	6.637e+01	6.636e+01	6.635e+01	6.633e+01	6.629e+01	6.624e+01	6.617e+01	6.606e+01	6.591e+01	6.570e+01	6.542e+01	6.506e+01	6.461e+01	6.409e+01	6.350e+01	6.285e+01	6.217e+01	6.147e+01	6.076e+01	6.003e+01	5.931e+01	5.857e+01	5.784e+01	5.711e+01	5.637e+01	5.563e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01	4.606e+01	4.532e+01	4.458e+01	4.385e+01	4.311e+01
-7.45	6.602e+01	6.602e+01	6.602e+01	6.602e+01	6.602e+01	6.602e+01	6.602e+01	6.602e+01	6.602e+01	6.602e+01	6.602e+01	6.602e+01	6.602e+01	6.601e+01	6.601e+01	6.601e+01	6.601e+01	6.601e+01	6.600e+01	6.599e+01	6.598e+01	6.596e+01	6.592e+01	6.588e+01	6.580e+01	6.570e+01	6.554e+01	6.533e+01	6.505e+01	6.469e+01	6.424e+01	6.372e+01	6.313e+01	6.249e+01	6.181e+01	6.110e+01	6.039e+01	5.967e+01	5.894e+01	5.821e+01	5.747e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01	5.158e+01	5.085e+01	5.011e+01	4.937e+01	4.864e+01	4.790e+01	4.716e+01	4.643e+01	4.569e+01	4.495e+01	4.422e+01	4.348e+01	4.274e+01
-7.40	6.565e+01	6.565e+01	6.565e+01	6.565e+01	6.565e+01	6.565e+01	6.565e+01	6.565e+01	6.565e+01	6.565e+01	6.565e+01	6.565e+01	6.565e+01	6.565e+01	6.565e+01	6.564e+01	6.564e+01	6.564e+01	6.563e+01	6.562e+01	6.561e+01	6.559e+01	6.556e+01	6.551e+01	6.543e+01	6.533e+01	6.518e+01	6.496e+01	6.468e+01	6.432e+01	6.388e+01	6.335e+01	6.276e+01	6.212e+01	6.144e+01	6.074e+01	6.002e+01	5.930e+01	5.857e+01	5.784e+01	5.710e+01	5.637e+01	5.563e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01	4.606e+01	4.532e+01	4.458e+01	4.385e+01	4.311e+01	4.237e+01
-7.35	6.528e+01	6.528e+01	6.528e+01	6.528e+01	6.528e+01	6.528e+01	6.528e+01	6.528e+01	6.528e+01	6.528e+01	6.528e+01	6.528e+01	6.528e+01	6.528e+01	6.528e+01	6.528e+01	6.527e+01	6.527e+01	6.526e+01	6.526e+01	6.524e+01	6.522e+01	6.519e+01	6.514e+01	6.507e+01	6.496e+01	6.481e+01	6.460e+01	6.431e+01	6.395e+01	6.351e+01	6.298e+01	6.239e+01	6.175e+01	6.107e+01	6.037e+01	5.965e+01	5.893e+01	5.820e+01	5.747e+01	5.673e+01	5.600e+01	5.526e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01	5.158e+01	5.085e+01	5.011e+01	4.937e+01	4.864e+01	4.790e+01	4.716e+01	4.643e+01	4.569e+01	4.495e+01	4.422e+01	4.348e+01	4.274e+01	4.201e+01
-7.30	6.491e+01	6.491e+01	6.491e+01	6.491e+01	6.491e+01	6.491e+01	6.491e+01	6.491e+01	6.491e+01	6.491e+01	6.491e+01	6.491e+01	6.491e+01	6.491e+01	6.491e+01	6.491e+01	6.490e+01	6.490e+01	6.490e+01	6.489e+01	6.487e+01	6.485e+01	6.482e+01	6.477e+01	6.470e+01	6.459e+01	6.444e+01	6.423e+01	6.395e+01	6.358e+01	6.314e+01	6.261e+01	6.202e+01	6.138e+01	6.070e+01	6.000e+01	5.928e+01	5.856e+01	5.783e+01	5.710e+01	5.637e+01	5.563e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01	4.606e+01	4.532e+01	4.458e+01	4.385e+01	4.311e+01	4.238e+01	4.164e+01
-7.25	6.454e+01	6.454e+01	6.454e+01	6.454e+01	6.454e+01	6.454e+01	6.454e+01	6.454e+01	6.454e+01	6.454e+01	6.454e+01	6.454e+01	6.454e+01	6.454e+01	6.454e+01	6.454e+01	6.454e+01	6.453e+01	6.453e+01	6.452e+01	6.450e+01	6.448e+01	6.445e+01	6.440e+01	6.433e+01	6.422e+01	6.407e+01	6.386e+01	6.358e+01	6.322e+01	6.277e+01	6.225e+01	6.165e+01	6.101e+01	6.033e+01	5.963e+01	5.892e+01	5.819e+01	5.746e+01	5.673e+01	5.600e+01	5.526e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01	5.158e+01	5.085e+01	5.011e+01	4.937e+01	4.864e+01	4.790e+01	4.716e+01	4.643e+01	4.569e+01	4.495e+01	4.422e+01	4.348e+01	4.274e+01	4.201e+01	4.127e+01
-7.20	6.417e+01	6.417e+01	6.417e+01	6.417e+01	6.417e+01	6.417e+01	6.417e+01	6.417e+01	6.417e+01	6.417e+01	6.417e+01	6.417e+01	6.417e+01	6.417e+01	6.417e+01	6.417e+01	6.417e+01	6.416e+01	6.416e+01	6.415e+01	6.414e+01	6.412e+01	6.408e+01	6.403e+01	6.396e+01	6.385e+01	6.370e+01	6.349e+01	6.321e+01	6.285e+01	6.240e+01	6.188e+01	6.129e+01	6.064e+01	5.996e+01	5.926e+01	5.855e+01	5.782e+01	5.709e+01	5.636e+01	5.563e+01	5.489e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01	4.606e+01	4.532e+01	4.458e+01	4.385e+01	4.311e+01	4.238e+01	4.164e+01	4.090e+01
-7.15	6.381e+01	6.381e+01	6.381e+01	6.381e+01	6.381e+01	6.381e+01	6.381e+01	6.381e+01	6.381e+01	6.381e+01	6.381e+01	6.380e+01	6.380e+01	6.380e+01	6.380e+01	6.380e+01	6.380e+01	6.380e+01	6.379e+01	6.378e+01	6.377e+01	6.375e+01	6.371e+01	6.367e+01	6.359e+01	6.349e+01	6.333e+01	6.312e+01	6.284e+01	6.248e+01	6.203e+01	6.151e+01	6.092e+01	6.027e+01	5.960e+01	5.889e+01	5.818e+01	5.746e+01	5.673e+01	5.599e+01	5.526e+01	5.453e+01	5.379e+01	5.305e+01	5.232e+01	5.158e+01	5.085e+01	5.011e+01	4.937e+01	4.864e+01	4.790e+01	4.716e+01	4.643e+01	4.569e+01	4.495e+01	4.422e+01	4.348e+01	4.274e+01	4.201e+01	4.127e+01	4.053e+01
-7.10	6.344e+01	6.344e+01	6.344e+01	6.344e+01	6.344e+01	6.344e+01	6.344e+01	6.344e+01	6.344e+01	6.344e+01	6.344e+01	6.344e+01	6.344e+01	6.344e+01	6.343e+01	6.343e+01	6.343e+01	6.343e+01	6.342e+01	6.341e+01	6.340e+01	6.338e+01	6.335e+01	6.330e+01	6.322e+01	6.312e+01	6.296e+01	6.275e+01	6.247e+01	6.211e+01	6.166e+01	6.114e+01	6.055e+01	5.991e+01	5.923e+01	5.853e+01	5.781e+01	5.709e+01	5.636e+01	5.563e+01	5.489e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01	4.606e+01	4.532e+01	4.458e+01	4.385e+01	4.311e+01	4.238e+01	4.164e+01	4.090e+01	4.017e+01
-7.05	6.307e+01	6.307e+01	6.307e+01	6.307e+01	6.307e+01	6.307e+01	6.307e+01	6.307e+01	6.307e+01	6.307e+01	6.307e+01	6.307e+01	6.307e+01	6.307e+01	6.307e+01	6.306e+01	6.306e+01	6.306e+01	6.305e+01	6.304e+01	6.303e+01	6.301e+01	6.298e+01	6.293e+01	6.286e+01	6.275e+01	6.260e+01	6.239e+01	6.210e+01	6.174e+01	6.130e+01	6.077e+01	6.018e+01	5.954e+01	5.886e+01	5.816e+01	5.744e+01	5.672e+01	5.599e+01	5.526e+01	5.452e+01	5.379e+01	5.305e+01	5.232e+01	5.158e+01	5.085e+01	5.011e+01	4.937e+01	4.864e+01	4.790e+01	4.716e+01	4.643e+01	4.569e+01	4.495e+01	4.422e+01	4.348e+01	4.274e+01	4.201e+01	4.127e+01	4.054e+01	3.980e+01
-7.00	6.270e+01	6.270e+01	6.270e+01	6.270e+01	6.270e+01	6.270e+01	6.270e+01	6.270e+01	6.270e+01	6.270e+01	6.270e+01	6.270e+01	6.270e+01	6.270e+01	6.270e+01	6.270e+01	6.269e+01	6.269e+01	6.269e+01	6.268e+01	6.266e+01	6.264e+01	6.261e+01	6.256e+01	6.249e+01	6.238e+01	6.223e+01	6.202e+01	6.174e+01	6.137e+01	6.093e+01	6.040e+01	5.981e+01	5.917e+01	5.849e+01	5.779e+01	5.707e+01	5.635e+01	5.562e+01	5.489e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01	4.606e+01	4.532e+01	4.458e+01	4.385e+01	4.311e+01	4.238e+01	4.164e+01	4.090e+01	4.017e+01	3.943e+01
-6.95	6.233e+01	6.233e+01	6.233e+01	6.233e+01	6.233e+01	6.233e+01	6.233e+01	6.233e+01	6.233e+01	6.233e+01	6.233e+01	6.233e+01	6.233e+01	6.233e+01	6.233e+01	6.233e+01	6.233e+01	6.232e+01	6.232e+01	6.231e+01	6.229e+01	6.227e+01	6.224e+01	6.219e+01	6.212e+01	6.201e+01	6.186e+01	6.165e+01	6.137e+01	6.101e+01	6.056e+01	6.004e+01	5.944e+01	5.880e+01	5.812e+01	5.742e+01	5.671e+01	5.598e+01	5.525e+01	5.452e+01	5.379e+01	5.305e+01	5.232e+01	5.158e+01	5.085e+01	5.011e+01	4.937e+01	4.864e+01	4.790e+01	4.716e+01	4.643e+01	4.569e+01	4.495e+01	4.422e+01	4.348e+01	4.274e+01	4.201e+01	4.127e+01	4.054e+01	3.980e+01	3.906e+01
-6.90	6.196e+01	6.196e+01	6.196e+01	6.196e+01	6.196e+01	6.196e+01	6.196e+01	6.196e+01	6.196e+01	6.196e+01	6.196e+01	6.196e+01	6.196e+01	6.196e+01	6.196e+01	6.196e+01	6.196e+01	6.195e+01	6.195e+01	6.194e+01	6.193e+01	6.190e+01	6.187e+01	6.182e+01	6.175e+01	6.164e+01	6.149e+01	6.128e+01	6.100e+01	6.064e+01	6.019e+01	5.967e+01	5.908e+01	5.843e+01	5.775e+01	5.705e+01	5.634e+01	5.561e+01	5.488e+01	5.415e+01	5.342e+01	5.268e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01	4.606e+01	4.532e+01	4.458e+01	4.385e+01	4.311e+01	4.238e+01	4.164e+01	4.090e+01	4.017e+01	3.943e+01	3.870e+01
-6.85	6.159e+01	6.159e+01	6.159e+01	6.159e+01	6.159e+01	6.159e+01	6.159e+01	6.159e+01	6.159e+01	6.159e+01	6.159e+01	6.159e+01	6.159e+01	6.159e+01	6.159e+01	6.159e+01	6.159e+01	6.159e+01	6.158e+01	6.157e+01	6.156e+01	6.154e+01	6.150e+01	6.145e+01	6.138e+01	6.128e+01	6.112e+01	6.091e+01	6.063e+01	6.027e+01	5.982e+01	5.930e+01	5.871e+01	5.806e+01	5.739e+01	5.668e+01	5.597e+01	5.524e+01	5.452e+01	5.378e+01	5.305e+01	5.232e+01	5.158e+01	5.084e+01	5.011e+01	4.937e+01	4.864e+01	4.790e+01	4.716e+01	4.643e+01	4.569e+01	4.495e+01	4.422e+01	4.348e+01	4.274e+01	4.201e+01	4.127e+01	4.054e+01	3.980e+01	3.906e+01	3.833e+01
-6.80	6.123e+01	6.123e+01	6.123e+01	6.123e+01	6.123e+01	6.123e+01	6.123e+01	6.123e+01	6.123e+01	6.123e+01	6.123e+01	6.123e+01	6.123e+01	6.123e+01	6.122e+01	6.122e+01	6.122e+01	6.122e+01	6.121e+01	6.120e+01	6.119e+01	6.117e+01	6.114e+01	6.109e+01	6.101e+01	6.091e+01	6.075e+01	6.054e+01	6.026e+01	5.990e+01	5.945e+01	5.893e+01	5.834e+01	5.770e+01	5.702e+01	5.632e+01	5.560e+01	5.488e+01	5.415e+01	5.342e+01	5.268e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01	4.606e+01	4.532e+01	4.458e+01	4.385e+01	4.311e+01	4.238e+01	4.164e+01	4.090e+01	4.017e+01	3.943e+01	3.870e+01	3.796e+01
-6.75	6.086e+01	6.086e+01	6.086e+01	6.086e+01	6.086e+01	6.086e+01	6.086e+01	6.086e+01	6.086e+01	6.086e+01	6.086e+01	6.086e+01	6.086e+01	6.086e+01	6.086e+01	6.085e+01	6.085e+01	6.085e+01	6.084e+01	6.083e+01	6.082e+01	6.080e+01	6.077e+01	6.072e+01	6.065e+01	6.054e+01	6.039e+01	6.018e+01	5.989e+01	5.953e+01	5.909e+01	5.856e+01	5.797e+01	5.733e+01	5.665e+01	5.595e+01	5.523e+01	5.451e+01	5.378e+01	5.305e+01	5.231e+01	5.158e+01	5.084e+01	5.011e+01	4.937e+01	4.864e+01	4.790e+01	4.716e+01	4.643e+01	4.569e+01	4.495e+01	4.422e+01	4.348e+01	4.274e+01	4.201e+01	4.127e+01	4.054e+01	3.980e+01	3.906e+01	3.833e+01	3.759e+01
-6.70	6.049e+01	6.049e+01	6.049e+01	6.049e+01	6.049e+01	6.049e+01	6.049e+01	6.049e+01	6.049e+01	6.049e+01	6.049e+01	6.049e+01	6.049e+01	6.049e+01	6.049e+01	6.049e+01	6.048e+01	6.048e+01	6.047e+01	6.047e+01	6.045e+01	6.043e+01	6.040e+01	6.035e+01	6.028e+01	6.017e+01	6.002e+01	5.981e+01	5.952e+01	5.916e+01	5.872e+01	5.819e+01	5.760e+01	5.696e+01	5.628e+01	5.558e+01	5.486e+01	5.414e+01	5.341e+01	5.268e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01	4.606e+01	4.532e+01	4.458e+01	4.385e+01	4.311e+01	4.238e+01	4.164e+01	4.090e+01	4.017e+01	3.943e+01	3.870e+01	3.796e+01	3.723e+01
-6.65	6.012e+01	6.012e+01	6.012e+01	6.012e+01	6.012e+01	6.012e+01	6.012e+01	6.012e+01	6.012e+01	6.012e+01	6.012e+01	6.012e+01	6.012e+01	6.012e+01	6.012e+01	6.012e+01	6.012e+01	6.011e+01	6.011e+01	6.010e+01	6.008e+01	6.006e+01	6.003e+01	5.998e+01	5.991e+01	5.980e+01	5.965e+01	5.944e+01	5.916e+01	5.879e+01	5.835e+01	5.783e+01	5.723e+01	5.659e+01	5.591e+01	5.521e+01	5.449e+01	5.377e+01	5.304e+01	5.231e+01	5.158e+01	5.084e+01	5.011e+01	4.937e+01	4.863e+01	4.790e+01	4.716e+01	4.643e+01	4.569e+01	4.495e+01	4.422e+01	4.348e+01	4.274e+01	4.201e+01	4.127e+01	4.054e+01	3.980e+01	3.906e+01	3.833e+01	3.760e+01	3.686e+01
-6.60	5.975e+01	5.975e+01	5.975e+01	5.975e+01	5.975e+01	5.975e+01	5.975e+01	5.975e+01	5.975e+01	5.975e+01	5.975e+01	5.975e+01	5.975e+01	5.975e+01	5.975e+01	5.975e+01	5.975e+01	5.974e+01	5.974e+01	5.973e+01	5.972e+01	5.969e+01	5.966e+01	5.961e+01	5.954e+01	5.943e+01	5.928e+01	5.907e+01	5.879e+01	5.843e+01	5.798e+01	5.746e+01	5.687e+01	5.622e+01	5.554e+01	5.484e+01	5.413e+01	5.340e+01	5.267e+01	5.194e+01	5.121e+01	5.047e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01	4.606e+01	4.532e+01	4.458e+01	4.385e+01	4.311e+01	4.238e+01	4.164e+01	4.090e+01	4.017e+01	3.943e+01	3.870e+01	3.796e+01	3.723e+01	3.649e+01
-6.55	5.938e+01	5.938e+01	5.938e+01	5.938e+01	5.938e+01	5.938e+01	5.938e+01	5.938e+01	5.938e+01	5.938e+01	5.938e+01	5.938e+01	5.938e+01	5.938e+01	5.938e+01	5.938e+01	5.938e+01	5.937e+01	5.937e+01	5.936e+01	5.935e+01	5.933e+01	5.929e+01	5.924e+01	5.917e+01	5.906e+01	5.891e+01	5.870e+01	5.842e+01	5.806e+01	5.761e+01	5.709e+01	5.650e+01	5.585e+01	5.517e+01	5.447e+01	5.376e+01	5.303e+01	5.231e+01	5.157e+01	5.084e+01	5.011e+01	4.937e+01	4.863e+01	4.790e+01	4.716e+01	4.643e+01	4.569e+01	4.495e+01	4.422e+01	4.348e+01	4.274e+01	4.201e+01	4.127e+01	4.054e+01	3.980e+01	3.906e+01	3.833e+01	3.760e+01	3.686e+01	3.613e+01
-6.50	5.902e+01	5.902e+01	5.902e+01	5.902e+01	5.902e+01	5.902e+01	5.902e+01	5.902e+01	5.902e+01	5.902e+01	5.902e+01	5.902e+01	5.902e+01	5.901e+01	5.901e+01	5.901e+01	5.901e+01	5.901e+01	5.900e+01	5.899e+01	5.898e+01	5.896e+01	5.892e+01	5.888e+01	5.880e+01	5.870e+01	5.854e+01	5.833e+01	5.805e+01	5.769e+01	5.724e+01	5.672e+01	5.613e+01	5.549e+01	5.481e+01	5.410e+01	5.339e+01	5.267e+01	5.194e+01	5.121e+01	5.047e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01	4.606e+01	4.532e+01	4.458e+01	4.385e+01	4.311e+01	4.238e+01	4.164e+01	4.090e+01	4.017e+01	3.943e+01	3.870e+01	3.796e+01	3.723e+01	3.649e+01	3.576e+01
-6.45	5.865e+01	5.865e+01	5.865e+01	5.865e+01	5.865e+01	5.865e+01	5.865e+01	5.865e+01	5.865e+01	5.865e+01	5.865e+01	5.865e+01	5.865e+01	5.865e+01	5.865e+01	5.864e+01	5.864e+01	5.864e+01	5.863e+01	5.862e+01	5.861e+01	5.859e+01	5.856e+01	5.851e+01	5.843e+01	5.833e+01	5.818e+01	5.796e+01	5.768e+01	5.732e+01	5.688e+01	5.635e+01	5.576e+01	5.512e+01	5.444e+01	5.374e+01	5.302e+01	5.230e+01	5.157e+01	5.084e+01	5.010e+01	4.937e+01	4.863e+01	4.790e+01	4.716e+01	4.643e+01	4.569e+01	4.495e+01	4.422e+01	4.348e+01	4.274e+01	4.201e+01	4.127e+01	4.054e+01	3.980e+01	3.906e+01	3.833e+01	3.760e+01	3.686e+01	3.613e+01	3.539e+01
-6.40	5.828e+01	5.828e+01	5.828e+01	5.828e+01	5.828e+01	5.828e+01	5.828e+01	5.828e+01	5.828e+01	5.828e+01	5.828e+01	5.828e+01	5.828e+01	5.828e+01	5.828e+01	5.828e+01	5.827e+01	5.827e+01	5.826e+01	5.826e+01	5.824e+01	5.822e+01	5.819e+01	5.814e+01	5.807e+01	5.796e+01	5.781e+01	5.760e+01	5.731e+01	5.695e+01	5.651e+01	5.598e+01	5.539e+01	5.475e+01	5.407e+01	5.337e+01	5.265e+01	5.193e+01	5.120e+01	5.047e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01	4.606e+01	4.532e+01	4.458e+01	4.385e+01	4.311e+01	4.238e+01	4.164e+01	4.090e+01	4.017e+01	3.943e+01	3.870e+01	3.796e+01	3.723e+01	3.649e+01	3.576e+01	3.503e+01
-6.35	5.791e+01	5.791e+01	5.791e+01	5.791e+01	5.791e+01	5.791e+01	5.791e+01	5.791e+01	5.791e+01	5.791e+01	5.791e+01	5.791e+01	5.791e+01	5.791e+01	5.791e+01	5.791e+01	5.790e+01	5.790e+01	5.790e+01	5.789e+01	5.787e+01	5.785e+01	5.782e+01	5.777e+01	5.770e+01	5.759e+01	5.744e+01	5.723e+01	5.695e+01	5.658e+01	5.614e+01	5.561e+01	5.502e+01	5.438e+01	5.370e+01	5.300e+01	5.228e+01	5.156e+01	5.083e+01	5.010e+01	4.937e+01	4.863e+01	4.790e+01	4.716e+01	4.642e+01	4.569e+01	4.495e+01	4.422e+01	4.348e+01	4.274e+01	4.201e+01	4.127e+01	4.054e+01	3.980e+01	3.906e+01	3.833e+01	3.760e+01	3.686e+01	3.613e+01	3.540e+01	3.466e+01
-6.30	5.754e+01	5.754e+01	5.754e+01	5.754e+01	5.754e+01	5.754e+01	5.754e+01	5.754e+01	5.754e+01	5.754e+01	5.754e+01	5.754e+01	5.754e+01	5.754e+01	5.754e+01	5.754e+01	5.754e+01	5.753e+01	5.753e+01	5.752e+01	5.750e+01	5.748e+01	5.745e+01	5.740e+01	5.733e+01	5.722e+01	5.707e+01	5.686e+01	5.658e+01	5.622e+01	5.577e+01	5.525e+01	5.465e+01	5.401e+01	5.333e+01	5.263e+01	5.192e+01	5.119e+01	5.046e+01	4.973e+01	4.900e+01	4.826e+01	4.753e+01	4.679e+01	4.606e+01	4.532e+01	4.458e+01	4.385e+01	4.311e+01	4.238e+01	4.164e+01	4.090e+01	4.017e+01	3.943e+01	3.870e+01	3.796e+01	3.723e+01	3.649e+01	3.576e+01	3.503e+01	3.430e+01
-6.25	5.717e+01	5.717e+01	5.717e+01	5.717e+01	5.717e+01	5.717e+01	5.717e+01	5.717e+01	5.717e+01	5.717e+01	5.717e+01	5.717e+01	5.717e+01	5.717e+01	5.717e+01	5.717e+01	5.717e+01	5.716e+01	5.716e+01	5.715e+01	5.714e+01	5.712e+01	5.708e+01	5.703e+01	5.696e+01	5.685e+01	5.670e+01	5.649e+01	5.621e+01	5.585e+01	5.540e+01	5.488e+01	5.429e+01	5.364e+01	5.296e+01	5.226e+01	5.155e+01	5.082e+01	5.010e+01	4.936e+01	4.863e+01	4.790e+01	4.716e+01	4.642e+01	4.569e+01	4.495e+01	4.422e+01	4.348e+01	4.274e+01	4.201e+01	4.127e+01	4.054e+01	3.980e+01	3.906e+01	3.833e+01	3.760e+01	3.686e+01	3.613e+01	3.540e+01	3.466e+01	3.393e+01
-6.20	5.681e+01	5.681e+01	5.681e+01	5.681e+01	5.681e+01	5.681e+01	5.681e+01	5.681e+01	5.681e+01	5.681e+01	5.681e+01	5.680e+01	5.680e+01	5.680e+01	5.680e+01	5.680e+01	5.680e+01	5.680e+01	5.679e+01	5.678e+01	5.677e+01	5.675e+01	5.671e+01	5.667e+01	5.659e+01	5.649e+01	5.633e+01	5.612e+01	5.584e+01	5.548e+01	5.503e+01	5.451e+01	5.392e+01	5.327e+01	5.260e+01	5.189e+01	5.118e+01	5.046e+01	4.973e+01	4.900e+01	4.826e+01	4.753e+01	4.679e+01	4.606e+01	4.532e+01	4.458e+01	4.385e+01	4.311e+01	4.238e+01	4.164e+01	4.090e+01	4.017e+01	3.943e+01	3.870e+01	3.796e+01	3.723e+01	3.649e+01	3.576e+01	3.503e+01	3.430e+01	3.357e+01
-6.15	5.644e+01	5.644e+01	5.644e+01	5.644e+01	5.644e+01	5.644e+01	5.644e+01	5.644e+01	5.644e+01	5.644e+01	5.644e+01	5.644e+01	5.644e+01	5.644e+01	5.643e+01	5.643e+01	5.643e+01	5.643e+01	5.642e+01	5.641e+01	5.640e+01	5.638e+01	5.635e+01	5.630e+01	5.622e+01	5.612e+01	5.597e+01	5.575e+01	5.547e+01	5.511e+01	5.467e+01	5.414e+01	5.355e+01	5.291e+01	5.223e+01	5.153e+01	5.081e+01	5.009e+01	4.936e+01	4.863e+01	4.789e+01	4.716e+01	4.642e+01	4.569e+01	4.495e+01	4.422e+01	4.348e+01	4.274e+01	4.201e+01	4.127e+01	4.054e+01	3.980e+01	3.906e+01	3.833e+01	3.760e+01	3.686e+01	3.613e+01	3.540e+01	3.466e+01	3.393e+01	3.320e+01
-6.10	5.607e+01	5.607e+01	5.607e+01	5.607e+01	5.607e+01	5.607e+01	5.607e+01	5.607e+01	5.607e+01	5.607e+01	5.607e+01	5.607e+01	5.607e+01	5.607e+01	5.607e+01	5.606e+01	5.606e+01	5.606e+01	5.605e+01	5.604e+01	5.603e+01	5.601e+01	5.598e+01	5.593e+01	5.586e+01	5.575e+01	5.560e+01	5.539e+01	5.510e+01	5.474e+01	5.430e+01	5.377e+01	5.318e+01	5.254e+01	5.186e+01	5.116e+01	5.044e+01	4.972e+01	4.899e+01	4.826e+01	4.753e+01	4.679e+01	4.606e+01	4.532e+01	4.458e+01	4.385e+01	4.311e+01	4.238e+01	4.164e+01	4.090e+01	4.017e+01	3.943e+01	3.870e+01	3.796e+01	3.723e+01	3.649e+01	3.576e+01	3.503e+01	3.430e+01	3.357e+01	3.284e+01
-6.05	5.570e+01	5.570e+01	5.570e+01	5.570e+01	5.570e+01	5.570e+01	5.570e+01	5.570e+01	5.570e+01	5.570e+01	5.570e+01	5.570e+01	5.570e+01	5.570e+01	5.570e+01	5.570e+01	5.569e+01	5.569e+01	5.569e+01	5.568e+01	5.566e+01	5.564e+01	5.561e+01	5.556e+01	5.549e+01	5.538e+01	5.523e+01	5.502e+01	5.474e+01	5.437e+01	5.393e+01	5.340e+01	5.281e+01	5.217e+01	5.149e+01	5.079e+01	5.007e+01	4.935e+01	4.862e+01	4.789e+01	4.716e+01	4.642e+01	4.569e+01	4.495e+01	4.422e+01	4.348e+01	4.274e+01	4.201e+01	4.127e+01	4.054e+01	3.980e+01	3.906e+01	3.833e+01	3.760e+01	3.686e+01	3.613e+01	3.540e+01	3.466e+01	3.393e+01	3.320e+01	3.248e+01
-6.00	5.533e+01	5.533e+01	5.533e+01	5.533e+01	5.533e+01	5.533e+01	5.533e+01	5.533e+01	5.533e+01	5.533e+01	5.533e+01	5.533e+01	5.533e+01	5.533e+01	5.533e+01	5.533e+01	5.533e+01	5.532e+01	5.532e+01	5.531e+01	5.529e+01	5.527e+01	5.524e+01	5.519e+01	5.512e+01	5.501e+01	5.486e+01	5.465e+01	5.437e+01	5.401e+01	5.356e+01	5.304e+01	5.244e+01	5.180e+01	5.112e+01	5.042e+01	4.971e+01	4.898e+01	4.825e+01	4.752e+01	4.679e+01	4.605e+01	4.532e+01	4.458e+01	4.385e+01	4.311e+01	4.238e+01	4.164e+01	4.090e+01	4.017e+01	3.943e+01	3.870e+01	3.796e+01	3.723e+01	3.649e+01	3.576e+01	3.503e+01	3.430e+01	3.357e+01	3.284e+01	3.211e+01
-5.95	5.496e+01	5.496e+01	5.496e+01	5.496e+01	5.496e+01	5.496e+01	5.496e+01	5.496e+01	5.496e+01	5.496e+01	5.496e+01	5.496e+01	5.496e+01	5.496e+01	5.496e+01	5.496e+01	5.496e+01	5.495e+01	5.495e+01	5.494e+01	5.493e+01	5.490e+01	5.487e+01	5.482e+01	5.475e+01	5.464e+01	5.449e+01	5.428e+01	5.400e+01	5.364e+01	5.319e+01	5.267e+01	5.208e+01	5.143e+01	5.075e+01	5.005e+01	4.934e+01	4.861e+01	4.789e+01	4.715e+01	4.642e+01	4.569e+01	4.495e+01	4.421e+01	4.348e+01	4.274e+01	4.201e+01	4.127e+01	4.054e+01	3.980e+01	3.906e+01	3.833e+01	3.760e+01	3.686e+01	3.613e+01	3.540e+01	3.466e+01	3.393e+01	3.320e+01	3.248e+01	3.175e+01
-5.90	5.460e+01	5.460e+01	5.460e+01	5.460e+01	5.460e+01	5.460e+01	5.460e+01	5.460e+01	5.459e+01	5.459e+01	5.459e+01	5.459e+01	5.459e+01	5.459e+01	5.459e+01	5.459e+01	5.459e+01	5.459e+01	5.458e+01	5.457e+01	5.456e+01	5.454e+01	5.450e+01	5.445e+01	5.438e+01	5.428e+01	5.412e+01	5.391e+01	5.363e+01	5.327e+01	5.282e+01	5.230e+01	5.171e+01	5.106e+01	5.039e+01	4.968e+01	4.897e+01	4.825e+01	4.752e+01	4.679e+01	4.605e+01	4.532e+01	4.458e+01	4.385e+01	4.311e+01	4.238e+01	4.164e+01	4.090e+01	4.017e+01	3.943e+01	3.870e+01	3.796e+01	3.723e+01	3.649e+01	3.576e+01	3.503e+01	3.430e+01	3.357e+01	3.284e+01	3.211e+01	3.139e+01
-5.85	5.423e+01	5.423e+01	5.423e+01	5.423e+01	5.423e+01	5.423e+01	5.423e+01	5.423e+01	5.423e+01	5.423e+01	5.423e+01	5.423e+01	5.423e+01	5.423e+01	5.422e+01	5.422e+01	5.422e+01	5.422e+01	5.421e+01	5.420e+01	5.419e+01	5.417e+01	5.414e+01	5.409e+01	5.401e+01	5.391e+01	5.375e+01	5.354e+01	5.326e+01	5.290e+01	5.245e+01	5.193e+01	5.134e+01	5.070e+01	5.002e+01	4.932e+01	4.860e+01	4.788e+01	4.715e+01	4.642e+01	4.568e+01	4.495e+01	4.421e+01	4.348e+01	4.274e+01	4.201e+01	4.127e+01	4.054e+01	3.980e+01	3.906e+01	3.833e+01	3.760e+01	3.686e+01	3.613e+01	3.540e+01	3.466e+01	3.393e+01	3.320e+01	3.248e+01	3.175e+01	3.103e+01
-5.80	5.386e+01	5.386e+01	5.386e+01	5.386e+01	5.386e+01	5.386e+01	5.386e+01	5.386e+01	5.386e+01	5.386e+01	5.386e+01	5.386e+01	5.386e+01	5.386e+01	5.386e+01	5.385e+01	5.385e+01	5.385e+01	5.384e+01	5.383e+01	5.382e+01	5.380e+01	5.377e+01	5.372e+01	5.365e+01	5.354e+01	5.339e+01	5.318e+01	5.289e+01	5.253e+01	5.209e+01	5.156e+01	5.097e+01	5.033e+01	4.965e+01	4.895e+01	4.823e+01	4.751e+01	4.678e+01	4.605e+01	4.532e+01	4.458e+01	4.385e+01	4.311e+01	4.237e+01	4.164e+01	4.090e+01	4.017e+01	3.943e+01	3.870e+01	3.796e+01	3.723e+01	3.649e+01	3.576e+01	3.503e+01	3.430e+01	3.357e+01	3.284e+01	3.211e+01	3.139e+01	3.066e+01
-5.75	5.349e+01	5.349e+01	5.349e+01	5.349e+01	5.349e+01	5.349e+01	5.349e+01	5.349e+01	5.349e+01	5.349e+01	5.349e+01	5.349e+01	5.349e+01	5.349e+01	5.349e+01	5.349e+01	5.348e+01	5.348e+01	5.347e+01	5.347e+01	5.345e+01	5.343e+01	5.340e+01	5.335e+01	5.328e+01	5.317e+01	5.302e+01	5.281e+01	5.253e+01	5.216e+01	5.172e+01	5.119e+01	5.060e+01	4.996e+01	4.928e+01	4.858e+01	4.786e+01	4.714e+01	4.641e+01	4.568e+01	4.495e+01	4.421e+01	4.348e+01	4.274e+01	4.201e+01	4.127e+01	4.054e+01	3.980e+01	3.906e+01	3.833e+01	3.760e+01	3.686e+01	3.613e+01	3.540e+01	3.466e+01	3.393e+01	3.320e+01	3.248e+01	3.175e+01	3.103e+01	3.030e+01
-5.70	5.312e+01	5.312e+01	5.312e+01	5.312e+01	5.312e+01	5.312e+01	5.312e+01	5.312e+01	5.312e+01	5.312e+01	5.312e+01	5.312e+01	5.312e+01	5.312e+01	5.312e+01	5.312e+01	5.312e+01	5.311e+01	5.311e+01	5.310e+01	5.308e+01	5.306e+01	5.303e+01	5.298e+01	5.291e+01	5.280e+01	5.265e+01	5.244e+01	5.216e+01	5.179e+01	5.135e+01	5.083e+01	5.023e+01	4.959e+01	4.891e+01	4.821e+01	4.750e+01	4.677e+01	4.604e+01	4.531e+01	4.458e+01	4.384e+01	4.311e+01	4.237e+01	4.164e+01	4.090e+01	4.017e+01	3.943e+01	3.870e+01	3.796e+01	3.723e+01	3.649e+01	3.576e+01	3.503e+01	3.430e+01	3.357e+01	3.284e+01	3.211e+01	3.139e+01	3.067e+01	2.995e+01
-5.65	5.275e+01	5.275e+01	5.275e+01	5.275e+01	5.275e+01	5.275e+01	5.275e+01	5.275e+01	5.275e+01	5.275e+01	5.275e+01	5.275e+01	5.275e+01	5.275e+01	5.275e+01	5.275e+01	5.275e+01	5.274e+01	5.274e+01	5.273e+01	5.272e+01	5.269e+01	5.266e+01	5.261e+01	5.254e+01	5.243e+01	5.228e+01	5.207e+01	5.179e+01	5.143e+01	5.098e+01	5.046e+01	4.987e+01	4.922e+01	4.854e+01	4.784e+01	4.713e+01	4.640e+01	4.568e+01	4.494e+01	4.421e+01	4.348e+01	4.274e+01	4.201e+01	4.127e+01	4.054e+01	3.980e+01	3.906e+01	3.833e+01	3.760e+01	3.686e+01	3.613e+01	3.540e+01	3.466e+01	3.393e+01	3.320e+01	3.248e+01	3.175e+01	3.103e+01	3.031e+01	2.959e+01
-5.60	5.238e+01	5.238e+01	5.238e+01	5.238e+01	5.238e+01	5.238e+01	5.238e+01	5.238e+01	5.238e+01	5.238e+01	5.238e+01	5.238e+01	5.238e+01	5.238e+01	5.238e+01	5.238e+01	5.238e+01	5.237e+01	5.237e+01	5.236e+01	5.235e+01	5.233e+01	5.229e+01	5.224e+01	5.217e+01	5.206e+01	5.191e+01	5.170e+01	5.142e+01	5.106e+01	5.061e+01	5.009e+01	4.950e+01	4.885e+01	4.818e+01	4.747e+01	4.676e+01	4.604e+01	4.531e+01	4.458e+01	4.384e+01	4.311e+01	4.237e+01	4.164e+01	4.090e+01	4.017e+01	3.943e+01	3.870e+01	3.796e+01	3.723e+01	3.649e+01	3.576e+01	3.503e+01	3.430e+01	3.357e+01	3.284e+01	3.211e+01	3.139e+01	3.067e+01	2.995e+01	2.923e+01
-5.55	5.202e+01	5.202e+01	5.202e+01	5.202e+01	5.202e+01	5.202e+01	5.202e+01	5.202e+01	5.202e+01	5.202e+01	5.202e+01	5.202e+01	5.202e+01	5.201e+01	5.201e+01	5.201e+01	5.201e+01	5.201e+01	5.200e+01	5.199e+01	5.198e+01	5.196e+01	5.193e+01	5.188e+01	5.180e+01	5.170e+01	5.154e+01	5.133e+01	5.105e+01	5.069e+01	5.024e+01	4.972e+01	4.913e+01	4.849e+01	4.781e+01	4.711e+01	4.639e+01	4.567e+01	4.494e+01	4.421e+01	4.347e+01	4.274e+01	4.201e+01	4.127e+01	4.053e+01	3.980e+01	3.906e+01	3.833e+01	3.760e+01	3.686e+01	3.613e+01	3.540e+01	3.466e+01	3.393e+01	3.320e+01	3.248e+01	3.175e+01	3.103e+01	3.031e+01	2.959e+01	2.887e+01
-5.50	5.165e+01	5.165e+01	5.165e+01	5.165e+01	5.165e+01	5.165e+01	5.165e+01	5.165e+01	5.165e+01	5.165e+01	5.165e+01	5.165e+01	5.165e+01	5.165e+01	5.165e+01	5.164e+01	5.164e+01	5.164e+01	5.163e+01	5.162e+01	5.161e+01	5.159e+01	5.156e+01	5.151e+01	5.143e+01	5.133e+01	5.118e+01	5.096e+01	5.068e+01	5.032e+01	4.988e+01	4.935e+01	4.876e+01	4.812e+01	4.744e+01	4.674e+01	4.602e+01	4.530e+01	4.457e+01	4.384e+01	4.311e+01	4.237e+01	4.164e+01	4.090e+01	4.017e+01	3.943e+01	3.870e+01	3.796e+01	3.723e+01	3.649e+01	3.576e+01	3.503e+01	3.430e+01	3.357e+01	3.284e+01	3.211e+01	3.139e+01	3.067e+01	2.995e+01	2.923e+01	2.852e+01
-5.45	5.128e+01	5.128e+01	5.128e+01	5.128e+01	5.128e+01	5.128e+01	5.128e+01	5.128e+01	5.128e+01	5.128e+01	5.128e+01	5.128e+01	5.128e+01	5.128e+01	5.128e+01	5.128e+01	5.127e+01	5.127e+01	5.126e+01	5.126e+01	5.124e+01	5.122e+01	5.119e+01	5.114e+01	5.107e+01	5.096e+01	5.081e+01	5.060e+01	5.031e+01	4.995e+01	4.951e+01	4.898e+01	4.839e+01	4.775e+01	4.707e+01	4.637e+01	4.565e+01	4.493e+01	4.420e+01	4.347e+01	4.274e+01	4.200e+01	4.127e+01	4.053e+01	3.980e+01	3.906e+01	3.833e+01	3.760e+01	3.686e+01	3.613e+01	3.540e+01	3.466e+01	3.393e+01	3.320e+01	3.248e+01	3.175e+01	3.103e+01	3.031e+01	2.959e+01	2.887e+01	2.816e+01
-5.40	5.091e+01	5.091e+01	5.091e+01	5.091e+01	5.091e+01	5.091e+01	5.091e+01	5.091e+01	5.091e+01	5.091e+01	5.091e+01	5.091e+01	5.091e+01	5.091e+01	5.091e+01	5.091e+01	5.090e+01	5.090e+01	5.090e+01	5.089e+01	5.087e+01	5.085e+01	5.082e+01	5.077e+01	5.070e+01	5.059e+01	5.044e+01	5.023e+01	4.995e+01	4.958e+01	4.914e+01	4.862e+01	4.802e+01	4.738e+01	4.670e+01	4.600e+01	4.529e+01	4.456e+01	4.383e+01	4.310e+01	4.237e+01	4.164e+01	4.090e+01	4.017e+01	3.943e+01	3.870e+01	3.796e+01	3.723e+01	3.649e+01	3.576e+01	3.503e+01	3.430e+01	3.357e+01	3.284e+01	3.211e+01	3.139e+01	3.067e+01	2.995e+01	2.923e+01	2.852e+01	2.781e+01
-5.35	5.054e+01	5.054e+01	5.054e+01	5.054e+01	5.054e+01	5.054e+01	5.054e+01	5.054e+01	5.054e+01	5.054e+01	5.054e+01	5.054e+01	5.054e+01	5.054e+01	5.054e+01	5.054e+01	5.054e+01	5.053e+01	5.053e+01	5.052e+01	5.050e+01	5.048e+01	5.045e+01	5.040e+01	5.033e+01	5.022e+01	5.007e+01	4.986e+01	4.958e+01	4.922e+01	4.877e+01	4.825e+01	4.766e+01	4.701e+01	4.633e+01	4.563e+01	4.492e+01	4.419e+01	4.347e+01	4.273e+01	4.200e+01	4.127e+01	4.053e+01	3.980e+01	3.906e+01	3.833e+01	3.760e+01	3.686e+01	3.613e+01	3.540e+01	3.466e+01	3.393e+01	3.320e+01	3.248e+01	3.175e+01	3.103e+01	3.031e+01	2.959e+01	2.887e+01	2.816e+01	2.746e+01
-5.30	5.017e+01	5.017e+01	5.017e+01	5.017e+01	5.017e+01	5.017e+01	5.017e+01	5.017e+01	5.017e+01	5.017e+01	5.017e+01	5.017e+01	5.017e+01	5.017e+01	5.017e+01	5.017e+01	5.017e+01	5.016e+01	5.016e+01	5.015e+01	5.014e+01	5.012e+01	5.008e+01	5.003e+01	4.996e+01	4.985e+01	4.970e+01	4.949e+01	4.921e+01	4.885e+01	4.840e+01	4.788e+01	4.729e+01	4.664e+01	4.597e+01	4.526e+01	4.455e+01	4.383e+01	4.310e+01	4.237e+01	4.163e+01	4.090e+01	4.017e+01	3.943e+01	3.870e+01	3.796e+01	3.723e+01	3.649e+01	3.576e+01	3.503e+01	3.430e+01	3.357e+01	3.284e+01	3.211e+01	3.139e+01	3.067e+01	2.995e+01	2.923e+01	2.852e+01	2.781e+01	2.711e+01
-5.25	4.981e+01	4.981e+01	4.981e+01	4.981e+01	4.981e+01	4.981e+01	4.981e+01	4.981e+01	4.981e+01	4.981e+01	4.981e+01	4.981e+01	4.980e+01	4.980e+01	4.980e+01	4.980e+01	4.980e+01	4.980e+01	4.979e+01	4.978e+01	4.977e+01	4.975e+01	4.971e+01	4.967e+01	4.959e+01	4.949e+01	4.933e+01	4.912e+01	4.884e+01	4.848e+01	4.803e+01	4.751e+01	4.692e+01	4.628e+01	4.560e+01	4.490e+01	4.418e+01	4.346e+01	4.273e+01	4.200e+01	4.127e+01	4.053e+01	3.980e+01	3.906e+01	3.833e+01	3.759e+01	3.686e+01	3.613e+01	3.540e+01	3.466e+01	3.393e+01	3.320e+01	3.248e+01	3.175e+01	3.103e+01	3.031e+01	2.959e+01	2.887e+01	2.817e+01	2.746e+01	2.676e+01
-5.20	4.944e+01	4.944e+01	4.944e+01	4.944e+01	4.944e+01	4.944e+01	4.944e+01	4.944e+01	4.944e+01	4.944e+01	4.944e+01	4.944e+01	4.944e+01	4.944e+01	4.943e+01	4.943e+01	4.943e+01	4.943e+01	4.942e+01	4.941e+01	4.940e+01	4.938e+01	4.935e+01	4.930e+01	4.922e+01	4.912e+01	4.897e+01	4.875e+01	4.847e+01	4.811e+01	4.767e+01	4.714e+01	4.655e+01	4.591e+01	4.523e+01	4.453e+01	4.381e+01	4.309e+01	4.236e+01	4.163e+01	4.090e+01	4.016e+01	3.943e+01	3.870e+01	3.796e+01	3.723e+01	3.649e+01	3.576e+01	3.503e+01	3.430e+01	3.357e+01	3.284e+01	3.211e+01	3.139e+01	3.067e+01	2.995e+01	2.923e+01	2.852e+01	2.781e+01	2.711e+01	2.642e+01
-5.15	4.907e+01	4.907e+01	4.907e+01	4.907e+01	4.907e+01	4.907e+01	4.907e+01	4.907e+01	4.907e+01	4.907e+01	4.907e+01	4.907e+01	4.907e+01	4.907e+01	4.907e+01	4.906e+01	4.906e+01	4.906e+01	4.905e+01	4.904e+01	4.903e+01	4.901e+01	4.898e+01	4.893e+01	4.886e+01	4.875e+01	4.860e+01	4.839e+01	4.810e+01	4.774e+01	4.730e+01	4.677e+01	4.618e+01	4.554e+01	4.486e+01	4.416e+01	4.344e+01	4.272e+01	4.199e+01	4.126e+01	4.053e+01	3.980e+01	3.906e+01	3.833e+01	3.759e+01	3.686e+01	3.613e+01	3.540e+01	3.466e+01	3.393e+01	3.320e+01	3.248e+01	3.175e+01	3.103e+01	3.031e+01	2.959e+01	2.887e+01	2.817e+01	2.746e+01	2.676e+01	2.607e+01
-5.10	4.870e+01	4.870e+01	4.870e+01	4.870e+01	4.870e+01	4.870e+01	4.870e+01	4.870e+01	4.870e+01	4.870e+01	4.870e+01	4.870e+01	4.870e+01	4.870e+01	4.870e+01	4.870e+01	4.869e+01	4.869e+01	4.869e+01	4.868e+01	4.866e+01	4.864e+01	4.861e+01	4.856e+01	4.849e+01	4.838e+01	4.823e+01	4.802e+01	4.774e+01	4.737e+01	4.693e+01	4.641e+01	4.581e+01	4.517e+01	4.449e+01	4.379e+01	4.308e+01	4.235e+01	4.163e+01	4.089e+01	4.016e+01	3.943e+01	3.870e+01	3.796e+01	3.723e+01	3.649e+01	3.576e+01	3.503e+01	3.430e+01	3.357e+01	3.284e+01	3.211e+01	3.139e+01	3.067e+01	2.995e+01	2.923e+01	2.852e+01	2.781e+01	2.711e+01	2.642e+01	2.573e+01
-5.05	4.833e+01	4.833e+01	4.833e+01	4.833e+01	4.833e+01	4.833e+01	4.833e+01	4.833e+01	4.833e+01	4.833e+01	4.833e+01	4.833e+01	4.833e+01	4.833e+01	4.833e+01	4.833e+01	4.833e+01	4.832e+01	4.832e+01	4.831e+01	4.829e+01	4.827e+01	4.824e+01	4.819e+01	4.812e+01	4.801e+01	4.786e+01	4.765e+01	4.737e+01	4.701e+01	4.656e+01	4.604e+01	4.545e+01	4.480e+01	4.412e+01	4.342e+01	4.271e+01	4.199e+01	4.126e+01	4.053e+01	3.979e+01	3.906e+01	3.833e+01	3.759e+01	3.686e+01	3.613e+01	3.540e+01	3.466e+01	3.393e+01	3.320e+01	3.248e+01	3.175e+01	3.103e+01	3.031e+01	2.959e+01	2.887e+01	2.817e+01	2.746e+01	2.676e+01	2.607e+01	2.539e+01
-5.00	4.796e+01	4.796e+01	4.796e+01	4.796e+01	4.796e+01	4.796e+01	4.796e+01	4.796e+01	4.796e+01	4.796e+01	4.796e+01	4.796e+01	4.796e+01	4.796e+01	4.796e+01	4.796e+01	4.796e+01	4.795e+01	4.795e+01	4.794e+01	4.793e+01	4.790e+01	4.787e+01	4.782e+01	4.775e+01	4.764e+01	4.749e+01	4.728e+01	4.700e+01	4.664e+01	4.619e+01	4.567e+01	4.508e+01	4.443e+01	4.376e+01	4.306e+01	4.234e+01	4.162e+01	4.089e+01	4.016e+01	3.943e+01	3.869e+01	3.796e+01	3.723e+01	3.649e+01	3.576e+01	3.503e+01	3.430e+01	3.357e+01	3.284e+01	3.211e+01	3.139e+01	3.067e+01	2.995e+01	2.923e+01	2.852e+01	2.781e+01	2.711e+01	2.642e+01	2.573e+01	2.505e+01
-4.95	4.760e+01	4.760e+01	4.760e+01	4.760e+01	4.759e+01	4.759e+01	4.759e+01	4.759e+01	4.759e+01	4.759e+01	4.759e+01	4.759e+01	4.759e+01	4.759e+01	4.759e+01	4.759e+01	4.759e+01	4.759e+01	4.758e+01	4.757e+01	4.756e+01	4.754e+01	4.750e+01	4.746e+01	4.738e+01	4.728e+01	4.712e+01	4.691e+01	4.663e+01	4.627e+01	4.582e+01	4.530e+01	4.471e+01	4.407e+01	4.339e+01	4.269e+01	4.197e+01	4.125e+01	4.052e+01	3.979e+01	3.906e+01	3.833e+01	3.759e+01	3.686e+01	3.613e+01	3.540e+01	3.466e+01	3.393e+01	3.320e+01	3.248e+01	3.175e+01	3.103e+01	3.031e+01	2.959e+01	2.887e+01	2.817e+01	2.746e+01	2.676e+01	2.607e+01	2.539e+01	2.472e+01
-4.90	4.723e+01	4.723e+01	4.723e+01	4.723e+01	4.723e+01	4.723e+01	4.723e+01	4.723e+01	4.723e+01	4.723e+01	4.723e+01	4.723e+01	4.723e+01	4.723e+01	4.722e+01	4.722e+01	4.722e+01	4.722e+01	4.721e+01	4.720e+01	4.719e+01	4.717e+01	4.714e+01	4.709e+01	4.701e+01	4.691e+01	4.675e+01	4.654e+01	4.626e+01	4.590e+01	4.546e+01	4.493e+01	4.434e+01	4.370e+01	4.302e+01	4.232e+01	4.160e+01	4.088e+01	4.015e+01	3.942e+01	3.869e+01	3.796e+01	3.723e+01	3.649e+01	3.576e+01	3.503e+01	3.430e+01	3.357e+01	3.284e+01	3.211e+01	3.139e+01	3.067e+01	2.995e+01	2.923e+01	2.852e+01	2.781e+01	2.711e+01	2.642e+01	2.573e+01	2.505e+01	2.439e+01
-4.85	4.686e+01	4.686e+01	4.686e+01	4.686e+01	4.686e+01	4.686e+01	4.686e+01	4.686e+01	4.686e+01	4.686e+01	4.686e+01	4.686e+01	4.686e+01	4.686e+01	4.686e+01	4.685e+01	4.685e+01	4.685e+01	4.684e+01	4.683e+01	4.682e+01	4.680e+01	4.677e+01	4.672e+01	4.665e+01	4.654e+01	4.639e+01	4.618e+01	4.589e+01	4.553e+01	4.509e+01	4.456e+01	4.397e+01	4.333e+01	4.265e+01	4.195e+01	4.124e+01	4.051e+01	3.979e+01	3.906e+01	3.832e+01	3.759e+01	3.686e+01	3.613e+01	3.539e+01	3.466e+01	3.393e+01	3.320e+01	3.248e+01	3.175e+01	3.103e+01	3.031e+01	2.959e+01	2.887e+01	2.817e+01	2.746e+01	2.676e+01	2.607e+01	2.539e+01	2.472e+01	2.406e+01
-4.80	4.649e+01	4.649e+01	4.649e+01	4.649e+01	4.649e+01	4.649e+01	4.649e+01	4.649e+01	4.649e+01	4.649e+01	4.649e+01	4.649e+01	4.649e+01	4.649e+01	4.649e+01	4.649e+01	4.648e+01	4.648e+01	4.647e+01	4.647e+01	4.645e+01	4.643e+01	4.640e+01	4.635e+01	4.628e+01	4.617e+01	4.602e+01	4.581e+01	4.553e+01	4.516e+01	4.472e+01	4.420e+01	4.360e+01	4.296e+01	4.228e+01	4.158e+01	4.087e+01	4.015e+01	3.942e+01	3.869e+01	3.796e+01	3.722e+01	3.649e+01	3.576e+01	3.503e+01	3.430e+01	3.357e+01	3.284e+01	3.211e+01	3.139e+01	3.067e+01	2.995e+01	2.923e+01	2.852e+01	2.781e+01	2.711e+01	2.642e+01	2.573e+01	2.506e+01	2.439e+01	2.374e+01
-4.75	4.612e+01	4.612e+01	4.612e+01	4.612e+01	4.612e+01	4.612e+01	4.612e+01	4.612e+01	4.612e+01	4.612e+01	4.612e+01	4.612e+01	4.612e+01	4.612e+01	4.612e+01	4.612e+01	4.612e+01	4.611e+01	4.611e+01	4.610e+01	4.608e+01	4.606e+01	4.603e+01	4.598e+01	4.591e+01	4.580e+01	4.565e+01	4.544e+01	4.516e+01	4.480e+01	4.435e+01	4.383e+01	4.324e+01	4.259e+01	4.192e+01	4.121e+01	4.050e+01	3.978e+01	3.905e+01	3.832e+01	3.759e+01	3.686e+01	3.613e+01	3.539e+01	3.466e+01	3.393e+01	3.320e+01	3.248e+01	3.175e+01	3.103e+01	3.031e+01	2.959e+01	2.887e+01	2.817e+01	2.746e+01	2.676e+01	2.607e+01	2.539e+01	2.472e+01	2.406e+01	2.341e+01
-4.70	4.575e+01	4.575e+01	4.575e+01	4.575e+01	4.575e+01	4.575e+01	4.575e+01	4.575e+01	4.575e+01	4.575e+01	4.575e+01	4.575e+01	4.575e+01	4.575e+01	4.575e+01	4.575e+01	4.575e+01	4.574e+01	4.574e+01	4.573e+01	4.572e+01	4.569e+01	4.566e+01	4.561e+01	4.554e+01	4.543e+01	4.528e+01	4.507e+01	4.479e+01	4.443e+01	4.398e+01	4.346e+01	4.287e+01	4.223e+01	4.155e+01	4.085e+01	4.013e+01	3.941e+01	3.868e+01	3.795e+01	3.722e+01	3.649e+01	3.576e+01	3.503e+01	3.430e+01	3.357e+01	3.284e+01	3.211e+01	3.139e+01	3.067e+01	2.995e+01	2.923e+01	2.852e+01	2.781e+01	2.711e+01	2.642e+01	2.573e+01	2.506e+01	2.439e+01	2.374e+01	2.310e+01
-4.65	4.538e+01	4.538e+01	4.538e+01	4.538e+01	4.538e+01	4.538e+01	4.538e+01	4.538e+01	4.538e+01	4.538e+01	4.538e+01	4.538e+01	4.538e+01	4.538e+01	4.538e+01	4.538e+01	4.538e+01	4.537e+01	4.537e+01	4.536e+01	4.535e+01	4.533e+01	4.529e+01	4.524e+01	4.517e+01	4.507e+01	4.491e+01	4.470e+01	4.442e+01	4.406e+01	4.361e+01	4.309e+01	4.250e+01	4.186e+01	4.118e+01	4.048e+01	3.976e+01	3.904e+01	3.832e+01	3.759e+01	3.686e+01	3.612e+01	3.539e+01	3.466e+01	3.393e+01	3.320e+01	3.248e+01	3.175e+01	3.103e+01	3.031e+01	2.959e+01	2.887e+01	2.817e+01	2.746e+01	2.676e+01	2.607e+01	2.539e+01	2.472e+01	2.406e+01	2.342e+01	2.279e+01
-4.60	4.502e+01	4.502e+01	4.502e+01	4.502e+01	4.502e+01	4.502e+01	4.502e+01	4.502e+01	4.502e+01	4.502e+01	4.502e+01	4.502e+01	4.501e+01	4.501e+01	4.501e+01	4.501e+01	4.501e+01	4.501e+01	4.500e+01	4.499e+01	4.498e+01	4.496e+01	4.493e+01	4.488e+01	4.480e+01	4.470e+01	4.454e+01	4.433e+01	4.405e+01	4.369e+01	4.325e+01	4.272e+01	4.213e+01	4.149e+01	4.081e+01	4.011e+01	3.940e+01	3.868e+01	3.795e+01	3.722e+01	3.649e+01	3.576e+01	3.503e+01	3.430e+01	3.357e+01	3.284e+01	3.211e+01	3.139e+01	3.067e+01	2.995e+01	2.923e+01	2.852e+01	2.781e+01	2.711e+01	2.642e+01	2.573e+01	2.506e+01	2.439e+01	2.374e+01	2.310e+01	2.248e+01
-4.55	4.465e+01	4.465e+01	4.465e+01	4.465e+01	4.465e+01	4.465e+01	4.465e+01	4.465e+01	4.465e+01	4.465e+01	4.465e+01	4.465e+01	4.465e+01	4.465e+01	4.465e+01	4.464e+01	4.464e+01	4.464e+01	4.463e+01	4.462e+01	4.461e+01	4.459e+01	4.456e+01	4.451e+01	4.443e+01	4.433e+01	4.418e+01	4.397e+01	4.368e+01	4.332e+01	4.288e+01	4.235e+01	4.176e+01	4.112e+01	4.044e+01	3.974e+01	3.903e+01	3.831e+01	3.758e+01	3.685e+01	3.612e+01	3.539e+01	3.466e+01	3.393e+01	3.320e+01	3.248e+01	3.175e+01	3.103e+01	3.031e+01	2.959e+01	2.887e+01	2.817e+01	2.746e+01	2.676e+01	2.607e+01	2.539e+01	2.472e+01	2.406e+01	2.342e+01	2.279e+01	2.218e+01
-4.50	4.428e+01	4.428e+01	4.428e+01	4.428e+01	4.428e+01	4.428e+01	4.428e+01	4.428e+01	4.428e+01	4.428e+01	4.428e+01	4.428e+01	4.428e+01	4.428e+01	4.428e+01	4.428e+01	4.427e+01	4.427e+01	4.426e+01	4.426e+01	4.424e+01	4.422e+01	4.419e+01	4.414e+01	4.407e+01	4.396e+01	4.381e+01	4.360e+01	4.332e+01	4.295e+01	4.251e+01	4.199e+01	4.140e+01	4.075e+01	4.008e+01	3.938e+01	3.866e+01	3.794e+01	3.721e+01	3.649e+01	3.576e+01	3.503e+01	3.430e+01	3.357e+01	3.284e+01	3.211e+01	3.139e+01	3.067e+01	2.995e+01	2.923e+01	2.852e+01	2.781e+01	2.711e+01	2.642e+01	2.573e+01	2.506e+01	2.439e+01	2.374e+01	2.310e+01	2.248e+01	2.188e+01
-4.45	4.391e+01	4.391e+01	4.391e+01	4.391e+01	4.391e+01	4.391e+01	4.391e+01	4.391e+01	4.391e+01	4.391e+01	4.391e+01	4.391e+01	4.391e+01	4.391e+01	4.391e+01	4.391e+01	4.390e+01	4.390e+01	4.390e+01	4.389e+01	4.387e+01	4.385e+01	4.382e+01	4.377e+01	4.370e+01	4.359e+01	4.344e+01	4.323e+01	4.295e+01	4.259e+01	4.214e+01	4.162e+01	4.103e+01	4.039e+01	3.971e+01	3.901e+01	3.829e+01	3.757e+01	3.685e+01	3.612e+01	3.539e+01	3.466e+01	3.393e+01	3.320e+01	3.248e+01	3.175e+01	3.103e+01	3.031e+01	2.959e+01	2.887e+01	2.817e+01	2.746e+01	2.676e+01	2.607e+01	2.539e+01	2.472e+01	2.406e+01	2.342e+01	2.279e+01	2.218e+01	2.159e+01
-4.40	4.354e+01	4.354e+01	4.354e+01	4.354e+01	4.354e+01	4.354e+01	4.354e+01	4.354e+01	4.354e+01	4.354e+01	4.354e+01	4.354e+01	4.354e+01	4.354e+01	4.354e+01	4.354e+01	4.354e+01	4.353e+01	4.353e+01	4.352e+01	4.350e+01	4.348e+01	4.345e+01	4.340e+01	4.333e+01	4.322e+01	4.307e+01	4.286e+01	4.258e+01	4.222e+01	4.177e+01	4.125e+01	4.066e+01	4.002e+01	3.934e+01	3.864e+01	3.793e+01	3.721e+01	3.648e+01	3.575e+01	3.502e+01	3.429e+01	3.357e+01	3.284e+01	3.211e+01	3.139e+01	3.067e+01	2.995e+01	2.923e+01	2.852e+01	2.781e+01	2.711e+01	2.642e+01	2.573e+01	2.506e+01	2.439e+01	2.374e+01	2.310e+01	2.248e+01	2.188e+01	2.130e+01
-4.35	4.317e+01	4.317e+01	4.317e+01	4.317e+01	4.317e+01	4.317e+01	4.317e+01	4.317e+01	4.317e+01	4.317e+01	4.317e+01	4.317e+01	4.317e+01	4.317e+01	4.317e+01	4.317e+01	4.317e+01	4.316e+01	4.316e+01	4.315e+01	4.314e+01	4.312e+01	4.308e+01	4.303e+01	4.296e+01	4.285e+01	4.270e+01	4.249e+01	4.221e+01	4.185e+01	4.141e+01	4.088e+01	4.029e+01	3.965e+01	3.897e+01	3.827e+01	3.756e+01	3.684e+01	3.611e+01	3.539e+01	3.466e+01	3.393e+01	3.320e+01	3.247e+01	3.175e+01	3.103e+01	3.031e+01	2.959e+01	2.887e+01	2.816e+01	2.746e+01	2.676e+01	2.607e+01	2.539e+01	2.472e+01	2.406e+01	2.342e+01	2.279e+01	2.218e+01	2.159e+01	2.102e+01
-4.30	4.280e+01	4.280e+01	4.280e+01	4.280e+01	4.280e+01	4.280e+01	4.280e+01	4.280e+01	4.280e+01	4.280e+01	4.280e+01	4.280e+01	4.280e+01	4.280e+01	4.280e+01	4.280e+01	4.280e+01	4.280e+01	4.279e+01	4.278e+01	4.277e+01	4.275e+01	4.271e+01	4.267e+01	4.259e+01	4.249e+01	4.233e+01	4.212e+01	4.184e+01	4.148e+01	4.104e+01	4.051e+01	3.992e+01	3.928e+01	3.860e+01	3.791e+01	3.719e+01	3.647e+01	3.575e+01	3.502e+01	3.429e+01	3.356e+01	3.284e+01	3.211e+01	3.139e+01	3.066e+01	2.995e+01	2.923e+01	2.852e+01	2.781e+01	2.711e+01	2.642e+01	2.573e+01	2.506e+01	2.439e+01	2.374e+01	2.310e+01	2.248e+01	2.188e+01	2.130e+01	2.075e+01
-4.25	4.244e+01	4.244e+01	4.244e+01	4.244e+01	4.244e+01	4.244e+01	4.244e+01	4.244e+01	4.244e+01	4.244e+01	4.244e+01	4.244e+01	4.244e+01	4.243e+01	4.243e+01	4.243e+01	4.243e+01	4.243e+01	4.242e+01	4.241e+01	4.240e+01	4.238e+01	4.235e+01	4.230e+01	4.222e+01	4.212e+01	4.197e+01	4.176e+01	4.147e+01	4.111e+01	4.067e+01	4.015e+01	3.956e+01	3.891e+01	3.824e+01	3.754e+01	3.683e+01	3.611e+01	3.538e+01	3.465e+01	3.393e+01	3.320e+01	3.247e+01	3.175e+01	3.103e+01	3.030e+01	2.959e+01	2.887e+01	2.816e+01	2.746e+01	2.676e+01	2.607e+01	2.539e+01	2.472e+01	2.406e+01	2.342e+01	2.279e+01	2.218e+01	2.159e+01	2.103e+01	2.049e+01
-4.20	4.207e+01	4.207e+01	4.207e+01	4.207e+01	4.207e+01	4.207e+01	4.207e+01	4.207e+01	4.207e+01	4.207e+01	4.207e+01	4.207e+01	4.207e+01	4.207e+01	4.207e+01	4.206e+01	4.206e+01	4.206e+01	4.205e+01	4.204e+01	4.203e+01	4.201e+01	4.198e+01	4.193e+01	4.186e+01	4.175e+01	4.160e+01	4.139e+01	4.111e+01	4.075e+01	4.030e+01	3.978e+01	3.919e+01	3.855e+01	3.787e+01	3.717e+01	3.646e+01	3.574e+01	3.501e+01	3.429e+01	3.356e+01	3.284e+01	3.211e+01	3.139e+01	3.066e+01	2.995e+01	2.923e+01	2.852e+01	2.781e+01	2.711e+01	2.642e+01	2.573e+01	2.506e+01	2.439e+01	2.374e+01	2.310e+01	2.248e+01	2.188e+01	2.131e+01	2.076e+01	2.023e+01
-4.15	4.170e+01	4.170e+01	4.170e+01	4.170e+01	4.170e+01	4.170e+01	4.170e+01	4.170e+01	4.170e+01	4.170e+01	4.170e+01	4.170e+01	4.170e+01	4.170e+01	4.170e+01	4.170e+01	4.169e+01	4.169e+01	4.168e+01	4.168e+01	4.166e+01	4.164e+01	4.161e+01	4.156e+01	4.149e+01	4.138e+01	4.123e+01	4.102e+01	4.074e+01	4.038e+01	3.993e+01	3.941e+01	3.882e+01	3.818e+01	3.750e+01	3.680e+01	3.609e+01	3.537e+01	3.465e+01	3.392e+01	3.320e+01	3.247e+01	3.175e+01	3.102e+01	3.030e+01	2.959e+01	2.887e+01	2.816e+01	2.746e+01	2.676e+01	2.607e+01	2.539e+01	2.472e+01	2.406e+01	2.342e+01	2.279e+01	2.218e+01	2.159e+01	2.103e+01	2.049e+01	1.999e+01
-4.10	4.133e+01	4.133e+01	4.133e+01	4.133e+01	4.133e+01	4.133e+01	4.133e+01	4.133e+01	4.133e+01	4.133e+01	4.133e+01	4.133e+01	4.133e+01	4.133e+01	4.133e+01	4.133e+01	4.132e+01	4.132e+01	4.132e+01	4.131e+01	4.129e+01	4.127e+01	4.124e+01	4.119e+01	4.112e+01	4.101e+01	4.086e+01	4.065e+01	4.037e+01	4.001e+01	3.956e+01	3.904e+01	3.845e+01	3.781e+01	3.714e+01	3.644e+01	3.573e+01	3.501e+01	3.428e+01	3.356e+01	3.283e+01	3.211e+01	3.139e+01	3.066e+01	2.995e+01	2.923e+01	2.852e+01	2.781e+01	2.711e+01	2.642e+01	2.573e+01	2.506e+01	2.439e+01	2.374e+01	2.310e+01	2.248e+01	2.188e+01	2.131e+01	2.076e+01	2.024e+01	1.975e+01
-4.05	4.096e+01	4.096e+01	4.096e+01	4.096e+01	4.096e+01	4.096e+01	4.096e+01	4.096e+01	4.096e+01	4.096e+01	4.096e+01	4.096e+01	4.096e+01	4.096e+01	4.096e+01	4.096e+01	4.096e+01	4.095e+01	4.095e+01	4.094e+01	4.093e+01	4.090e+01	4.087e+01	4.082e+01	4.075e+01	4.064e+01	4.049e+01	4.028e+01	4.000e+01	3.964e+01	3.920e+01	3.867e+01	3.808e+01	3.744e+01	3.677e+01	3.607e+01	3.536e+01	3.464e+01	3.392e+01	3.319e+01	3.247e+01	3.175e+01	3.102e+01	3.030e+01	2.959e+01	2.887e+01	2.816e+01	2.746e+01	2.676e+01	2.607e+01	2.539e+01	2.472e+01	2.406e+01	2.342e+01	2.279e+01	2.218e+01	2.159e+01	2.103e+01	2.049e+01	1.999e+01	1.952e+01
-4.00	4.059e+01	4.059e+01	4.059e+01	4.059e+01	4.059e+01	4.059e+01	4.059e+01	4.059e+01	4.059e+01	4.059e+01	4.059e+01	4.059e+01	4.059e+01	4.059e+01	4.059e+01	4.059e+01	4.059e+01	4.058e+01	4.058e+01	4.057e+01	4.056e+01	4.054e+01	4.050e+01	4.045e+01	4.038e+01	4.028e+01	4.012e+01	3.991e+01	3.963e+01	3.927e+01	3.883e+01	3.831e+01	3.772e+01	3.708e+01	3.640e+01	3.570e+01	3.499e+01	3.427e+01	3.355e+01	3.283e+01	3.211e+01	3.138e+01	3.066e+01	2.994e+01	2.923e+01	2.852e+01	2.781e+01	2.711e+01	2.642e+01	2.573e+01	2.506e+01	2.439e+01	2.374e+01	2.310e+01	2.248e+01	2.188e+01	2.131e+01	2.076e+01	2.024e+01	1.975e+01	1.931e+01
-3.95	4.022e+01	4.022e+01	4.022e+01	4.022e+01	4.022e+01	4.022e+01	4.022e+01	4.022e+01	4.022e+01	4.022e+01	4.022e+01	4.022e+01	4.022e+01	4.022e+01	4.022e+01	4.022e+01	4.022e+01	4.022e+01	4.021e+01	4.020e+01	4.019e+01	4.017e+01	4.014e+01	4.009e+01	4.001e+01	3.991e+01	3.976e+01	3.955e+01	3.927e+01	3.891e+01	3.846e+01	3.794e+01	3.735e+01	3.671e+01	3.603e+01	3.534e+01	3.463e+01	3.391e+01	3.319e+01	3.247e+01	3.174e+01	3.102e+01	3.030e+01	2.959e+01	2.887e+01	2.816e+01	2.746e+01	2.676e+01	2.607e+01	2.539e+01	2.472e+01	2.406e+01	2.342e+01	2.279e+01	2.218e+01	2.159e+01	2.103e+01	2.050e+01	1.999e+01	1.953e+01	1.910e+01
-3.90	3.986e+01	3.986e+01	3.986e+01	3.986e+01	3.986e+01	3.986e+01	3.986e+01	3.986e+01	3.986e+01	3.986e+01	3.986e+01	3.986e+01	3.986e+01	3.985e+01	3.985e+01	3.985e+01	3.985e+01	3.985e+01	3.984e+01	3.983e+01	3.982e+01	3.980e+01	3.977e+01	3.972e+01	3.965e+01	3.954e+01	3.939e+01	3.918e+01	3.890e+01	3.854e+01	3.809e+01	3.757e+01	3.698e+01	3.634e+01	3.567e+01	3.497e+01	3.426e+01	3.354e+01	3.282e+01	3.210e+01	3.138e+01	3.066e+01	2.994e+01	2.923e+01	2.852e+01	2.781e+01	2.711e+01	2.642e+01	2.573e+01	2.506e+01	2.439e+01	2.374e+01	2.310e+01	2.248e+01	2.188e+01	2.131e+01	2.076e+01	2.024e+01	1.976e+01	1.931e+01	1.891e+01
-3.85	3.949e+01	3.949e+01	3.949e+01	3.949e+01	3.949e+01	3.949e+01	3.949e+01	3.949e+01	3.949e+01	3.949e+01	3.949e+01	3.949e+01	3.949e+01	3.949e+01	3.949e+01	3.948e+01	3.948e+01	3.948e+01	3.947e+01	3.946e+01	3.945e+01	3.943e+01	3.940e+01	3.935e+01	3.928e+01	3.917e+01	3.902e+01	3.881e+01	3.853e+01	3.817e+01	3.773e+01	3.720e+01	3.662e+01	3.598e+01	3.530e+01	3.461e+01	3.390e+01	3.318e+01	3.246e+01	3.174e+01	3.102e+01	3.030e+01	2.958e+01	2.887e+01	2.816e+01	2.746e+01	2.676e+01	2.607e+01	2.539e+01	2.472e+01	2.406e+01	2.342e+01	2.279e+01	2.218e+01	2.159e+01	2.103e+01	2.050e+01	1.999e+01	1.953e+01	1.911e+01	1.873e+01
-3.80	3.912e+01	3.912e+01	3.912e+01	3.912e+01	3.912e+01	3.912e+01	3.912e+01	3.912e+01	3.912e+01	3.912e+01	3.912e+01	3.912e+01	3.912e+01	3.912e+01	3.912e+01	3.912e+01	3.911e+01	3.911e+01	3.910e+01	3.910e+01	3.908e+01	3.906e+01	3.903e+01	3.898e+01	3.891e+01	3.880e+01	3.865e+01	3.844e+01	3.816e+01	3.780e+01	3.736e+01	3.684e+01	3.625e+01	3.561e+01	3.494e+01	3.424e+01	3.353e+01	3.282e+01	3.210e+01	3.138e+01	3.066e+01	2.994e+01	2.923e+01	2.852e+01	2.781e+01	2.711e+01	2.642e+01	2.573e+01	2.505e+01	2.439e+01	2.374e+01	2.310e+01	2.248e+01	2.188e+01	2.131e+01	2.076e+01	2.024e+01	1.976e+01	1.931e+01	1.891e+01	1.856e+01
-3.75	3.875e+01	3.875e+01	3.875e+01	3.875e+01	3.875e+01	3.875e+01	3.875e+01	3.875e+01	3.875e+01	3.875e+01	3.875e+01	3.875e+01	3.875e+01	3.875e+01	3.875e+01	3.875e+01	3.874e+01	3.874e+01	3.874e+01	3.873e+01	3.871e+01	3.869e+01	3.866e+01	3.861e+01	3.854e+01	3.843e+01	3.828e+01	3.807e+01	3.779e+01	3.743e+01	3.699e+01	3.647e+01	3.588e+01	3.524e+01	3.457e+01	3.387e+01	3.317e+01	3.245e+01	3.173e+01	3.102e+01	3.030e+01	2.958e+01	2.887e+01	2.816e+01	2.746e+01	2.676e+01	2.607e+01	2.539e+01	2.472e+01	2.406e+01	2.342e+01	2.279e+01	2.218e+01	2.159e+01	2.103e+01	2.050e+01	2.000e+01	1.953e+01	1.911e+01	1.873e+01	1.841e+01
-3.70	3.838e+01	3.838e+01	3.838e+01	3.838e+01	3.838e+01	3.838e+01	3.838e+01	3.838e+01	3.838e+01	3.838e+01	3.838e+01	3.838e+01	3.838e+01	3.838e+01	3.838e+01	3.838e+01	3.838e+01	3.837e+01	3.837e+01	3.836e+01	3.835e+01	3.832e+01	3.829e+01	3.824e+01	3.817e+01	3.807e+01	3.792e+01	3.771e+01	3.743e+01	3.707e+01	3.662e+01	3.610e+01	3.551e+01	3.488e+01	3.420e+01	3.351e+01	3.280e+01	3.209e+01	3.137e+01	3.065e+01	2.994e+01	2.922e+01	2.851e+01	2.781e+01	2.711e+01	2.642e+01	2.573e+01	2.505e+01	2.439e+01	2.374e+01	2.310e+01	2.248e+01	2.188e+01	2.131e+01	2.076e+01	2.024e+01	1.976e+01	1.932e+01	1.892e+01	1.857e+01	1.827e+01
-3.65	3.801e+01	3.801e+01	3.801e+01	3.801e+01	3.801e+01	3.801e+01	3.801e+01	3.801e+01	3.801e+01	3.801e+01	3.801e+01	3.801e+01	3.801e+01	3.801e+01	3.801e+01	3.801e+01	3.801e+01	3.800e+01	3.800e+01	3.799e+01	3.798e+01	3.796e+01	3.792e+01	3.788e+01	3.780e+01	3.770e+01	3.755e+01	3.734e+01	3.706e+01	3.670e+01	3.626e+01	3.574e+01	3.515e+01	3.451e+01	3.384e+01	3.314e+01	3.244e+01	3.173e+01	3.101e+01	3.029e+01	2.958e+01	2.887e+01	2.816e+01	2.746e+01	2.676e+01	2.607e+01	2.539e+01	2.472e+01	2.406e+01	2.342e+01	2.279e+01	2.218e+01	2.159e+01	2.103e+01	2.050e+01	2.000e+01	1.953e+01	1.911e+01	1.874e+01	1.842e+01	1.816e+01
-3.60	3.764e+01	3.764e+01	3.764e+01	3.764e+01	3.764e+01	3.764e+01	3.764e+01	3.764e+01	3.764e+01	3.764e+01	3.764e+01	3.764e+01	3.764e+01	3.764e+01	3.764e+01	3.764e+01	3.764e+01	3.763e+01	3.763e+01	3.762e+01	3.761e+01	3.759e+01	3.756e+01	3.751e+01	3.744e+01	3.733e+01	3.718e+01	3.697e+01	3.669e+01	3.633e+01	3.589e+01	3.537e+01	3.478e+01	3.414e+01	3.347e+01	3.278e+01	3.207e+01	3.136e+01	3.065e+01	2.993e+01	2.922e+01	2.851e+01	2.781e+01	2.711e+01	2.641e+01	2.573e+01	2.505e+01	2.439e+01	2.374e+01	2.310e+01	2.248e+01	2.188e+01	2.131e+01	2.076e+01	2.024e+01	1.976e+01	1.932e+01	1.892e+01	1.857e+01	1.828e+01	1.805e+01
-3.55	3.727e+01	3.727e+01	3.727e+01	3.727e+01	3.727e+01	3.727e+01	3.727e+01	3.727e+01	3.727e+01	3.727e+01	3.727e+01	3.727e+01	3.727e+01	3.727e+01	3.727e+01	3.727e+01	3.727e+01	3.727e+01	3.726e+01	3.725e+01	3.724e+01	3.722e+01	3.719e+01	3.714e+01	3.707e+01	3.696e+01	3.681e+01	3.660e+01	3.632e+01	3.596e+01	3.552e+01	3.500e+01	3.442e+01	3.378e+01	3.311e+01	3.242e+01	3.171e+01	3.100e+01	3.029e+01	2.958e+01	2.887e+01	2.816e+01	2.746e+01	2.676e+01	2.607e+01	2.539e+01	2.472e+01	2.406e+01	2.342e+01	2.279e+01	2.218e+01	2.159e+01	2.103e+01	2.050e+01	1.999e+01	1.953e+01	1.911e+01	1.874e+01	1.842e+01	1.816e+01	1.797e+01
-3.50	3.691e+01	3.691e+01	3.691e+01	3.691e+01	3.691e+01	3.691e+01	3.691e+01	3.691e+01	3.691e+01	3.691e+01	3.691e+01	3.691e+01	3.690e+01	3.690e+01	3.690e+01	3.690e+01	3.690e+01	3.690e+01	3.689e+01	3.688e+01	3.687e+01	3.685e+01	3.682e+01	3.677e+01	3.670e+01	3.659e+01	3.644e+01	3.623e+01	3.595e+01	3.560e+01	3.515e+01	3.464e+01	3.405e+01	3.341e+01	3.274e+01	3.205e+01	3.135e+01	3.064e+01	2.993e+01	2.922e+01	2.851e+01	2.781e+01	2.711e+01	2.641e+01	2.573e+01	2.505e+01	2.439e+01	2.374e+01	2.310e+01	2.248e+01	2.188e+01	2.131e+01	2.076e+01	2.024e+01	1.976e+01	1.932e+01	1.892e+01	1.857e+01	1.829e+01	1.806e+01	1.791e+01
-3.45	3.654e+01	3.654e+01	3.654e+01	3.654e+01	3.654e+01	3.654e+01	3.654e+01	3.654e+01	3.654e+01	3.654e+01	3.654e+01	3.654e+01	3.654e+01	3.654e+01	3.653e+01	3.653e+01	3.653e+01	3.653e+01	3.652e+01	3.651e+01	3.650e+01	3.648e+01	3.645e+01	3.640e+01	3.633e+01	3.622e+01	3.607e+01	3.587e+01	3.559e+01	3.523e+01	3.479e+01	3.427e+01	3.368e+01	3.305e+01	3.238e+01	3.169e+01	3.099e+01	3.028e+01	2.957e+01	2.886e+01	2.816e+01	2.745e+01	2.676e+01	2.607e+01	2.539e+01	2.472e+01	2.406e+01	2.342e+01	2.279e+01	2.218e+01	2.159e+01	2.103e+01	2.049e+01	1.999e+01	1.953e+01	1.911e+01	1.874e+01	1.842e+01	1.817e+01	1.798e+01	1.787e+01
-3.40	3.617e+01	3.617e+01	3.617e+01	3.617e+01	3.617e+01	3.617e+01	3.617e+01	3.617e+01	3.617e+01	3.617e+01	3.617e+01	3.617e+01	3.617e+01	3.617e+01	3.617e+01	3.616e+01	3.616e+01	3.616e+01	3.615e+01	3.615e+01	3.613e+01	3.611e+01	3.608e+01	3.603e+01	3.596e+01	3.586e+01	3.571e+01	3.550e+01	3.522e+01	3.486e+01	3.442e+01	3.390e+01	3.332e+01	3.268e+01	3.202e+01	3.133e+01	3.063e+01	2.992e+01	2.921e+01	2.851e+01	2.780e+01	2.710e+01	2.641e+01	2.573e+01	2.505e+01	2.439e+01	2.373e+01	2.310e+01	2.248e+01	2.188e+01	2.131e+01	2.076e+01	2.024e+01	1.976e+01	1.932e+01	1.892e+01	1.857e+01	1.829e+01	1.807e+01	1.792e+01	1.785e+01
-3.35	3.580e+01	3.580e+01	3.580e+01	3.580e+01	3.580e+01	3.580e+01	3.580e+01	3.580e+01	3.580e+01	3.580e+01	3.580e+01	3.580e+01	3.580e+01	3.580e+01	3.580e+01	3.580e+01	3.579e+01	3.579e+01	3.578e+01	3.578e+01	3.576e+01	3.574e+01	3.571e+01	3.566e+01	3.559e+01	3.549e+01	3.534e+01	3.513e+01	3.485e+01	3.449e+01	3.405e+01	3.354e+01	3.295e+01	3.232e+01	3.165e+01	3.096e+01	3.026e+01	2.956e+01	2.885e+01	2.815e+01	2.745e+01	2.676e+01	2.607e+01	2.539e+01	2.472e+01	2.406e+01	2.341e+01	2.279e+01	2.218e+01	2.159e+01	2.103e+01	2.049e+01	1.999e+01	1.953e+01	1.911e+01	1.874e+01	1.842e+01	1.817e+01	1.798e+01	1.788e+01	1.785e+01
-3.30	3.543e+01	3.543e+01	3.543e+01	3.543e+01	3.543e+01	3.543e+01	3.543e+01	3.543e+01	3.543e+01	3.543e+01	3.543e+01	3.543e+01	3.543e+01	3.543e+01	3.543e+01	3.543e+01	3.542e+01	3.542e+01	3.542e+01	3.541e+01	3.539e+01	3.537e+01	3.534e+01	3.530e+01	3.522e+01	3.512e+01	3.497e+01	3.476e+01	3.449e+01	3.413e+01	3.369e+01	3.317e+01	3.259e+01	3.196e+01	3.129e+01	3.060e+01	2.990e+01	2.920e+01	2.850e+01	2.780e+01	2.710e+01	2.641e+01	2.572e+01	2.505e+01	2.438e+01	2.373e+01	2.310e+01	2.248e+01	2.188e+01	2.130e+01	2.076e+01	2.024e+01	1.976e+01	1.932e+01	1.892e+01	1.857e+01	1.829e+01	1.807e+01	1.792e+01	1.786e+01	1.788e+01
-3.25	3.506e+01	3.506e+01	3.506e+01	3.506e+01	3.506e+01	3.506e+01	3.506e+01	3.506e+01	3.506e+01	3.506e+01	3.506e+01	3.506e+01	3.506e+01	3.506e+01	3.506e+01	3.506e+01	3.505e+01	3.505e+01	3.505e+01	3.504e+01	3.503e+01	3.501e+01	3.497e+01	3.493e+01	3.486e+01	3.475e+01	3.460e+01	3.440e+01	3.412e+01	3.376e+01	3.332e+01	3.281e+01	3.222e+01	3.159e+01	3.093e+01	3.024e+01	2.955e+01	2.884e+01	2.814e+01	2.745e+01	2.675e+01	2.606e+01	2.538e+01	2.471e+01	2.406e+01	2.341e+01	2.278e+01	2.218e+01	2.159e+01	2.103e+01	2.049e+01	1.999e+01	1.953e+01	1.911e+01	1.874e+01	1.842e+01	1.817e+01	1.799e+01	1.788e+01	1.786e+01	1.794e+01
-3.20	3.469e+01	3.469e+01	3.469e+01	3.469e+01	3.469e+01	3.469e+01	3.469e+01	3.469e+01	3.469e+01	3.469e+01	3.469e+01	3.469e+01	3.469e+01	3.469e+01	3.469e+01	3.469e+01	3.469e+01	3.468e+01	3.468e+01	3.467e+01	3.466e+01	3.464e+01	3.461e+01	3.456e+01	3.449e+01	3.438e+01	3.423e+01	3.403e+01	3.375e+01	3.339e+01	3.296e+01	3.244e+01	3.186e+01	3.123e+01	3.056e+01	2.988e+01	2.919e+01	2.849e+01	2.779e+01	2.710e+01	2.640e+01	2.572e+01	2.505e+01	2.438e+01	2.373e+01	2.310e+01	2.248e+01	2.188e+01	2.130e+01	2.075e+01	2.024e+01	1.976e+01	1.931e+01	1.892e+01	1.857e+01	1.829e+01	1.807e+01	1.793e+01	1.786e+01	1.789e+01	1.803e+01
-3.15	3.432e+01	3.432e+01	3.432e+01	3.432e+01	3.432e+01	3.432e+01	3.432e+01	3.432e+01	3.432e+01	3.432e+01	3.432e+01	3.432e+01	3.432e+01	3.432e+01	3.432e+01	3.432e+01	3.432e+01	3.431e+01	3.431e+01	3.430e+01	3.429e+01	3.427e+01	3.424e+01	3.419e+01	3.412e+01	3.402e+01	3.387e+01	3.366e+01	3.338e+01	3.303e+01	3.259e+01	3.208e+01	3.150e+01	3.087e+01	3.020e+01	2.952e+01	2.883e+01	2.813e+01	2.744e+01	2.675e+01	2.606e+01	2.538e+01	2.471e+01	2.405e+01	2.341e+01	2.278e+01	2.217e+01	2.159e+01	2.102e+01	2.049e+01	1.999e+01	1.953e+01	1.911e+01	1.874e+01	1.842e+01	1.817e+01	1.799e+01	1.789e+01	1.787e+01	1.795e+01	1.814e+01
-3.10	3.395e+01	3.395e+01	3.395e+01	3.395e+01	3.395e+01	3.395e+01	3.395e+01	3.395e+01	3.395e+01	3.395e+01	3.395e+01	3.395e+01	3.395e+01	3.395e+01	3.395e+01	3.395e+01	3.395e+01	3.394e+01	3.394e+01	3.393e+01	3.392e+01	3.390e+01	3.387e+01	3.382e+01	3.375e+01	3.365e+01	3.350e+01	3.329e+01	3.302e+01	3.266e+01	3.223e+01	3.171e+01	3.113e+01	3.050e+01	2.984e+01	2.916e+01	2.847e+01	2.778e+01	2.709e+01	2.640e+01	2.572e+01	2.504e+01	2.438e+01	2.373e+01	2.309e+01	2.247e+01	2.188e+01	2.130e+01	2.075e+01	2.024e+01	1.975e+01	1.931e+01	1.892e+01	1.857e+01	1.829e+01	1.807e+01	1.793e+01	1.787e+01	1.790e+01	1.804e+01	1.829e+01
-3.05	3.358e+01	3.358e+01	3.358e+01	3.358e+01	3.358e+01	3.358e+01	3.358e+01	3.358e+01	3.358e+01	3.358e+01	3.358e+01	3.358e+01	3.358e+01	3.358e+01	3.358e+01	3.358e+01	3.358e+01	3.357e+01	3.357e+01	3.356e+01	3.355e+01	3.353e+01	3.350e+01	3.345e+01	3.338e+01	3.328e+01	3.313e+01	3.293e+01	3.265e+01	3.230e+01	3.186e+01	3.135e+01	3.077e+01	3.014e+01	2.948e+01	2.881e+01	2.812e+01	2.743e+01	2.674e+01	2.605e+01	2.538e+01	2.471e+01	2.405e+01	2.341e+01	2.278e+01	2.217e+01	2.158e+01	2.102e+01	2.049e+01	1.999e+01	1.953e+01	1.911e+01	1.874e+01	1.842e+01	1.817e+01	1.799e+01	1.789e+01	1.787e+01	1.796e+01	1.816e+01	1.848e+01
-3.00	3.321e+01	3.321e+01	3.321e+01	3.321e+01	3.321e+01	3.321e+01	3.321e+01	3.321e+01	3.321e+01	3.321e+01	3.321e+01	3.321e+01	3.321e+01	3.321e+01	3.321e+01	3.321e+01	3.321e+01	3.320e+01	3.320e+01	3.319e+01	3.318e+01	3.316e+01	3.313e+01	3.308e+01	3.301e+01	3.291e+01	3.276e+01	3.256e+01	3.228e+01	3.193e+01	3.150e+01	3.098e+01	3.041e+01	2.978e+01	2.912e+01	2.845e+01	2.776e+01	2.708e+01	2.639e+01	2.571e+01	2.504e+01	2.438e+01	2.373e+01	2.309e+01	2.247e+01	2.187e+01	2.130e+01	2.075e+01	2.023e+01	1.975e+01	1.931e+01	1.891e+01	1.857e+01	1.829e+01	1.807e+01	1.793e+01	1.787e+01	1.791e+01	1.805e+01	1.831e+01	1.870e+01
-2.95	3.284e+01	3.284e+01	3.284e+01	3.284e+01	3.284e+01	3.284e+01	3.284e+01	3.284e+01	3.284e+01	3.284e+01	3.284e+01	3.284e+01	3.284e+01	3.284e+01	3.284e+01	3.284e+01	3.284e+01	3.283e+01	3.283e+01	3.282e+01	3.281e+01	3.279e+01	3.276e+01	3.271e+01	3.265e+01	3.254e+01	3.240e+01	3.219e+01	3.192e+01	3.157e+01	3.113e+01	3.062e+01	3.005e+01	2.942e+01	2.877e+01	2.809e+01	2.741e+01	2.673e+01	2.605e+01	2.537e+01	2.470e+01	2.405e+01	2.340e+01	2.278e+01	2.217e+01	2.158e+01	2.102e+01	2.049e+01	1.999e+01	1.952e+01	1.910e+01	1.873e+01	1.842e+01	1.817e+01	1.799e+01	1.789e+01	1.788e+01	1.796e+01	1.817e+01	1.849e+01	1.896e+01
-2.90	3.247e+01	3.247e+01	3.247e+01	3.247e+01	3.247e+01	3.247e+01	3.247e+01	3.247e+01	3.247e+01	3.247e+01	3.247e+01	3.247e+01	3.247e+01	3.247e+01	3.247e+01	3.247e+01	3.247e+01	3.246e+01	3.246e+01	3.245e+01	3.244e+01	3.242e+01	3.239e+01	3.235e+01	3.228e+01	3.217e+01	3.203e+01	3.182e+01	3.155e+01	3.120e+01	3.077e+01	3.026e+01	2.968e+01	2.906e+01	2.841e+01	2.774e+01	2.706e+01	2.638e+01	2.570e+01	2.503e+01	2.437e+01	2.372e+01	2.309e+01	2.247e+01	2.187e+01	2.130e+01	2.075e+01	2.023e+01	1.975e+01	1.931e+01	1.891e+01	1.857e+01	1.828e+01	1.807e+01	1.792e+01	1.787e+01	1.791e+01	1.805e+01	1.832e+01	1.872e+01	1.926e+01
-2.85	3.210e+01	3.210e+01	3.210e+01	3.210e+01	3.210e+01	3.210e+01	3.210e+01	3.210e+01	3.210e+01	3.210e+01	3.210e+01	3.210e+01	3.210e+01	3.210e+01	3.210e+01	3.210e+01	3.210e+01	3.209e+01	3.209e+01	3.208e+01	3.207e+01	3.205e+01	3.202e+01	3.198e+01	3.191e+01	3.181e+01	3.166e+01	3.146e+01	3.119e+01	3.084e+01	3.040e+01	2.990e+01	2.932e+01	2.870e+01	2.805e+01	2.739e+01	2.671e+01	2.603e+01	2.536e+01	2.470e+01	2.404e+01	2.340e+01	2.277e+01	2.216e+01	2.158e+01	2.102e+01	2.048e+01	1.998e+01	1.952e+01	1.910e+01	1.873e+01	1.842e+01	1.816e+01	1.798e+01	1.788e+01	1.787e+01	1.797e+01	1.817e+01	1.850e+01	1.898e+01	1.961e+01
-2.80	3.173e+01	3.173e+01	3.173e+01	3.173e+01	3.173e+01	3.173e+01	3.173e+01	3.173e+01	3.173e+01	3.173e+01	3.173e+01	3.173e+01	3.173e+01	3.173e+01	3.173e+01	3.173e+01	3.173e+01	3.172e+01	3.172e+01	3.171e+01	3.170e+01	3.168e+01	3.165e+01	3.161e+01	3.154e+01	3.144e+01	3.129e+01	3.109e+01	3.082e+01	3.047e+01	3.004e+01	2.953e+01	2.896e+01	2.835e+01	2.770e+01	2.703e+01	2.636e+01	2.569e+01	2.502e+01	2.436e+01	2.372e+01	2.308e+01	2.246e+01	2.187e+01	2.129e+01	2.074e+01	2.023e+01	1.975e+01	1.930e+01	1.891e+01	1.856e+01	1.828e+01	1.806e+01	1.792e+01	1.786e+01	1.790e+01	1.805e+01	1.832e+01	1.873e+01	1.928e+01	2.000e+01
-2.75	3.136e+01	3.136e+01	3.136e+01	3.136e+01	3.136e+01	3.136e+01	3.136e+01	3.136e+01	3.136e+01	3.136e+01	3.136e+01	3.136e+01	3.136e+01	3.136e+01	3.136e+01	3.136e+01	3.136e+01	3.135e+01	3.135e+01	3.134e+01	3.133e+01	3.131e+01	3.128e+01	3.124e+01	3.117e+01	3.107e+01	3.093e+01	3.072e+01	3.045e+01	3.011e+01	2.968e+01	2.917e+01	2.861e+01	2.799e+01	2.735e+01	2.668e+01	2.602e+01	2.535e+01	2.469e+01	2.403e+01	2.339e+01	2.277e+01	2.216e+01	2.157e+01	2.101e+01	2.048e+01	1.998e+01	1.952e+01	1.910e+01	1.873e+01	1.841e+01	1.816e+01	1.798e+01	1.788e+01	1.787e+01	1.796e+01	1.817e+01	1.851e+01	1.899e+01	1.963e+01	2.045e+01
-2.70	3.099e+01	3.099e+01	3.099e+01	3.099e+01	3.099e+01	3.099e+01	3.099e+01	3.099e+01	3.099e+01	3.099e+01	3.099e+01	3.099e+01	3.099e+01	3.099e+01	3.099e+01	3.099e+01	3.098e+01	3.098e+01	3.098e+01	3.097e+01	3.096e+01	3.094e+01	3.091e+01	3.087e+01	3.080e+01	3.070e+01	3.056e+01	3.036e+01	3.009e+01	2.974e+01	2.932e+01	2.881e+01	2.825e+01	2.764e+01	2.699e+01	2.634e+01	2.567e+01	2.501e+01	2.435e+01	2.371e+01	2.307e+01	2.246e+01	2.186e+01	2.129e+01	2.074e+01	2.022e+01	1.974e+01	1.930e+01	1.890e+01	1.856e+01	1.828e+01	1.806e+01	1.792e+01	1.786e+01	1.790e+01	1.805e+01	1.832e+01	1.873e+01	1.930e+01	2.003e+01	2.095e+01
-2.65	3.061e+01	3.061e+01	3.061e+01	3.061e+01	3.061e+01	3.061e+01	3.061e+01	3.061e+01	3.061e+01	3.061e+01	3.061e+01	3.062e+01	3.062e+01	3.062e+01	3.062e+01	3.061e+01	3.061e+01	3.061e+01	3.061e+01	3.060e+01	3.059e+01	3.057e+01	3.054e+01	3.050e+01	3.043e+01	3.033e+01	3.019e+01	2.999e+01	2.972e+01	2.938e+01	2.895e+01	2.845e+01	2.789e+01	2.728e+01	2.664e+01	2.599e+01	2.533e+01	2.467e+01	2.402e+01	2.338e+01	2.276e+01	2.215e+01	2.157e+01	2.101e+01	2.047e+01	1.997e+01	1.951e+01	1.909e+01	1.872e+01	1.841e+01	1.816e+01	1.797e+01	1.787e+01	1.786e+01	1.796e+01	1.817e+01	1.851e+01	1.900e+01	1.965e+01	2.048e+01	2.151e+01
-2.60	3.024e+01	3.024e+01	3.024e+01	3.024e+01	3.024e+01	3.024e+01	3.024e+01	3.024e+01	3.024e+01	3.024e+01	3.024e+01	3.024e+01	3.024e+01	3.024e+01	3.024e+01	3.024e+01	3.024e+01	3.024e+01	3.024e+01	3.023e+01	3.022e+01	3.020e+01	3.017e+01	3.013e+01	3.007e+01	2.997e+01	2.982e+01	2.963e+01	2.936e+01	2.902e+01	2.859e+01	2.809e+01	2.753e+01	2.693e+01	2.629e+01	2.564e+01	2.499e+01	2.434e+01	2.370e+01	2.306e+01	2.245e+01	2.185e+01	2.128e+01	2.073e+01	2.022e+01	1.974e+01	1.929e+01	1.890e+01	1.856e+01	1.827e+01	1.805e+01	1.791e+01	1.785e+01	1.789e+01	1.804e+01	1.832e+01	1.873e+01	1.930e+01	2.004e+01	2.098e+01	2.213e+01
-2.55	2.987e+01	2.987e+01	2.987e+01	2.987e+01	2.987e+01	2.987e+01	2.987e+01	2.987e+01	2.987e+01	2.987e+01	2.987e+01	2.987e+01	2.987e+01	2.987e+01	2.987e+01	2.987e+01	2.987e+01	2.987e+01	2.986e+01	2.986e+01	2.985e+01	2.983e+01	2.980e+01	2.976e+01	2.970e+01	2.960e+01	2.946e+01	2.926e+01	2.900e+01	2.865e+01	2.823e+01	2.774e+01	2.718e+01	2.658e+01	2.595e+01	2.530e+01	2.465e+01	2.401e+01	2.337e+01	2.275e+01	2.214e+01	2.156e+01	2.100e+01	2.047e+01	1.997e+01	1.951e+01	1.909e+01	1.872e+01	1.840e+01	1.815e+01	1.797e+01	1.787e+01	1.786e+01	1.795e+01	1.816e+01	1.850e+01	1.899e+01	1.965e+01	2.049e+01	2.154e+01	2.282e+01
-2.50	2.950e+01	2.950e+01	2.950e+01	2.950e+01	2.950e+01	2.950e+01	2.950e+01	2.950e+01	2.950e+01	2.950e+01	2.950e+01	2.950e+01	2.950e+01	2.950e+01	2.950e+01	2.950e+01	2.950e+01	2.950e+01	2.949e+01	2.949e+01	2.948e+01	2.946e+01	2.943e+01	2.939e+01	2.933e+01	2.923e+01	2.909e+01	2.890e+01	2.863e+01	2.829e+01	2.787e+01	2.738e+01	2.683e+01	2.623e+01	2.560e+01	2.496e+01	2.432e+01	2.368e+01	2.305e+01	2.244e+01	2.184e+01	2.127e+01	2.073e+01	2.021e+01	1.973e+01	1.929e+01	1.889e+01	1.855e+01	1.826e+01	1.805e+01	1.790e+01	1.785e+01	1.789e+01	1.804e+01	1.831e+01	1.872e+01	1.929e+01	2.005e+01	2.100e+01	2.217e+01	2.358e+01
-2.45	2.912e+01	2.912e+01	2.912e+01	2.912e+01	2.912e+01	2.912e+01	2.912e+01	2.912e+01	2.912e+01	2.912e+01	2.912e+01	2.912e+01	2.913e+01	2.913e+01	2.913e+01	2.913e+01	2.912e+01	2.912e+01	2.912e+01	2.912e+01	2.911e+01	2.909e+01	2.906e+01	2.902e+01	2.896e+01	2.886e+01	2.872e+01	2.853e+01	2.827e+01	2.793e+01	2.751e+01	2.702e+01	2.647e+01	2.588e+01	2.526e+01	2.462e+01	2.399e+01	2.336e+01	2.274e+01	2.213e+01	2.155e+01	2.099e+01	2.046e+01	1.996e+01	1.950e+01	1.908e+01	1.871e+01	1.839e+01	1.814e+01	1.796e+01	1.786e+01	1.785e+01	1.794e+01	1.815e+01	1.849e+01	1.898e+01	1.964e+01	2.049e+01	2.156e+01	2.286e+01	2.441e+01
-2.40	2.875e+01	2.875e+01	2.875e+01	2.875e+01	2.875e+01	2.875e+01	2.875e+01	2.875e+01	2.875e+01	2.875e+01	2.875e+01	2.875e+01	2.875e+01	2.875e+01	2.875e+01	2.875e+01	2.875e+01	2.875e+01	2.875e+01	2.874e+01	2.873e+01	2.872e+01	2.869e+01	2.865e+01	2.859e+01	2.849e+01	2.836e+01	2.817e+01	2.791e+01	2.757e+01	2.716e+01	2.667e+01	2.612e+01	2.553e+01	2.491e+01	2.429e+01	2.366e+01	2.303e+01	2.242e+01	2.183e+01	2.126e+01	2.072e+01	2.020e+01	1.972e+01	1.928e+01	1.888e+01	1.854e+01	1.826e+01	1.804e+01	1.790e+01	1.784e+01	1.788e+01	1.803e+01	1.830e+01	1.871e+01	1.928e+01	2.004e+01	2.099e+01	2.218e+01	2.362e+01	2.533e+01
-2.35	2.837e+01	2.837e+01	2.837e+01	2.837e+01	2.837e+01	2.838e+01	2.838e+01	2.838e+01	2.838e+01	2.838e+01	2.838e+01	2.838e+01	2.838e+01	2.838e+01	2.838e+01	2.838e+01	2.838e+01	2.838e+01	2.837e+01	2.837e+01	2.836e+01	2.835e+01	2.832e+01	2.828e+01	2.822e+01	2.813e+01	2.799e+01	2.780e+01	2.754e+01	2.721e+01	2.680e+01	2.632e+01	2.577e+01	2.519e+01	2.457e+01	2.395e+01	2.333e+01	2.272e+01	2.212e+01	2.154e+01	2.098e+01	2.045e+01	1.995e+01	1.949e+01	1.907e+01	1.870e+01	1.839e+01	1.813e+01	1.795e+01	1.785e+01	1.784e+01	1.793e+01	1.814e+01	1.848e+01	1.897e+01	1.963e+01	2.048e+01	2.155e+01	2.287e+01	2.445e+01	2.633e+01
-2.30	2.800e+01	2.800e+01	2.800e+01	2.800e+01	2.800e+01	2.800e+01	2.800e+01	2.800e+01	2.800e+01	2.800e+01	2.800e+01	2.800e+01	2.800e+01	2.800e+01	2.800e+01	2.800e+01	2.800e+01	2.800e+01	2.800e+01	2.800e+01	2.799e+01	2.797e+01	2.795e+01	2.791e+01	2.785e+01	2.776e+01	2.762e+01	2.744e+01	2.718e+01	2.685e+01	2.644e+01	2.596e+01	2.542e+01	2.484e+01	2.424e+01	2.362e+01	2.301e+01	2.240e+01	2.182e+01	2.125e+01	2.070e+01	2.019e+01	1.971e+01	1.927e+01	1.887e+01	1.853e+01	1.825e+01	1.803e+01	1.789e+01	1.783e+01	1.787e+01	1.802e+01	1.829e+01	1.870e+01	1.927e+01	2.002e+01	2.098e+01	2.217e+01	2.363e+01	2.537e+01	2.743e+01
-2.25	2.762e+01	2.762e+01	2.762e+01	2.762e+01	2.762e+01	2.762e+01	2.762e+01	2.762e+01	2.762e+01	2.763e+01	2.763e+01	2.763e+01	2.763e+01	2.763e+01	2.763e+01	2.763e+01	2.763e+01	2.763e+01	2.763e+01	2.762e+01	2.762e+01	2.760e+01	2.758e+01	2.754e+01	2.748e+01	2.739e+01	2.726e+01	2.707e+01	2.682e+01	2.649e+01	2.609e+01	2.561e+01	2.508e+01	2.450e+01	2.390e+01	2.330e+01	2.269e+01	2.210e+01	2.152e+01	2.096e+01	2.043e+01	1.994e+01	1.948e+01	1.906e+01	1.869e+01	1.837e+01	1.812e+01	1.794e+01	1.784e+01	1.783e+01	1.792e+01	1.813e+01	1.847e+01	1.896e+01	1.961e+01	2.046e+01	2.153e+01	2.285e+01	2.446e+01	2.638e+01	2.863e+01
-2.20	2.725e+01	2.725e+01	2.725e+01	2.725e+01	2.725e+01	2.725e+01	2.725e+01	2.725e+01	2.725e+01	2.725e+01	2.725e+01	2.725e+01	2.725e+01	2.725e+01	2.725e+01	2.725e+01	2.725e+01	2.725e+01	2.725e+01	2.725e+01	2.724e+01	2.723e+01	2.721e+01	2.717e+01	2.711e+01	2.702e+01	2.689e+01	2.671e+01	2.646e+01	2.613e+01	2.573e+01	2.526e+01	2.473e+01	2.416e+01	2.357e+01	2.297e+01	2.238e+01	2.179e+01	2.123e+01	2.068e+01	2.017e+01	1.969e+01	1.925e+01	1.886e+01	1.852e+01	1.823e+01	1.801e+01	1.787e+01	1.781e+01	1.785e+01	1.800e+01	1.827e+01	1.868e+01	1.925e+01	2.000e+01	2.096e+01	2.215e+01	2.360e+01	2.537e+01	2.748e+01	2.994e+01
-2.15	2.687e+01	2.687e+01	2.687e+01	2.687e+01	2.687e+01	2.687e+01	2.687e+01	2.687e+01	2.687e+01	2.687e+01	2.687e+01	2.687e+01	2.687e+01	2.687e+01	2.688e+01	2.688e+01	2.688e+01	2.688e+01	2.688e+01	2.687e+01	2.687e+01	2.686e+01	2.683e+01	2.680e+01	2.674e+01	2.665e+01	2.653e+01	2.634e+01	2.610e+01	2.578e+01	2.538e+01	2.491e+01	2.439e+01	2.383e+01	2.324e+01	2.265e+01	2.207e+01	2.149e+01	2.094e+01	2.041e+01	1.992e+01	1.946e+01	1.904e+01	1.867e+01	1.836e+01	1.811e+01	1.793e+01	1.782e+01	1.781e+01	1.791e+01	1.811e+01	1.845e+01	1.894e+01	1.959e+01	2.044e+01	2.151e+01	2.283e+01	2.443e+01	2.636e+01	2.867e+01	3.136e+01
-2.10	2.649e+01	2.649e+01	2.649e+01	2.649e+01	2.649e+01	2.649e+01	2.649e+01	2.649e+01	2.649e+01	2.649e+01	2.649e+01	2.649e+01	2.650e+01	2.650e+01	2.650e+01	2.650e+01	2.650e+01	2.650e+01	2.650e+01	2.650e+01	2.649e+01	2.648e+01	2.646e+01	2.643e+01	2.637e+01	2.629e+01	2.616e+01	2.598e+01	2.574e+01	2.542e+01	2.503e+01	2.457e+01	2.405e+01	2.349e+01	2.292e+01	2.234e+01	2.176e+01	2.120e+01	2.066e+01	2.015e+01	1.967e+01	1.924e+01	1.884e+01	1.850e+01	1.822e+01	1.800e+01	1.786e+01	1.780e+01	1.784e+01	1.798e+01	1.825e+01	1.866e+01	1.923e+01	1.998e+01	2.093e+01	2.212e+01	2.357e+01	2.534e+01	2.745e+01	2.997e+01	3.291e+01
-2.05	2.611e+01	2.611e+01	2.611e+01	2.611e+01	2.611e+01	2.611e+01	2.611e+01	2.611e+01	2.611e+01	2.611e+01	2.611e+01	2.612e+01	2.612e+01	2.612e+01	2.612e+01	2.612e+01	2.612e+01	2.612e+01	2.612e+01	2.612e+01	2.612e+01	2.611e+01	2.609e+01	2.605e+01	2.600e+01	2.592e+01	2.579e+01	2.562e+01	2.538e+01	2.506e+01	2.468e+01	2.422e+01	2.371e+01	2.316e+01	2.260e+01	2.202e+01	2.146e+01	2.091e+01	2.039e+01	1.990e+01	1.944e+01	1.902e+01	1.865e+01	1.834e+01	1.809e+01	1.791e+01	1.780e+01	1.779e+01	1.789e+01	1.809e+01	1.843e+01	1.892e+01	1.957e+01	2.042e+01	2.148e+01	2.280e+01	2.440e+01	2.632e+01	2.863e+01	3.137e+01	3.459e+01
-2.00	2.573e+01	2.573e+01	2.573e+01	2.573e+01	2.573e+01	2.573e+01	2.573e+01	2.573e+01	2.573e+01	2.573e+01	2.573e+01	2.574e+01	2.574e+01	2.574e+01	2.574e+01	2.574e+01	2.574e+01	2.574e+01	2.575e+01	2.574e+01	2.574e+01	2.573e+01	2.571e+01	2.568e+01	2.563e+01	2.555e+01	2.543e+01	2.526e+01	2.502e+01	2.471e+01	2.433e+01	2.388e+01	2.338e+01	2.284e+01	2.228e+01	2.172e+01	2.116e+01	2.063e+01	2.012e+01	1.965e+01	1.921e+01	1.882e+01	1.848e+01	1.819e+01	1.798e+01	1.783e+01	1.778e+01	1.781e+01	1.796e+01	1.823e+01	1.864e+01	1.921e+01	1.995e+01	2.090e+01	2.209e+01	2.354e+01	2.529e+01	2.740e+01	2.992e+01	3.290e+01	3.642e+01
-1.95	2.535e+01	2.535e+01	2.535e+01	2.535e+01	2.535e+01	2.535e+01	2.535e+01	2.535e+01	2.535e+01	2.535e+01	2.535e+01	2.535e+01	2.536e+01	2.536e+01	2.536e+01	2.536e+01	2.536e+01	2.536e+01	2.537e+01	2.537e+01	2.536e+01	2.535e+01	2.534e+01	2.531e+01	2.526e+01	2.518e+01	2.506e+01	2.489e+01	2.466e+01	2.436e+01	2.398e+01	2.354e+01	2.304e+01	2.251e+01	2.196e+01	2.141e+01	2.087e+01	2.036e+01	1.987e+01	1.941e+01	1.900e+01	1.863e+01	1.832e+01	1.806e+01	1.788e+01	1.778e+01	1.777e+01	1.786e+01	1.807e+01	1.840e+01	1.889e+01	1.954e+01	2.038e+01	2.145e+01	2.276e+01	2.435e+01	2.628e+01	2.858e+01	3.131e+01	3.455e+01	3.837e+01
-1.90	2.496e+01	2.496e+01	2.496e+01	2.496e+01	2.497e+01	2.497e+01	2.497e+01	2.497e+01	2.497e+01	2.497e+01	2.497e+01	2.497e+01	2.497e+01	2.497e+01	2.498e+01	2.498e+01	2.498e+01	2.498e+01	2.499e+01	2.499e+01	2.498e+01	2.498e+01	2.496e+01	2.493e+01	2.489e+01	2.481e+01	2.470e+01	2.453e+01	2.430e+01	2.400e+01	2.363e+01	2.320e+01	2.271e+01	2.219e+01	2.165e+01	2.111e+01	2.059e+01	2.009e+01	1.962e+01	1.918e+01	1.879e+01	1.845e+01	1.817e+01	1.795e+01	1.781e+01	1.775e+01	1.779e+01	1.793e+01	1.820e+01	1.861e+01	1.917e+01	1.992e+01	2.086e+01	2.205e+01	2.349e+01	2.524e+01	2.735e+01	2.985e+01	3.283e+01	3.634e+01	4.047e+01
-1.85	2.458e+01	2.458e+01	2.458e+01	2.458e+01	2.458e+01	2.458e+01	2.458e+01	2.458e+01	2.458e+01	2.458e+01	2.458e+01	2.459e+01	2.459e+01	2.459e+01	2.459e+01	2.460e+01	2.460e+01	2.460e+01	2.460e+01	2.461e+01	2.460e+01	2.460e+01	2.459e+01	2.456e+01	2.452e+01	2.444e+01	2.433e+01	2.417e+01	2.395e+01	2.365e+01	2.329e+01	2.286e+01	2.238e+01	2.187e+01	2.135e+01	2.082e+01	2.031e+01	1.983e+01	1.938e+01	1.896e+01	1.860e+01	1.828e+01	1.803e+01	1.785e+01	1.775e+01	1.774e+01	1.783e+01	1.803e+01	1.837e+01	1.885e+01	1.950e+01	2.034e+01	2.140e+01	2.271e+01	2.430e+01	2.622e+01	2.851e+01	3.124e+01	3.447e+01	3.827e+01	4.275e+01
-1.80	2.419e+01	2.419e+01	2.419e+01	2.419e+01	2.419e+01	2.419e+01	2.419e+01	2.420e+01	2.420e+01	2.420e+01	2.420e+01	2.420e+01	2.420e+01	2.420e+01	2.421e+01	2.421e+01	2.421e+01	2.422e+01	2.422e+01	2.422e+01	2.422e+01	2.422e+01	2.421e+01	2.418e+01	2.414e+01	2.407e+01	2.397e+01	2.381e+01	2.359e+01	2.330e+01	2.295e+01	2.253e+01	2.206e+01	2.156e+01	2.104e+01	2.053e+01	2.004e+01	1.957e+01	1.914e+01	1.875e+01	1.842e+01	1.813e+01	1.792e+01	1.777e+01	1.771e+01	1.775e+01	1.790e+01	1.816e+01	1.857e+01	1.913e+01	1.987e+01	2.082e+01	2.199e+01	2.343e+01	2.518e+01	2.728e+01	2.977e+01	3.274e+01	3.624e+01	4.036e+01	4.520e+01
-1.75	2.380e+01	2.380e+01	2.380e+01	2.380e+01	2.380e+01	2.381e+01	2.381e+01	2.381e+01	2.381e+01	2.381e+01	2.381e+01	2.381e+01	2.381e+01	2.382e+01	2.382e+01	2.382e+01	2.383e+01	2.383e+01	2.384e+01	2.384e+01	2.384e+01	2.384e+01	2.383e+01	2.381e+01	2.377e+01	2.370e+01	2.360e+01	2.345e+01	2.324e+01	2.296e+01	2.261e+01	2.220e+01	2.174e+01	2.125e+01	2.075e+01	2.025e+01	1.978e+01	1.933e+01	1.892e+01	1.856e+01	1.825e+01	1.800e+01	1.781e+01	1.771e+01	1.770e+01	1.779e+01	1.799e+01	1.832e+01	1.881e+01	1.945e+01	2.029e+01	2.134e+01	2.265e+01	2.423e+01	2.614e+01	2.843e+01	3.114e+01	3.436e+01	3.815e+01	4.261e+01	4.785e+01
-1.70	2.341e+01	2.341e+01	2.341e+01	2.341e+01	2.341e+01	2.341e+01	2.342e+01	2.342e+01	2.342e+01	2.342e+01	2.342e+01	2.342e+01	2.342e+01	2.343e+01	2.343e+01	2.344e+01	2.344e+01	2.345e+01	2.345e+01	2.346e+01	2.346e+01	2.346e+01	2.345e+01	2.343e+01	2.340e+01	2.333e+01	2.323e+01	2.309e+01	2.288e+01	2.261e+01	2.227e+01	2.187e+01	2.142e+01	2.094e+01	2.045e+01	1.998e+01	1.952e+01	1.909e+01	1.871e+01	1.837e+01	1.809e+01	1.787e+01	1.773e+01	1.767e+01	1.771e+01	1.785e+01	1.812e+01	1.852e+01	1.908e+01	1.982e+01	2.076e+01	2.193e+01	2.336e+01	2.510e+01	2.719e+01	2.967e+01	3.263e+01	3.611e+01	4.022e+01	4.504e+01	5.069e+01
-1.65	2.302e+01	2.302e+01	2.302e+01	2.302e+01	2.302e+01	2.302e+01	2.302e+01	2.302e+01	2.302e+01	2.303e+01	2.303e+01	2.303e+01	2.303e+01	2.304e+01	2.304e+01	2.305e+01	2.305e+01	2.306e+01	2.306e+01	2.307e+01	2.307e+01	2.307e+01	2.307e+01	2.305e+01	2.302e+01	2.296e+01	2.287e+01	2.273e+01	2.253e+01	2.226e+01	2.193e+01	2.154e+01	2.110e+01	2.064e+01	2.017e+01	1.971e+01	1.927e+01	1.887e+01	1.851e+01	1.820e+01	1.795e+01	1.777e+01	1.766e+01	1.765e+01	1.774e+01	1.794e+01	1.827e+01	1.875e+01	1.939e+01	2.022e+01	2.127e+01	2.257e+01	2.415e+01	2.605e+01	2.832e+01	3.103e+01	3.423e+01	3.800e+01	4.244e+01	4.765e+01	5.376e+01
-1.60	2.262e+01	2.262e+01	2.262e+01	2.263e+01	2.263e+01	2.263e+01	2.263e+01	2.263e+01	2.263e+01	2.263e+01	2.263e+01	2.264e+01	2.264e+01	2.264e+01	2.265e+01	2.265e+01	2.266e+01	2.267e+01	2.267e+01	2.268e+01	2.269e+01	2.269e+01	2.269e+01	2.267e+01	2.264e+01	2.259e+01	2.250e+01	2.237e+01	2.217e+01	2.192e+01	2.159e+01	2.121e+01	2.079e+01	2.034e+01	1.989e+01	1.944e+01	1.903e+01	1.865e+01	1.831e+01	1.803e+01	1.782e+01	1.768e+01	1.762e+01	1.765e+01	1.779e+01	1.806e+01	1.846e+01	1.901e+01	1.975e+01	2.068e+01	2.184e+01	2.327e+01	2.500e+01	2.708e+01	2.955e+01	3.248e+01	3.595e+01	4.004e+01	4.483e+01	5.046e+01	5.705e+01
-1.55	2.223e+01	2.223e+01	2.223e+01	2.223e+01	2.223e+01	2.223e+01	2.223e+01	2.223e+01	2.223e+01	2.223e+01	2.224e+01	2.224e+01	2.224e+01	2.225e+01	2.225e+01	2.226e+01	2.226e+01	2.227e+01	2.228e+01	2.229e+01	2.230e+01	2.230e+01	2.230e+01	2.229e+01	2.227e+01	2.222e+01	2.214e+01	2.201e+01	2.182e+01	2.157e+01	2.126e+01	2.089e+01	2.048e+01	2.005e+01	1.961e+01	1.919e+01	1.879e+01	1.844e+01	1.813e+01	1.789e+01	1.771e+01	1.760e+01	1.759e+01	1.768e+01	1.787e+01	1.820e+01	1.868e+01	1.932e+01	2.014e+01	2.118e+01	2.247e+01	2.404e+01	2.593e+01	2.819e+01	3.088e+01	3.406e+01	3.781e+01	4.222e+01	4.740e+01	5.348e+01	6.058e+01
-1.50	2.182e+01	2.182e+01	2.182e+01	2.183e+01	2.183e+01	2.183e+01	2.183e+01	2.183e+01	2.183e+01	2.183e+01	2.184e+01	2.184e+01	2.184e+01	2.185e+01	2.185e+01	2.186e+01	2.187e+01	2.188e+01	2.189e+01	2.190e+01	2.191e+01	2.191e+01	2.192e+01	2.191e+01	2.189e+01	2.185e+01	2.177e+01	2.165e+01	2.147e+01	2.123e+01	2.093e+01	2.057e+01	2.018e+01	1.976e+01	1.934e+01	1.894e+01	1.857e+01	1.824e+01	1.796e+01	1.775e+01	1.761e+01	1.755e+01	1.758e+01	1.772e+01	1.798e+01	1.838e+01	1.893e+01	1.966e+01	2.058e+01	2.174e+01	2.316e+01	2.487e+01	2.694e+01	2.939e+01	3.231e+01	3.575e+01	3.981e+01	4.458e+01	5.016e+01	5.671e+01	6.437e+01
-1.45	2.142e+01	2.142e+01	2.142e+01	2.142e+01	2.142e+01	2.142e+01	2.142e+01	2.142e+01	2.143e+01	2.143e+01	2.143e+01	2.143e+01	2.144e+01	2.144e+01	2.145e+01	2.146e+01	2.147e+01	2.148e+01	2.149e+01	2.150e+01	2.151e+01	2.152e+01	2.153e+01	2.153e+01	2.151e+01	2.147e+01	2.140e+01	2.129e+01	2.112e+01	2.089e+01	2.060e+01	2.026e+01	1.988e+01	1.948e+01	1.908e+01	1.870e+01	1.835e+01	1.805e+01	1.781e+01	1.763e+01	1.753e+01	1.751e+01	1.760e+01	1.779e+01	1.812e+01	1.859e+01	1.922e+01	2.004e+01	2.107e+01	2.235e+01	2.390e+01	2.578e+01	2.802e+01	3.069e+01	3.385e+01	3.757e+01	4.195e+01	4.710e+01	5.312e+01	6.018e+01	6.842e+01
-1.40	2.101e+01	2.101e+01	2.101e+01	2.101e+01	2.101e+01	2.101e+01	2.102e+01	2.102e+01	2.102e+01	2.102e+01	2.102e+01	2.103e+01	2.103e+01	2.104e+01	2.104e+01	2.105e+01	2.106e+01	2.107e+01	2.109e+01	2.110e+01	2.112e+01	2.113e+01	2.114e+01	2.114e+01	2.113e+01	2.110e+01	2.103e+01	2.093e+01	2.077e+01	2.055e+01	2.027e+01	1.995e+01	1.958e+01	1.920e+01	1.882e+01	1.846e+01	1.814e+01	1.787e+01	1.766e+01	1.752e+01	1.746e+01	1.749e+01	1.763e+01	1.789e+01	1.828e+01	1.883e+01	1.955e+01	2.046e+01	2.161e+01	2.301e+01	2.472e+01	2.676e+01	2.920e+01	3.209e+01	3.550e+01	3.953e+01	4.425e+01	4.980e+01	5.629e+01	6.388e+01	7.276e+01
-1.35	2.060e+01	2.060e+01	2.060e+01	2.060e+01	2.060e+01	2.060e+01	2.060e+01	2.061e+01	2.061e+01	2.061e+01	2.061e+01	2.062e+01	2.062e+01	2.063e+01	2.064e+01	2.064e+01	2.066e+01	2.067e+01	2.068e+01	2.070e+01	2.072e+01	2.073e+01	2.075e+01	2.075e+01	2.075e+01	2.072e+01	2.066e+01	2.057e+01	2.042e+01	2.021e+01	1.995e+01	1.964e+01	1.929e+01	1.893e+01	1.857e+01	1.824e+01	1.795e+01	1.771e+01	1.753e+01	1.743e+01	1.741e+01	1.750e+01	1.769e+01	1.801e+01	1.847e+01	1.910e+01	1.991e+01	2.093e+01	2.220e+01	2.374e+01	2.559e+01	2.782e+01	3.046e+01	3.359e+01	3.728e+01	4.162e+01	4.671e+01	5.268e+01	5.967e+01	6.784e+01	7.739e+01
-1.30	2.018e+01	2.018e+01	2.018e+01	2.018e+01	2.018e+01	2.019e+01	2.019e+01	2.019e+01	2.019e+01	2.019e+01	2.020e+01	2.020e+01	2.021e+01	2.021e+01	2.022e+01	2.023e+01	2.024e+01	2.026e+01	2.027e+01	2.029e+01	2.031e+01	2.033e+01	2.035e+01	2.036e+01	2.036e+01	2.034e+01	2.029e+01	2.021e+01	2.007e+01	1.987e+01	1.963e+01	1.933e+01	1.900e+01	1.866e+01	1.832e+01	1.802e+01	1.776e+01	1.755e+01	1.741e+01	1.735e+01	1.738e+01	1.752e+01	1.777e+01	1.816e+01	1.870e+01	1.941e+01	2.031e+01	2.145e+01	2.284e+01	2.452e+01	2.654e+01	2.895e+01	3.181e+01	3.519e+01	3.917e+01	4.385e+01	4.934e+01	5.576e+01	6.328e+01	7.206e+01	8.233e+01
-1.25	1.976e+01	1.976e+01	1.976e+01	1.976e+01	1.976e+01	1.976e+01	1.977e+01	1.977e+01	1.977e+01	1.977e+01	1.978e+01	1.978e+01	1.979e+01	1.980e+01	1.980e+01	1.982e+01	1.983e+01	1.984e+01	1.986e+01	1.988e+01	1.991e+01	1.993e+01	1.995e+01	1.997e+01	1.997e+01	1.996e+01	1.992e+01	1.984e+01	1.972e+01	1.954e+01	1.930e+01	1.902e+01	1.871e+01	1.839e+01	1.809e+01	1.781e+01	1.758e+01	1.741e+01	1.731e+01	1.729e+01	1.737e+01	1.756e+01	1.788e+01	1.833e+01	1.895e+01	1.975e+01	2.076e+01	2.201e+01	2.353e+01	2.536e+01	2.756e+01	3.017e+01	3.326e+01	3.691e+01	4.120e+01	4.623e+01	5.213e+01	5.904e+01	6.712e+01	7.656e+01	8.758e+01
-1.20	1.933e+01	1.933e+01	1.933e+01	1.934e+01	1.934e+01	1.934e+01	1.934e+01	1.934e+01	1.934e+01	1.935e+01	1.935e+01	1.936e+01	1.936e+01	1.937e+01	1.938e+01	1.939e+01	1.941e+01	1.943e+01	1.945e+01	1.947e+01	1.950e+01	1.952e+01	1.955e+01	1.957e+01	1.958e+01	1.958e+01	1.955e+01	1.948e+01	1.937e+01	1.920e+01	1.898e+01	1.872e+01	1.843e+01	1.814e+01	1.786e+01	1.761e+01	1.741e+01	1.727e+01	1.721e+01	1.724e+01	1.738e+01	1.762e+01	1.800e+01	1.853e+01	1.923e+01	2.013e+01	2.124e+01	2.261e+01	2.427e+01	2.627e+01	2.865e+01	3.147e+01	3.480e+01	3.873e+01	4.335e+01	4.876e+01	5.511e+01	6.252e+01	7.120e+01	8.133e+01	9.315e+01
-1.15	1.890e+01	1.890e+01	1.890e+01	1.890e+01	1.890e+01	1.891e+01	1.891e+01	1.891e+01	1.891e+01	1.892e+01	1.892e+01	1.893e+01	1.893e+01	1.894e+01	1.895e+01	1.897e+01	1.898e+01	1.900e+01	1.902e+01	1.905e+01	1.908e+01	1.911e+01	1.914e+01	1.917e+01	1.919e+01	1.919e+01	1.917e+01	1.912e+01	1.902e+01	1.887e+01	1.867e+01	1.842e+01	1.816e+01	1.788e+01	1.763e+01	1.741e+01	1.725e+01	1.715e+01	1.714e+01	1.721e+01	1.740e+01	1.771e+01	1.815e+01	1.876e+01	1.955e+01	2.054e+01	2.177e+01	2.327e+01	2.507e+01	2.723e+01	2.981e+01	3.285e+01	3.645e+01	4.067e+01	4.563e+01	5.145e+01	5.826e+01	6.622e+01	7.552e+01	8.638e+01	9.906e+01
-1.10	1.846e+01	1.846e+01	1.846e+01	1.846e+01	1.847e+01	1.847e+01	1.847e+01	1.847e+01	1.847e+01	1.848e+01	1.848e+01	1.849e+01	1.850e+01	1.851e+01	1.852e+01	1.853e+01	1.855e+01	1.857e+01	1.860e+01	1.863e+01	1.866e+01	1.870e+01	1.873e+01	1.877e+01	1.879e+01	1.881e+01	1.880e+01	1.875e+01	1.867e+01	1.853e+01	1.835e+01	1.813e+01	1.788e+01	1.764e+01	1.741e+01	1.722e+01	1.710e+01	1.704e+01	1.707e+01	1.720e+01	1.744e+01	1.781e+01	1.833e+01	1.901e+01	1.989e+01	2.099e+01	2.233e+01	2.397e+01	2.593e+01	2.827e+01	3.104e+01	3.432e+01	3.819e+01	4.273e+01	4.805e+01	5.429e+01	6.159e+01	7.012e+01	8.008e+01	9.172e+01	1.053e+02
-1.05	1.802e+01	1.802e+01	1.802e+01	1.802e+01	1.802e+01	1.802e+01	1.802e+01	1.803e+01	1.803e+01	1.803e+01	1.804e+01	1.805e+01	1.805e+01	1.807e+01	1.808e+01	1.809e+01	1.811e+01	1.814e+01	1.816e+01	1.820e+01	1.823e+01	1.827e+01	1.832e+01	1.836e+01	1.839e+01	1.842e+01	1.842e+01	1.838e+01	1.831e+01	1.819e+01	1.803e+01	1.783e+01	1.761e+01	1.739e+01	1.720e+01	1.704e+01	1.695e+01	1.694e+01	1.702e+01	1.720e+01	1.750e+01	1.793e+01	1.852e+01	1.930e+01	2.027e+01	2.147e+01	2.294e+01	2.471e+01	2.683e+01	2.936e+01	3.235e+01	3.587e+01	4.002e+01	4.489e+01	5.060e+01	5.728e+01	6.510e+01	7.423e+01	8.490e+01	9.735e+01	1.119e+02
-1.00	1.756e+01	1.756e+01	1.756e+01	1.757e+01	1.757e+01	1.757e+01	1.757e+01	1.757e+01	1.758e+01	1.758e+01	1.759e+01	1.760e+01	1.760e+01	1.762e+01	1.763e+01	1.765e+01	1.767e+01	1.769e+01	1.772e+01	1.776e+01	1.780e+01	1.785e+01	1.790e+01	1.795e+01	1.799e+01	1.802e+01	1.803e+01	1.801e+01	1.796e+01	1.786e+01	1.771e+01	1.754e+01	1.734e+01	1.715e+01	1.699e+01	1.687e+01	1.682e+01	1.685e+01	1.697e+01	1.721e+01	1.757e+01	1.807e+01	1.874e+01	1.960e+01	2.067e+01	2.199e+01	2.358e+01	2.550e+01	2.779e+01	3.051e+01	3.372e+01	3.751e+01	4.195e+01	4.717e+01	5.328e+01	6.043e+01	6.879e+01	7.855e+01	8.995e+01	1.033e+02	1.188e+02
-0.95	1.710e+01	1.710e+01	1.710e+01	1.710e+01	1.711e+01	1.711e+01	1.711e+01	1.711e+01	1.712e+01	1.712e+01	1.713e+01	1.714e+01	1.715e+01	1.716e+01	1.717e+01	1.719e+01	1.722e+01	1.724e+01	1.728e+01	1.732e+01	1.736e+01	1.741e+01	1.747e+01	1.753e+01	1.758e+01	1.762e+01	1.765e+01	1.764e+01	1.760e+01	1.752e+01	1.740e+01	1.724e+01	1.707e+01	1.691e+01	1.678e+01	1.670e+01	1.669e+01	1.677e+01	1.694e+01	1.723e+01	1.766e+01	1.823e+01	1.898e+01	1.993e+01	2.110e+01	2.254e+01	2.427e+01	2.634e+01	2.880e+01	3.172e+01	3.517e+01	3.922e+01	4.398e+01	4.956e+01	5.608e+01	6.372e+01	7.264e+01	8.306e+01	9.523e+01	1.094e+02	1.260e+02
-0.90	1.663e+01	1.663e+01	1.663e+01	1.664e+01	1.664e+01	1.664e+01	1.664e+01	1.665e+01	1.665e+01	1.665e+01	1.666e+01	1.667e+01	1.668e+01	1.669e+01	1.671e+01	1.673e+01	1.676e+01	1.679e+01	1.682e+01	1.687e+01	1.692e+01	1.697e+01	1.704e+01	1.710e+01	1.716e+01	1.722e+01	1.725e+01	1.726e+01	1.724e+01	1.718e+01	1.708e+01	1.695e+01	1.681e+01	1.668e+01	1.658e+01	1.654e+01	1.657e+01	1.669e+01	1.692e+01	1.727e+01	1.776e+01	1.841e+01	1.924e+01	2.028e+01	2.156e+01	2.311e+01	2.498e+01	2.721e+01	2.986e+01	3.298e+01	3.667e+01	4.100e+01	4.608e+01	5.204e+01	5.900e+01	6.714e+01	7.666e+01	8.776e+01	1.007e+02	1.159e+02	1.335e+02
-0.85	1.615e+01	1.615e+01	1.615e+01	1.616e+01	1.616e+01	1.616e+01	1.616e+01	1.617e+01	1.617e+01	1.618e+01	1.618e+01	1.619e+01	1.620e+01	1.622e+01	1.624e+01	1.626e+01	1.629e+01	1.632e+01	1.636e+01	1.641e+01	1.646e+01	1.652e+01	1.659e+01	1.667e+01	1.674e+01	1.681e+01	1.686e+01	1.688e+01	1.688e+01	1.683e+01	1.676e+01	1.665e+01	1.654e+01	1.644e+01	1.638e+01	1.638e+01	1.645e+01	1.662e+01	1.690e+01	1.731e+01	1.787e+01	1.859e+01	1.951e+01	2.065e+01	2.204e+01	2.371e+01	2.572e+01	2.812e+01	3.095e+01	3.429e+01	3.823e+01	4.285e+01	4.827e+01	5.461e+01	6.202e+01	7.069e+01	8.081e+01	9.263e+01	1.064e+02	1.225e+02	1.413e+02
-0.80	1.566e+01	1.566e+01	1.567e+01	1.567e+01	1.567e+01	1.567e+01	1.567e+01	1.568e+01	1.568e+01	1.569e+01	1.570e+01	1.571e+01	1.572e+01	1.573e+01	1.575e+01	1.578e+01	1.581e+01	1.584e+01	1.588e+01	1.594e+01	1.600e+01	1.607e+01	1.614e+01	1.623e+01	1.631e+01	1.639e+01	1.645e+01	1.650e+01	1.651e+01	1.649e+01	1.643e+01	1.636e+01	1.627e+01	1.621e+01	1.618e+01	1.622e+01	1.634e+01	1.656e+01	1.689e+01	1.736e+01	1.799e+01	1.879e+01	1.980e+01	2.103e+01	2.253e+01	2.434e+01	2.649e+01	2.905e+01	3.208e+01	3.564e+01	3.983e+01	4.475e+01	5.051e+01	5.725e+01	6.513e+01	7.434e+01	8.509e+01	9.764e+01	1.123e+02	1.294e+02	1.493e+02
-0.75	1.516e+01	1.516e+01	1.517e+01	1.517e+01	1.517e+01	1.517e+01	1.518e+01	1.518e+01	1.518e+01	1.519e+01	1.520e+01	1.521e+01	1.522e+01	1.524e+01	1.526e+01	1.528e+01	1.532e+01	1.535e+01	1.540e+01	1.546e+01	1.552e+01	1.560e+01	1.568e+01	1.578e+01	1.587e+01	1.596e+01	1.604e+01	1.610e+01	1.613e+01	1.613e+01	1.610e+01	1.605e+01	1.600e+01	1.597e+01	1.598e+01	1.606e+01	1.623e+01	1.650e+01	1.689e+01	1.742e+01	1.812e+01	1.900e+01	2.009e+01	2.142e+01	2.304e+01	2.497e+01	2.727e+01	3.000e+01	3.323e+01	3.702e+01	4.147e+01	4.669e+01	5.280e+01	5.995e+01	6.831e+01	7.807e+01	8.946e+01	1.028e+02	1.183e+02	1.364e+02	1.575e+02
-0.70	1.465e+01	1.465e+01	1.465e+01	1.466e+01	1.466e+01	1.466e+01	1.466e+01	1.467e+01	1.467e+01	1.468e+01	1.469e+01	1.470e+01	1.471e+01	1.473e+01	1.475e+01	1.478e+01	1.481e+01	1.486e+01	1.491e+01	1.497e+01	1.504e+01	1.512e+01	1.521e+01	1.532e+01	1.542e+01	1.553e+01	1.562e+01	1.570e+01	1.575e+01	1.577e+01	1.577e+01	1.575e+01	1.573e+01	1.573e+01	1.578e+01	1.590e+01	1.611e+01	1.643e+01	1.688e+01	1.748e+01	1.824e+01	1.920e+01	2.038e+01	2.182e+01	2.355e+01	2.561e+01	2.807e+01	3.097e+01	3.439e+01	3.841e+01	4.313e+01	4.865e+01	5.512e+01	6.268e+01	7.152e+01	8.184e+01	9.388e+01	1.079e+02	1.243e+02	1.435e+02	1.658e+02
-0.65	1.413e+01	1.413e+01	1.413e+01	1.413e+01	1.413e+01	1.414e+01	1.414e+01	1.414e+01	1.415e+01	1.416e+01	1.417e+01	1.418e+01	1.419e+01	1.421e+01	1.424e+01	1.426e+01	1.430e+01	1.434e+01	1.440e+01	1.446e+01	1.454e+01	1.463e+01	1.473e+01	1.485e+01	1.496e+01	1.508e+01	1.519e+01	1.529e+01	1.536e+01	1.540e+01	1.543e+01	1.543e+01	1.544e+01	1.548e+01	1.557e+01	1.573e+01	1.599e+01	1.636e+01	1.687e+01	1.753e+01	1.836e+01	1.940e+01	2.067e+01	2.221e+01	2.405e+01	2.625e+01	2.885e+01	3.193e+01	3.555e+01	3.980e+01	4.478e+01	5.062e+01	5.744e+01	6.542e+01	7.474e+01	8.561e+01	9.831e+01	1.131e+02	1.304e+02	1.506e+02	1.741e+02
-0.60	1.359e+01	1.359e+01	1.359e+01	1.359e+01	1.360e+01	1.360e+01	1.360e+01	1.361e+01	1.361e+01	1.362e+01	1.363e+01	1.365e+01	1.366e+01	1.368e+01	1.370e+01	1.374e+01	1.377e+01	1.382e+01	1.388e+01	1.395e+01	1.403e+01	1.413e+01	1.424e+01	1.436e+01	1.449e+01	1.463e+01	1.475e+01	1.487e+01	1.496e+01	1.503e+01	1.507e+01	1.511e+01	1.515e+01	1.522e+01	1.535e+01	1.556e+01	1.586e+01	1.628e+01	1.685e+01	1.757e+01	1.848e+01	1.959e+01	2.095e+01	2.259e+01	2.455e+01	2.687e+01	2.962e+01	3.287e+01	3.669e+01	4.116e+01	4.641e+01	5.255e+01	5.973e+01	6.812e+01	7.792e+01	8.935e+01	1.027e+02	1.183e+02	1.364e+02	1.576e+02	1.823e+02
-0.55	1.304e+01	1.304e+01	1.304e+01	1.304e+01	1.305e+01	1.305e+01	1.305e+01	1.306e+01	1.306e+01	1.307e+01	1.308e+01	1.310e+01	1.311e+01	1.313e+01	1.316e+01	1.319e+01	1.323e+01	1.328e+01	1.334e+01	1.342e+01	1.351e+01	1.361e+01	1.373e+01	1.387e+01	1.401e+01	1.416e+01	1.430e+01	1.443e+01	1.454e+01	1.463e+01	1.471e+01	1.477e+01	1.485e+01	1.495e+01	1.512e+01	1.537e+01	1.572e+01	1.619e+01	1.681e+01	1.759e+01	1.857e+01	1.976e+01	2.121e+01	2.295e+01	2.501e+01	2.747e+01	3.036e+01	3.378e+01	3.779e+01	4.249e+01	4.799e+01	5.443e+01	6.196e+01	7.075e+01	8.102e+01	9.300e+01	1.070e+02	1.233e+02	1.423e+02	1.645e+02	1.904e+02
-0.50	1.247e+01	1.247e+01	1.248e+01	1.248e+01	1.248e+01	1.248e+01	1.249e+01	1.249e+01	1.250e+01	1.251e+01	1.252e+01	1.253e+01	1.255e+01	1.257e+01	1.260e+01	1.263e+01	1.268e+01	1.273e+01	1.279e+01	1.287e+01	1.297e+01	1.308e+01	1.321e+01	1.335e+01	1.351e+01	1.367e+01	1.383e+01	1.398e+01	1.412e+01	1.423e+01	1.433e+01	1.442e+01	1.453e+01	1.467e+01	1.487e+01	1.516e+01	1.556e+01	1.608e+01	1.675e+01	1.760e+01	1.864e+01	1.991e+01	2.144e+01	2.327e+01	2.544e+01	2.802e+01	3.105e+01	3.463e+01	3.882e+01	4.374e+01	4.949e+01	5.621e+01	6.407e+01	7.325e+01	8.396e+01	9.647e+01	1.111e+02	1.281e+02	1.479e+02	1.711e+02	1.981e+02
-0.45	1.189e+01	1.189e+01	1.189e+01	1.190e+01	1.190e+01	1.190e+01	1.191e+01	1.191e+01	1.192e+01	1.193e+01	1.194e+01	1.196e+01	1.197e+01	1.200e+01	1.203e+01	1.206e+01	1.211e+01	1.216e+01	1.223e+01	1.231e+01	1.241e+01	1.253e+01	1.267e+01	1.282e+01	1.299e+01	1.317e+01	1.335e+01	1.352e+01	1.367e+01	1.381e+01	1.393e+01	1.405e+01	1.419e+01	1.436e+01	1.460e+01	1.493e+01	1.537e+01	1.594e+01	1.667e+01	1.757e+01	1.867e+01	2.001e+01	2.162e+01	2.354e+01	2.581e+01	2.850e+01	3.167e+01	3.539e+01	3.976e+01	4.488e+01	5.086e+01	5.786e+01	6.603e+01	7.557e+01	8.670e+01	9.970e+01	1.149e+02	1.325e+02	1.532e+02	1.772e+02	2.053e+02
-0.40	1.130e+01	1.130e+01	1.130e+01	1.130e+01	1.130e+01	1.131e+01	1.131e+01	1.132e+01	1.133e+01	1.134e+01	1.135e+01	1.136e+01	1.138e+01	1.141e+01	1.144e+01	1.147e+01	1.152e+01	1.158e+01	1.165e+01	1.174e+01	1.184e+01	1.197e+01	1.211e+01	1.228e+01	1.246e+01	1.265e+01	1.284e+01	1.303e+01	1.320e+01	1.336e+01	1.351e+01	1.366e+01	1.383e+01	1.403e+01	1.431e+01	1.468e+01	1.516e+01	1.577e+01	1.654e+01	1.750e+01	1.866e+01	2.006e+01	2.174e+01	2.374e+01	2.611e+01	2.891e+01	3.220e+01	3.606e+01	4.058e+01	4.588e+01	5.207e+01	5.931e+01	6.777e+01	7.764e+01	8.916e+01	1.026e+02	1.183e+02	1.366e+02	1.579e+02	1.828e+02	2.118e+02
-0.35	1.069e+01	1.069e+01	1.069e+01	1.069e+01	1.069e+01	1.070e+01	1.070e+01	1.071e+01	1.072e+01	1.073e+01	1.074e+01	1.075e+01	1.077e+01	1.080e+01	1.083e+01	1.087e+01	1.092e+01	1.098e+01	1.105e+01	1.114e+01	1.125e+01	1.138e+01	1.154e+01	1.171e+01	1.191e+01	1.211e+01	1.232e+01	1.252e+01	1.272e+01	1.290e+01	1.307e+01	1.324e+01	1.344e+01	1.368e+01	1.399e+01	1.439e+01	1.491e+01	1.556e+01	1.638e+01	1.738e+01	1.859e+01	2.005e+01	2.180e+01	2.387e+01	2.632e+01	2.921e+01	3.260e+01	3.658e+01	4.124e+01	4.670e+01	5.308e+01	6.053e+01	6.923e+01	7.939e+01	9.124e+01	1.051e+02	1.212e+02	1.400e+02	1.620e+02	1.875e+02	2.174e+02
-0.30	1.006e+01	1.006e+01	1.006e+01	1.007e+01	1.007e+01	1.007e+01	1.008e+01	1.008e+01	1.009e+01	1.010e+01	1.012e+01	1.013e+01	1.015e+01	1.018e+01	1.021e+01	1.025e+01	1.030e+01	1.036e+01	1.044e+01	1.053e+01	1.065e+01	1.078e+01	1.094e+01	1.113e+01	1.133e+01	1.155e+01	1.177e+01	1.199e+01	1.221e+01	1.241e+01	1.260e+01	1.280e+01	1.302e+01	1.328e+01	1.362e+01	1.406e+01	1.461e+01	1.530e+01	1.615e+01	1.720e+01	1.846e+01	1.997e+01	2.176e+01	2.389e+01	2.641e+01	2.937e+01	3.285e+01	3.693e+01	4.171e+01	4.729e+01	5.382e+01	6.145e+01	7.035e+01	8.074e+01	9.286e+01	1.070e+02	1.235e+02	1.427e+02	1.652e+02	1.913e+02	2.218e+02
-0.25	9.421e+00	9.423e+00	9.425e+00	9.427e+00	9.431e+00	9.435e+00	9.440e+00	9.446e+00	9.454e+00	9.464e+00	9.477e+00	9.494e+00	9.514e+00	9.540e+00	9.572e+00	9.613e+00	9.663e+00	9.727e+00	9.806e+00	9.903e+00	1.002e+01	1.016e+01	1.033e+01	1.052e+01	1.074e+01	1.097e+01	1.120e+01	1.144e+01	1.167e+01	1.189e+01	1.210e+01	1.232e+01	1.256e+01	1.285e+01	1.322e+01	1.368e+01	1.426e+01	1.498e+01	1.587e+01	1.694e+01	1.824e+01	1.978e+01	2.162e+01	2.380e+01	2.637e+01	2.939e+01	3.293e+01	3.708e+01	4.194e+01	4.761e+01	5.425e+01	6.200e+01	7.104e+01	8.160e+01	9.392e+01	1.083e+02	1.250e+02	1.446e+02	1.674e+02	1.939e+02	2.249e+02
-0.20	8.769e+00	8.771e+00	8.773e+00	8.776e+00	8.779e+00	8.783e+00	8.788e+00	8.795e+00	8.803e+00	8.813e+00	8.826e+00	8.843e+00	8.863e+00	8.889e+00	8.922e+00	8.963e+00	9.015e+00	9.079e+00	9.159e+00	9.258e+00	9.379e+00	9.525e+00	9.697e+00	9.895e+00	1.012e+01	1.036e+01	1.061e+01	1.086e+01	1.110e+01	1.133e+01	1.156e+01	1.180e+01	1.207e+01	1.238e+01	1.277e+01	1.325e+01	1.385e+01	1.460e+01	1.551e+01	1.661e+01	1.793e+01	1.950e+01	2.136e+01	2.357e+01	2.617e+01	2.922e+01	3.280e+01	3.699e+01	4.189e+01	4.762e+01	5.432e+01	6.213e+01	7.126e+01	8.190e+01	9.432e+01	1.088e+02	1.257e+02	1.454e+02	1.684e+02	1.952e+02	2.264e+02
-0.15	8.107e+00	8.108e+00	8.111e+00	8.113e+00	8.116e+00	8.120e+00	8.126e+00	8.132e+00	8.140e+00	8.151e+00	8.164e+00	8.180e+00	8.201e+00	8.227e+00	8.260e+00	8.301e+00	8.353e+00	8.418e+00	8.499e+00	8.599e+00	8.721e+00	8.869e+00	9.045e+00	9.248e+00	9.477e+00	9.725e+00	9.985e+00	1.025e+01	1.050e+01	1.075e+01	1.099e+01	1.125e+01	1.153e+01	1.186e+01	1.226e+01	1.276e+01	1.338e+01	1.414e+01	1.506e+01	1.618e+01	1.751e+01	1.909e+01	2.097e+01	2.318e+01	2.579e+01	2.884e+01	3.243e+01	3.663e+01	4.153e+01	4.727e+01	5.397e+01	6.178e+01	7.091e+01	8.156e+01	9.398e+01	1.085e+02	1.254e+02	1.451e+02	1.680e+02	1.948e+02	2.261e+02
-0.10	7.436e+00	7.438e+00	7.440e+00	7.443e+00	7.446e+00	7.450e+00	7.455e+00	7.462e+00	7.470e+00	7.480e+00	7.493e+00	7.509e+00	7.530e+00	7.556e+00	7.588e+00	7.629e+00	7.681e+00	7.746e+00	7.826e+00	7.926e+00	8.049e+00	8.198e+00	8.375e+00	8.581e+00	8.814e+00	9.068e+00	9.336e+00	9.606e+00	9.872e+00	1.013e+01	1.039e+01	1.065e+01	1.094e+01	1.128e+01	1.170e+01	1.221e+01	1.284e+01	1.360e+01	1.453e+01	1.564e+01	1.697e+01	1.855e+01	2.042e+01	2.262e+01	2.520e+01	2.824e+01	3.179e+01	3.596e+01	4.082e+01	4.650e+01	5.314e+01	6.089e+01	6.993e+01	8.047e+01	9.277e+01	1.071e+02	1.239e+02	1.434e+02	1.661e+02	1.927e+02	2.236e+02
-0.05	6.762e+00	6.763e+00	6.765e+00	6.768e+00	6.771e+00	6.775e+00	6.780e+00	6.786e+00	6.794e+00	6.804e+00	6.817e+00	6.833e+00	6.853e+00	6.879e+00	6.911e+00	6.951e+00	7.002e+00	7.066e+00	7.145e+00	7.244e+00	7.366e+00	7.514e+00	7.691e+00	7.897e+00	8.132e+00	8.389e+00	8.660e+00	8.937e+00	9.209e+00	9.474e+00	9.737e+00	1.001e+01	1.031e+01	1.066e+01	1.108e+01	1.159e+01	1.222e+01	1.298e+01	1.390e+01	1.500e+01	1.631e+01	1.787e+01	1.970e+01	2.187e+01	2.441e+01	2.739e+01	3.088e+01	3.496e+01	3.973e+01	4.530e+01	5.181e+01	5.940e+01	6.826e+01	7.860e+01	9.066e+01	1.047e+02	1.211e+02	1.402e+02	1.625e+02	1.885e+02	2.189e+02
0.00	6.087e+00	6.088e+00	6.090e+00	6.093e+00	6.096e+00	6.100e+00	6.104e+00	6.111e+00	6.118e+00	6.128e+00	6.140e+00	6.156e+00	6.175e+00	6.200e+00	6.231e+00	6.271e+00	6.320e+00	6.382e+00	6.459e+00	6.556e+00	6.675e+00	6.821e+00	6.995e+00	7.199e+00	7.432e+00	7.689e+00	7.962e+00	8.240e+00	8.516e+00	8.785e+00	9.050e+00	9.325e+00	9.626e+00	9.975e+00	1.039e+01	1.090e+01	1.152e+01	1.227e+01	1.317e+01	1.424e+01	1.552e+01	1.703e+01	1.882e+01	2.092e+01	2.339e+01	2.628e+01	2.966e+01	3.362e+01	3.824e+01	4.364e+01	4.995e+01	5.730e+01	6.589e+01	7.590e+01	8.758e+01	1.012e+02	1.171e+02	1.356e+02	1.572e+02	1.824e+02	2.118e+02
0.05	5.417e+00	5.419e+00	5.421e+00	5.423e+00	5.426e+00	5.430e+00	5.434e+00	5.440e+00	5.448e+00	5.457e+00	5.469e+00	5.484e+00	5.502e+00	5.526e+00	5.556e+00	5.593e+00	5.641e+00	5.700e+00	5.775e+00	5.868e+00	5.983e+00	6.123e+00	6.293e+00	6.492e+00	6.720e+00	6.973e+00	7.243e+00	7.520e+00	7.795e+00	8.063e+00	8.327e+00	8.600e+00	8.898e+00	9.241e+00	9.651e+00	1.015e+01	1.075e+01	1.147e+01	1.234e+01	1.337e+01	1.460e+01	1.605e+01	1.776e+01	1.978e+01	2.214e+01	2.491e+01	2.814e+01	3.193e+01	3.635e+01	4.152e+01	4.754e+01	5.458e+01	6.278e+01	7.236e+01	8.352e+01	9.654e+01	1.117e+02	1.294e+02	1.501e+02	1.742e+02	2.022e+02
0.10	4.760e+00	4.761e+00	4.763e+00	4.765e+00	4.768e+00	4.771e+00	4.776e+00	4.781e+00	4.788e+00	4.797e+00	4.808e+00	4.822e+00	4.840e+00	4.862e+00	4.890e+00	4.925e+00	4.970e+00	5.026e+00	5.097e+00	5.185e+00	5.295e+00	5.429e+00	5.590e+00	5.782e+00	6.002e+00	6.247e+00	6.510e+00	6.781e+00	7.051e+00	7.314e+00	7.572e+00	7.838e+00	8.127e+00	8.459e+00	8.852e+00	9.326e+00	9.898e+00	1.059e+01	1.141e+01	1.239e+01	1.355e+01	1.492e+01	1.654e+01	1.844e+01	2.067e+01	2.328e+01	2.633e+01	2.989e+01	3.406e+01	3.892e+01	4.460e+01	5.123e+01	5.895e+01	6.797e+01	7.848e+01	9.074e+01	1.050e+02	1.217e+02	1.411e+02	1.638e+02	1.902e+02
0.15	4.121e+00	4.123e+00	4.124e+00	4.126e+00	4.129e+00	4.132e+00	4.136e+00	4.141e+00	4.148e+00	4.156e+00	4.166e+00	4.179e+00	4.195e+00	4.216e+00	4.242e+00	4.275e+00	4.316e+00	4.368e+00	4.434e+00	4.516e+00	4.618e+00	4.744e+00	4.896e+00	5.076e+00	5.285e+00	5.519e+00	5.771e+00	6.031e+00	6.291e+00	6.544e+00	6.793e+00	7.047e+00	7.322e+00	7.636e+00	8.007e+00	8.452e+00	8.988e+00	9.630e+00	1.040e+01	1.131e+01	1.239e+01	1.367e+01	1.517e+01	1.693e+01	1.899e+01	2.141e+01	2.424e+01	2.754e+01	3.140e+01	3.591e+01	4.116e+01	4.730e+01	5.445e+01	6.280e+01	7.254e+01	8.389e+01	9.713e+01	1.126e+02	1.306e+02	1.516e+02	1.760e+02
0.20	3.510e+00	3.511e+00	3.512e+00	3.514e+00	3.516e+00	3.519e+00	3.523e+00	3.528e+00	3.534e+00	3.541e+00	3.550e+00	3.562e+00	3.577e+00	3.595e+00	3.619e+00	3.649e+00	3.687e+00	3.734e+00	3.794e+00	3.869e+00	3.963e+00	4.078e+00	4.218e+00	4.385e+00	4.579e+00	4.797e+00	5.034e+00	5.279e+00	5.525e+00	5.765e+00	6.000e+00	6.238e+00	6.493e+00	6.784e+00	7.127e+00	7.537e+00	8.028e+00	8.617e+00	9.319e+00	1.015e+01	1.114e+01	1.230e+01	1.367e+01	1.527e+01	1.715e+01	1.935e+01	2.192e+01	2.492e+01	2.843e+01	3.253e+01	3.731e+01	4.289e+01	4.939e+01	5.698e+01	6.583e+01	7.615e+01	8.818e+01	1.022e+02	1.186e+02	1.376e+02	1.599e+02
0.25	2.933e+00	2.934e+00	2.935e+00	2.937e+00	2.939e+00	2.942e+00	2.945e+00	2.949e+00	2.954e+00	2.961e+00	2.969e+00	2.979e+00	2.992e+00	3.009e+00	3.030e+00	3.057e+00	3.090e+00	3.133e+00	3.186e+00	3.253e+00	3.337e+00	3.441e+00	3.567e+00	3.718e+00	3.895e+00	4.094e+00	4.311e+00	4.538e+00	4.766e+00	4.988e+00	5.205e+00	5.423e+00	5.656e+00	5.919e+00	6.228e+00	6.597e+00	7.038e+00	7.565e+00	8.193e+00	8.938e+00	9.817e+00	1.085e+01	1.207e+01	1.350e+01	1.518e+01	1.713e+01	1.942e+01	2.210e+01	2.522e+01	2.887e+01	3.313e+01	3.809e+01	4.388e+01	5.064e+01	5.851e+01	6.770e+01	7.841e+01	9.090e+01	1.055e+02	1.224e+02	1.422e+02
0.30	2.399e+00	2.400e+00	2.401e+00	2.402e+00	2.404e+00	2.407e+00	2.409e+00	2.413e+00	2.417e+00	2.423e+00	2.430e+00	2.439e+00	2.451e+00	2.465e+00	2.483e+00	2.506e+00	2.536e+00	2.573e+00	2.619e+00	2.678e+00	2.751e+00	2.842e+00	2.953e+00	3.087e+00	3.243e+00	3.421e+00	3.616e+00	3.820e+00	4.026e+00	4.227e+00	4.422e+00	4.617e+00	4.824e+00	5.056e+00	5.328e+00	5.652e+00	6.038e+00	6.499e+00	7.047e+00	7.696e+00	8.462e+00	9.365e+00	1.043e+01	1.167e+01	1.312e+01	1.483e+01	1.682e+01	1.915e+01	2.186e+01	2.503e+01	2.873e+01	3.304e+01	3.808e+01	4.395e+01	5.079e+01	5.877e+01	6.808e+01	7.894e+01	9.159e+01	1.063e+02	1.236e+02
0.35	1.915e+00	1.916e+00	1.917e+00	1.918e+00	1.920e+00	1.922e+00	1.924e+00	1.927e+00	1.931e+00	1.936e+00	1.942e+00	1.949e+00	1.959e+00	1.971e+00	1.986e+00	2.006e+00	2.031e+00	2.062e+00	2.102e+00	2.151e+00	2.214e+00	2.291e+00	2.386e+00	2.501e+00	2.636e+00	2.791e+00	2.961e+00	3.140e+00	3.321e+00	3.498e+00	3.670e+00	3.840e+00	4.018e+00	4.218e+00	4.450e+00	4.726e+00	5.055e+00	5.447e+00	5.912e+00	6.463e+00	7.113e+00	7.878e+00	8.776e+00	9.830e+00	1.106e+01	1.251e+01	1.419e+01	1.616e+01	1.846e+01	2.114e+01	2.427e+01	2.792e+01	3.218e+01	3.715e+01	4.294e+01	4.970e+01	5.758e+01	6.676e+01	7.747e+01	8.996e+01	1.045e+02
0.40	1.488e+00	1.488e+00	1.489e+00	1.490e+00	1.491e+00	1.493e+00	1.495e+00	1.497e+00	1.500e+00	1.504e+00	1.509e+00	1.515e+00	1.523e+00	1.533e+00	1.546e+00	1.562e+00	1.582e+00	1.608e+00	1.641e+00	1.682e+00	1.733e+00	1.797e+00	1.876e+00	1.972e+00	2.085e+00	2.215e+00	2.359e+00	2.511e+00	2.666e+00	2.818e+00	2.965e+00	3.109e+00	3.258e+00	3.424e+00	3.617e+00	3.845e+00	4.117e+00	4.440e+00	4.824e+00	5.278e+00	5.813e+00	6.442e+00	7.181e+00	8.048e+00	9.062e+00	1.025e+01	1.163e+01	1.325e+01	1.514e+01	1.735e+01	1.992e+01	2.292e+01	2.642e+01	3.050e+01	3.527e+01	4.082e+01	4.729e+01	5.484e+01	6.364e+01	7.390e+01	8.587e+01
0.45	1.120e+00	1.121e+00	1.121e+00	1.122e+00	1.123e+00	1.124e+00	1.126e+00	1.128e+00	1.130e+00	1.133e+00	1.137e+00	1.142e+00	1.148e+00	1.156e+00	1.166e+00	1.179e+00	1.195e+00	1.216e+00	1.241e+00	1.274e+00	1.315e+00	1.367e+00	1.430e+00	1.507e+00	1.599e+00	1.704e+00	1.822e+00	1.947e+00	2.076e+00	2.201e+00	2.322e+00	2.441e+00	2.562e+00	2.696e+00	2.850e+00	3.032e+00	3.249e+00	3.507e+00	3.813e+00	4.175e+00	4.601e+00	5.102e+00	5.690e+00	6.379e+00	7.185e+00	8.128e+00	9.230e+00	1.052e+01	1.202e+01	1.377e+01	1.582e+01	1.820e+01	2.099e+01	2.423e+01	2.802e+01	3.243e+01	3.758e+01	4.358e+01	5.058e+01	5.873e+01	6.825e+01
0.50	8.142e-01	8.145e-01	8.150e-01	8.156e-01	8.163e-01	8.173e-01	8.184e-01	8.199e-01	8.218e-01	8.242e-01	8.271e-01	8.309e-01	8.357e-01	8.417e-01	8.494e-01	8.591e-01	8.714e-01	8.870e-01	9.069e-01	9.319e-01	9.635e-01	1.003e+00	1.052e+00	1.112e+00	1.183e+00	1.266e+00	1.358e+00	1.458e+00	1.560e+00	1.660e+00	1.757e+00	1.850e+00	1.945e+00	2.049e+00	2.168e+00	2.308e+00	2.474e+00	2.672e+00	2.907e+00	3.184e+00	3.511e+00	3.894e+00	4.345e+00	4.873e+00	5.490e+00	6.212e+00	7.056e+00	8.041e+00	9.191e+00	1.053e+01	1.210e+01	1.393e+01	1.606e+01	1.854e+01	2.144e+01	2.482e+01	2.876e+01	3.335e+01	3.870e+01	4.495e+01	5.223e+01
0.55	5.687e-01	5.690e-01	5.693e-01	5.697e-01	5.703e-01	5.709e-01	5.718e-01	5.729e-01	5.743e-01	5.760e-01	5.782e-01	5.809e-01	5.844e-01	5.888e-01	5.944e-01	6.015e-01	6.106e-01	6.220e-01	6.366e-01	6.550e-01	6.782e-01	7.074e-01	7.437e-01	7.880e-01	8.412e-01	9.031e-01	9.729e-01	1.048e+00	1.126e+00	1.203e+00	1.277e+00	1.348e+00	1.419e+00	1.496e+00	1.584e+00	1.687e+00	1.810e+00	1.956e+00	2.128e+00	2.332e+00	2.571e+00	2.853e+00	3.184e+00	3.571e+00	4.025e+00	4.555e+00	5.174e+00	5.897e+00	6.741e+00	7.726e+00	8.875e+00	1.022e+01	1.178e+01	1.360e+01	1.573e+01	1.821e+01	2.110e+01	2.447e+01	2.840e+01	3.298e+01	3.833e+01
0.60	3.797e-01	3.799e-01	3.802e-01	3.805e-01	3.808e-01	3.813e-01	3.819e-01	3.827e-01	3.836e-01	3.848e-01	3.864e-01	3.883e-01	3.907e-01	3.938e-01	3.977e-01	4.027e-01	4.090e-01	4.170e-01	4.271e-01	4.400e-01	4.564e-01	4.769e-01	5.025e-01	5.339e-01	5.716e-01	6.159e-01	6.661e-01	7.207e-01	7.773e-01	8.335e-01	8.875e-01	9.391e-01	9.905e-01	1.045e+00	1.107e+00	1.179e+00	1.266e+00	1.368e+00	1.489e+00	1.631e+00	1.799e+00	1.997e+00	2.229e+00	2.500e+00	2.818e+00	3.189e+00	3.623e+00	4.130e+00	4.721e+00	5.411e+00	6.216e+00	7.155e+00	8.250e+00	9.527e+00	1.102e+01	1.275e+01	1.478e+01	1.714e+01	1.989e+01	2.310e+01	2.685e+01
0.65	2.410e-01	2.411e-01	2.413e-01	2.415e-01	2.417e-01	2.421e-01	2.425e-01	2.430e-01	2.436e-01	2.444e-01	2.454e-01	2.467e-01	2.483e-01	2.503e-01	2.529e-01	2.562e-01	2.603e-01	2.656e-01	2.724e-01	2.810e-01	2.918e-01	3.055e-01	3.226e-01	3.437e-01	3.691e-01	3.991e-01	4.333e-01	4.707e-01	5.098e-01	5.487e-01	5.862e-01	6.220e-01	6.570e-01	6.939e-01	7.352e-01	7.835e-01	8.408e-01	9.088e-01	9.892e-01	1.084e+00	1.196e+00	1.327e+00	1.481e+00	1.662e+00	1.873e+00	2.120e+00	2.408e+00	2.745e+00	3.138e+00	3.596e+00	4.131e+00	4.755e+00	5.483e+00	6.332e+00	7.322e+00	8.476e+00	9.822e+00	1.139e+01	1.322e+01	1.535e+01	1.784e+01
0.70	1.444e-01	1.445e-01	1.446e-01	1.447e-01	1.449e-01	1.451e-01	1.453e-01	1.457e-01	1.460e-01	1.465e-01	1.472e-01	1.480e-01	1.490e-01	1.502e-01	1.518e-01	1.539e-01	1.565e-01	1.598e-01	1.640e-01	1.694e-01	1.762e-01	1.848e-01	1.955e-01	2.088e-01	2.250e-01	2.441e-01	2.660e-01	2.901e-01	3.155e-01	3.410e-01	3.655e-01	3.888e-01	4.114e-01	4.349e-01	4.609e-01	4.912e-01	5.271e-01	5.697e-01	6.200e-01	6.795e-01	7.495e-01	8.317e-01	9.282e-01	1.041e+00	1.173e+00	1.328e+00	1.508e+00	1.719e+00	1.965e+00	2.252e+00	2.587e+00	2.978e+00	3.433e+00	3.964e+00	4.584e+00	5.307e+00	6.149e+00	7.131e+00	8.277e+00	9.612e+00	1.117e+01
0.75	8.115e-02	8.120e-02	8.126e-02	8.133e-02	8.142e-02	8.153e-02	8.167e-02	8.185e-02	8.208e-02	8.237e-02	8.273e-02	8.319e-02	8.378e-02	8.452e-02	8.545e-02	8.665e-02	8.816e-02	9.010e-02	9.256e-02	9.570e-02	9.969e-02	1.047e-01	1.111e-01	1.189e-01	1.285e-01	1.399e-01	1.530e-01	1.675e-01	1.829e-01	1.985e-01	2.135e-01	2.277e-01	2.414e-01	2.554e-01	2.708e-01	2.886e-01	3.096e-01	3.345e-01	3.640e-01	3.988e-01	4.398e-01	4.879e-01	5.444e-01	6.105e-01	6.879e-01	7.784e-01	8.840e-01	1.007e+00	1.151e+00	1.319e+00	1.516e+00	1.744e+00	2.011e+00	2.322e+00	2.685e+00	3.108e+00	3.601e+00	4.176e+00	4.847e+00	5.629e+00	6.540e+00
0.80	4.239e-02	4.242e-02	4.245e-02	4.248e-02	4.253e-02	4.259e-02	4.267e-02	4.277e-02	4.289e-02	4.305e-02	4.324e-02	4.349e-02	4.381e-02	4.421e-02	4.471e-02	4.536e-02	4.618e-02	4.723e-02	4.856e-02	5.027e-02	5.243e-02	5.518e-02	5.864e-02	6.294e-02	6.820e-02	7.449e-02	8.177e-02	8.991e-02	9.858e-02	1.074e-01	1.159e-01	1.240e-01	1.317e-01	1.395e-01	1.479e-01	1.576e-01	1.691e-01	1.826e-01	1.986e-01	2.176e-01	2.399e-01	2.660e-01	2.967e-01	3.327e-01	3.748e-01	4.239e-01	4.814e-01	5.485e-01	6.268e-01	7.182e-01	8.248e-01	9.492e-01	1.094e+00	1.263e+00	1.461e+00	1.691e+00	1.959e+00	2.272e+00	2.636e+00	3.061e+00	3.557e+00
0.85	2.040e-02	2.041e-02	2.043e-02	2.045e-02	2.047e-02	2.050e-02	2.054e-02	2.059e-02	2.065e-02	2.073e-02	2.082e-02	2.095e-02	2.110e-02	2.130e-02	2.155e-02	2.187e-02	2.228e-02	2.280e-02	2.347e-02	2.432e-02	2.540e-02	2.678e-02	2.851e-02	3.067e-02	3.333e-02	3.652e-02	4.024e-02	4.442e-02	4.890e-02	5.349e-02	5.798e-02	6.222e-02	6.623e-02	7.022e-02	7.448e-02	7.934e-02	8.505e-02	9.182e-02	9.984e-02	1.093e-01	1.205e-01	1.336e-01	1.489e-01	1.669e-01	1.880e-01	2.126e-01	2.413e-01	2.749e-01	3.141e-01	3.598e-01	4.131e-01	4.754e-01	5.479e-01	6.326e-01	7.313e-01	8.464e-01	9.806e-01	1.137e+00	1.319e+00	1.532e+00	1.780e+00
0.90	8.950e-03	8.956e-03	8.963e-03	8.971e-03	8.982e-03	8.996e-03	9.013e-03	9.035e-03	9.063e-03	9.098e-03	9.142e-03	9.198e-03	9.268e-03	9.358e-03	9.472e-03	9.617e-03	9.802e-03	1.004e-02	1.034e-02	1.073e-02	1.122e-02	1.184e-02	1.263e-02	1.362e-02	1.484e-02	1.632e-02	1.804e-02	1.999e-02	2.210e-02	2.427e-02	2.641e-02	2.843e-02	3.034e-02	3.220e-02	3.417e-02	3.638e-02	3.898e-02	4.206e-02	4.571e-02	5.001e-02	5.508e-02	6.104e-02	6.803e-02	7.621e-02	8.579e-02	9.699e-02	1.101e-01	1.253e-01	1.432e-01	1.640e-01	1.883e-01	2.166e-01	2.496e-01	2.881e-01	3.330e-01	3.854e-01	4.465e-01	5.177e-01	6.007e-01	6.975e-01	8.104e-01
0.95	3.540e-03	3.542e-03	3.545e-03	3.548e-03	3.553e-03	3.558e-03	3.565e-03	3.574e-03	3.585e-03	3.599e-03	3.617e-03	3.640e-03	3.669e-03	3.705e-03	3.752e-03	3.811e-03	3.886e-03	3.982e-03	4.105e-03	4.262e-03	4.463e-03	4.720e-03	5.044e-03	5.451e-03	5.955e-03	6.565e-03	7.284e-03	8.102e-03	8.993e-03	9.918e-03	1.083e-02	1.170e-02	1.251e-02	1.330e-02	1.412e-02	1.503e-02	1.609e-02	1.735e-02	1.884e-02	2.060e-02	2.268e-02	2.511e-02	2.797e-02	3.132e-02	3.524e-02	3.982e-02	4.518e-02	5.143e-02	5.873e-02	6.724e-02	7.718e-02	8.877e-02	1.023e-01	1.181e-01	1.364e-01	1.579e-01	1.829e-01	2.120e-01	2.460e-01	2.856e-01	3.318e-01
1.00	1.245e-03	1.246e-03	1.247e-03	1.249e-03	1.250e-03	1.252e-03	1.255e-03	1.258e-03	1.262e-03	1.267e-03	1.273e-03	1.282e-03	1.292e-03	1.305e-03	1.322e-03	1.343e-03	1.371e-03	1.405e-03	1.450e-03	1.507e-03	1.580e-03	1.673e-03	1.791e-03	1.940e-03	2.124e-03	2.349e-03	2.615e-03	2.919e-03	3.253e-03	3.603e-03	3.951e-03	4.282e-03	4.593e-03	4.890e-03	5.193e-03	5.526e-03	5.913e-03	6.370e-03	6.912e-03	7.552e-03	8.306e-03	9.192e-03	1.023e-02	1.145e-02	1.288e-02	1.454e-02	1.649e-02	1.877e-02	2.142e-02	2.452e-02	2.814e-02	3.236e-02	3.728e-02	4.301e-02	4.970e-02	5.751e-02	6.660e-02	7.721e-02	8.958e-02	1.040e-01	1.208e-01


==> anc/tab3_top.txt <==
# Title: Accurate Gaunt factors for non-relativistic quadrupole bremsstrahlung
# Authors: Pradler J., Semmelrock L.
# Table: Thermally averaged Gaunt factor for quadrupole bremsstrahlung on logarithmic grid in xi
#        (repulsive interaction)
# =============================================================================================================
# Byte-by-byte description of file: tab3_top.txt
# -------------------------------------------------------------------------------------------------------------
# Bytes     Format   Units   Label           Explanations
# -------------------------------------------------------------------------------------------------------------
# 001-006   F6.2     ---     log10(xi)       [-11,1] Emitted energy fraction omega/T (1)
# 008-016   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -3.0 (2),(3)
# 018-026   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -2.9 (2),(3)
# 028-036   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -2.8 (2),(3)
# 038-046   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -2.7 (2),(3)
# 048-056   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -2.6 (2),(3)
# 058-066   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -2.5 (2),(3)
# 068-076   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -2.4 (2),(3)
# 078-086   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -2.3 (2),(3)
# 088-096   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -2.2 (2),(3)
# 098-106   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -2.1 (2),(3)
# 108-116   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -2.0 (2),(3)
# 118-126   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -1.9 (2),(3)
# 128-136   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -1.8 (2),(3)
# 138-146   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -1.7 (2),(3)
# 148-156   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -1.6 (2),(3)
# 158-166   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -1.5 (2),(3)
# 168-176   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -1.4 (2),(3)
# 178-186   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -1.3 (2),(3)
# 188-196   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -1.2 (2),(3)
# 198-206   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -1.1 (2),(3)
# 208-216   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -1.0 (2),(3)
# 218-226   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -0.9 (2),(3)
# 228-236   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -0.8 (2),(3)
# 238-246   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -0.7 (2),(3)
# 248-256   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -0.6 (2),(3)
# 258-266   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -0.5 (2),(3)
# 268-276   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -0.4 (2),(3)
# 278-286   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -0.3 (2),(3)
# 288-296   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -0.2 (2),(3)
# 298-306   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = -0.1 (2),(3)
# 308-316   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 0.0 (2),(3)
# 318-326   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 0.1 (2),(3)
# 328-336   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 0.2 (2),(3)
# 338-346   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 0.3 (2),(3)
# 348-356   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 0.4 (2),(3)
# 358-366   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 0.5 (2),(3)
# 368-376   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 0.6 (2),(3)
# 378-386   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 0.7 (2),(3)
# 388-396   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 0.8 (2),(3)
# 398-406   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 0.9 (2),(3)
# 408-416   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 1.0 (2),(3)
# 418-426   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 1.1 (2),(3)
# 428-436   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 1.2 (2),(3)
# 438-446   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 1.3 (2),(3)
# 448-456   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 1.4 (2),(3)
# 458-466   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 1.5 (2),(3)
# 468-476   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 1.6 (2),(3)
# 478-486   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 1.7 (2),(3)
# 488-496   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 1.8 (2),(3)
# 498-506   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 1.9 (2),(3)
# 508-516   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 2.0 (2),(3)
# 518-526   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 2.1 (2),(3)
# 528-536   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 2.2 (2),(3)
# 538-546   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 2.3 (2),(3)
# 548-556   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 2.4 (2),(3)
# 558-566   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 2.5 (2),(3)
# 568-576   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 2.6 (2),(3)
# 578-586   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 2.7 (2),(3)
# 588-596   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 2.8 (2),(3)
# 598-606   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 2.9 (2),(3)
# 608-616   E9.3     ---     <g_non-id>      Gaunt factor for log10(|nu_p|) = 3.0 (2),(3)
# -------------------------------------------------------------------------------------------------------------
# Note (1): xi as defined in Eq. (7)
# Note (2): <g_non-id> as defined in Eq. (9), nu_p as defined in Eq. (7)
# Note (3): the value of the logarithm of |nup| for each column is log10(|nup|) = -3.0 + 0.1*(column#-2)
# -------------------------------------------------------------------------------------------------------------
-11.00	9.217e+01	9.217e+01	9.217e+01	9.217e+01	9.217e+01	9.217e+01	9.212e+01	9.212e+01	9.212e+01	9.212e+01	9.212e+01	9.212e+01	9.212e+01	9.212e+01	9.212e+01	9.212e+01	9.212e+01	9.211e+01	9.211e+01	9.210e+01	9.209e+01	9.207e+01	9.203e+01	9.198e+01	9.191e+01	9.180e+01	9.165e+01	9.144e+01	9.116e+01	9.080e+01	9.035e+01	8.983e+01	8.924e+01	8.859e+01	8.792e+01	8.721e+01	8.650e+01	8.578e+01	8.505e+01	8.432e+01	8.358e+01	8.285e+01	8.211e+01	8.138e+01	8.064e+01	7.991e+01	7.917e+01	7.843e+01	7.770e+01	7.696e+01	7.622e+01	7.549e+01	7.475e+01	7.401e+01	7.328e+01	7.254e+01	7.180e+01	7.107e+01	7.033e+01	6.959e+01	6.886e+01
-10.95	9.180e+01	9.180e+01	9.180e+01	9.180e+01	9.180e+01	9.180e+01	9.179e+01	9.179e+01	9.179e+01	9.179e+01	9.179e+01	9.179e+01	9.179e+01	9.179e+01	9.179e+01	9.178e+01	9.178e+01	9.178e+01	9.177e+01	9.176e+01	9.175e+01	9.173e+01	9.170e+01	9.165e+01	9.158e+01	9.147e+01	9.132e+01	9.111e+01	9.082e+01	9.046e+01	9.002e+01	8.949e+01	8.890e+01	8.826e+01	8.758e+01	8.688e+01	8.616e+01	8.544e+01	8.471e+01	8.398e+01	8.325e+01	8.251e+01	8.178e+01	8.104e+01	8.030e+01	7.957e+01	7.883e+01	7.809e+01	7.736e+01	7.662e+01	7.588e+01	7.515e+01	7.441e+01	7.367e+01	7.294e+01	7.220e+01	7.146e+01	7.073e+01	6.999e+01	6.925e+01	6.851e+01
-10.90	9.144e+01	9.144e+01	9.144e+01	9.144e+01	9.144e+01	9.144e+01	9.143e+01	9.143e+01	9.143e+01	9.143e+01	9.143e+01	9.143e+01	9.143e+01	9.143e+01	9.143e+01	9.143e+01	9.143e+01	9.142e+01	9.142e+01	9.141e+01	9.139e+01	9.137e+01	9.134e+01	9.129e+01	9.122e+01	9.111e+01	9.096e+01	9.075e+01	9.047e+01	9.011e+01	8.966e+01	8.914e+01	8.854e+01	8.790e+01	8.722e+01	8.652e+01	8.581e+01	8.508e+01	8.435e+01	8.362e+01	8.289e+01	8.215e+01	8.142e+01	8.068e+01	7.995e+01	7.921e+01	7.847e+01	7.774e+01	7.700e+01	7.626e+01	7.553e+01	7.479e+01	7.405e+01	7.331e+01	7.258e+01	7.184e+01	7.110e+01	7.037e+01	6.963e+01	6.889e+01	6.816e+01
-10.85	9.107e+01	9.107e+01	9.107e+01	9.107e+01	9.107e+01	9.107e+01	9.107e+01	9.107e+01	9.107e+01	9.107e+01	9.107e+01	9.107e+01	9.107e+01	9.107e+01	9.106e+01	9.106e+01	9.106e+01	9.106e+01	9.105e+01	9.104e+01	9.103e+01	9.101e+01	9.098e+01	9.093e+01	9.085e+01	9.075e+01	9.059e+01	9.038e+01	9.010e+01	8.974e+01	8.930e+01	8.877e+01	8.818e+01	8.754e+01	8.686e+01	8.616e+01	8.544e+01	8.472e+01	8.399e+01	8.326e+01	8.252e+01	8.179e+01	8.105e+01	8.032e+01	7.958e+01	7.884e+01	7.811e+01	7.737e+01	7.663e+01	7.590e+01	7.516e+01	7.442e+01	7.369e+01	7.295e+01	7.221e+01	7.148e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01
-10.80	9.070e+01	9.070e+01	9.070e+01	9.070e+01	9.070e+01	9.070e+01	9.070e+01	9.070e+01	9.070e+01	9.070e+01	9.070e+01	9.070e+01	9.070e+01	9.070e+01	9.070e+01	9.070e+01	9.069e+01	9.069e+01	9.068e+01	9.068e+01	9.066e+01	9.064e+01	9.061e+01	9.056e+01	9.049e+01	9.038e+01	9.023e+01	9.002e+01	8.973e+01	8.937e+01	8.893e+01	8.840e+01	8.781e+01	8.717e+01	8.649e+01	8.579e+01	8.507e+01	8.435e+01	8.362e+01	8.289e+01	8.216e+01	8.142e+01	8.068e+01	7.995e+01	7.921e+01	7.848e+01	7.774e+01	7.700e+01	7.627e+01	7.553e+01	7.479e+01	7.406e+01	7.332e+01	7.258e+01	7.185e+01	7.111e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01
-10.75	9.033e+01	9.033e+01	9.033e+01	9.033e+01	9.033e+01	9.033e+01	9.033e+01	9.033e+01	9.033e+01	9.033e+01	9.033e+01	9.033e+01	9.033e+01	9.033e+01	9.033e+01	9.033e+01	9.033e+01	9.032e+01	9.032e+01	9.031e+01	9.029e+01	9.027e+01	9.024e+01	9.019e+01	9.012e+01	9.001e+01	8.986e+01	8.965e+01	8.937e+01	8.900e+01	8.856e+01	8.803e+01	8.744e+01	8.680e+01	8.612e+01	8.542e+01	8.470e+01	8.398e+01	8.325e+01	8.252e+01	8.179e+01	8.105e+01	8.032e+01	7.958e+01	7.884e+01	7.811e+01	7.737e+01	7.663e+01	7.590e+01	7.516e+01	7.442e+01	7.369e+01	7.295e+01	7.221e+01	7.148e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01	6.705e+01
-10.70	8.996e+01	8.996e+01	8.996e+01	8.996e+01	8.996e+01	8.996e+01	8.996e+01	8.996e+01	8.996e+01	8.996e+01	8.996e+01	8.996e+01	8.996e+01	8.996e+01	8.996e+01	8.996e+01	8.996e+01	8.995e+01	8.995e+01	8.994e+01	8.993e+01	8.990e+01	8.987e+01	8.982e+01	8.975e+01	8.964e+01	8.949e+01	8.928e+01	8.900e+01	8.864e+01	8.819e+01	8.767e+01	8.708e+01	8.643e+01	8.575e+01	8.505e+01	8.434e+01	8.361e+01	8.288e+01	8.215e+01	8.142e+01	8.068e+01	7.995e+01	7.921e+01	7.848e+01	7.774e+01	7.700e+01	7.627e+01	7.553e+01	7.479e+01	7.406e+01	7.332e+01	7.258e+01	7.185e+01	7.111e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01
-10.65	8.959e+01	8.959e+01	8.959e+01	8.959e+01	8.959e+01	8.959e+01	8.959e+01	8.959e+01	8.959e+01	8.959e+01	8.959e+01	8.959e+01	8.959e+01	8.959e+01	8.959e+01	8.959e+01	8.959e+01	8.958e+01	8.958e+01	8.957e+01	8.956e+01	8.954e+01	8.950e+01	8.945e+01	8.938e+01	8.927e+01	8.912e+01	8.891e+01	8.863e+01	8.827e+01	8.782e+01	8.730e+01	8.671e+01	8.606e+01	8.538e+01	8.468e+01	8.397e+01	8.324e+01	8.252e+01	8.178e+01	8.105e+01	8.032e+01	7.958e+01	7.884e+01	7.811e+01	7.737e+01	7.663e+01	7.590e+01	7.516e+01	7.442e+01	7.369e+01	7.295e+01	7.221e+01	7.148e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01
-10.60	8.923e+01	8.923e+01	8.923e+01	8.923e+01	8.923e+01	8.923e+01	8.923e+01	8.923e+01	8.923e+01	8.923e+01	8.923e+01	8.923e+01	8.923e+01	8.922e+01	8.922e+01	8.922e+01	8.922e+01	8.922e+01	8.921e+01	8.920e+01	8.919e+01	8.917e+01	8.913e+01	8.909e+01	8.901e+01	8.891e+01	8.875e+01	8.854e+01	8.826e+01	8.790e+01	8.745e+01	8.693e+01	8.634e+01	8.570e+01	8.502e+01	8.431e+01	8.360e+01	8.288e+01	8.215e+01	8.142e+01	8.068e+01	7.995e+01	7.921e+01	7.848e+01	7.774e+01	7.700e+01	7.627e+01	7.553e+01	7.479e+01	7.406e+01	7.332e+01	7.258e+01	7.185e+01	7.111e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01
-10.55	8.886e+01	8.886e+01	8.886e+01	8.886e+01	8.886e+01	8.886e+01	8.886e+01	8.886e+01	8.886e+01	8.886e+01	8.886e+01	8.886e+01	8.886e+01	8.886e+01	8.886e+01	8.885e+01	8.885e+01	8.885e+01	8.884e+01	8.883e+01	8.882e+01	8.880e+01	8.877e+01	8.872e+01	8.864e+01	8.854e+01	8.839e+01	8.817e+01	8.789e+01	8.753e+01	8.709e+01	8.656e+01	8.597e+01	8.533e+01	8.465e+01	8.395e+01	8.323e+01	8.251e+01	8.178e+01	8.105e+01	8.031e+01	7.958e+01	7.884e+01	7.811e+01	7.737e+01	7.663e+01	7.590e+01	7.516e+01	7.442e+01	7.369e+01	7.295e+01	7.221e+01	7.148e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01	6.558e+01
-10.50	8.849e+01	8.849e+01	8.849e+01	8.849e+01	8.849e+01	8.849e+01	8.849e+01	8.849e+01	8.849e+01	8.849e+01	8.849e+01	8.849e+01	8.849e+01	8.849e+01	8.849e+01	8.849e+01	8.848e+01	8.848e+01	8.847e+01	8.847e+01	8.845e+01	8.843e+01	8.840e+01	8.835e+01	8.828e+01	8.817e+01	8.802e+01	8.781e+01	8.752e+01	8.716e+01	8.672e+01	8.619e+01	8.560e+01	8.496e+01	8.428e+01	8.358e+01	8.286e+01	8.214e+01	8.141e+01	8.068e+01	7.994e+01	7.921e+01	7.847e+01	7.774e+01	7.700e+01	7.627e+01	7.553e+01	7.479e+01	7.406e+01	7.332e+01	7.258e+01	7.185e+01	7.111e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01
-10.45	8.812e+01	8.812e+01	8.812e+01	8.812e+01	8.812e+01	8.812e+01	8.812e+01	8.812e+01	8.812e+01	8.812e+01	8.812e+01	8.812e+01	8.812e+01	8.812e+01	8.812e+01	8.812e+01	8.811e+01	8.811e+01	8.811e+01	8.810e+01	8.808e+01	8.806e+01	8.803e+01	8.798e+01	8.791e+01	8.780e+01	8.765e+01	8.744e+01	8.716e+01	8.679e+01	8.635e+01	8.582e+01	8.523e+01	8.459e+01	8.391e+01	8.321e+01	8.249e+01	8.177e+01	8.104e+01	8.031e+01	7.958e+01	7.884e+01	7.811e+01	7.737e+01	7.663e+01	7.590e+01	7.516e+01	7.442e+01	7.369e+01	7.295e+01	7.221e+01	7.148e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01	6.558e+01	6.484e+01
-10.40	8.775e+01	8.775e+01	8.775e+01	8.775e+01	8.775e+01	8.775e+01	8.775e+01	8.775e+01	8.775e+01	8.775e+01	8.775e+01	8.775e+01	8.775e+01	8.775e+01	8.775e+01	8.775e+01	8.775e+01	8.774e+01	8.774e+01	8.773e+01	8.771e+01	8.769e+01	8.766e+01	8.761e+01	8.754e+01	8.743e+01	8.728e+01	8.707e+01	8.679e+01	8.643e+01	8.598e+01	8.546e+01	8.486e+01	8.422e+01	8.354e+01	8.284e+01	8.213e+01	8.140e+01	8.067e+01	7.994e+01	7.921e+01	7.847e+01	7.774e+01	7.700e+01	7.627e+01	7.553e+01	7.479e+01	7.406e+01	7.332e+01	7.258e+01	7.185e+01	7.111e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01
-10.35	8.738e+01	8.738e+01	8.738e+01	8.738e+01	8.738e+01	8.738e+01	8.738e+01	8.738e+01	8.738e+01	8.738e+01	8.738e+01	8.738e+01	8.738e+01	8.738e+01	8.738e+01	8.738e+01	8.738e+01	8.737e+01	8.737e+01	8.736e+01	8.735e+01	8.733e+01	8.729e+01	8.724e+01	8.717e+01	8.706e+01	8.691e+01	8.670e+01	8.642e+01	8.606e+01	8.561e+01	8.509e+01	8.450e+01	8.385e+01	8.317e+01	8.247e+01	8.176e+01	8.103e+01	8.030e+01	7.957e+01	7.884e+01	7.810e+01	7.737e+01	7.663e+01	7.590e+01	7.516e+01	7.442e+01	7.369e+01	7.295e+01	7.221e+01	7.148e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01	6.558e+01	6.484e+01	6.411e+01
-10.30	8.702e+01	8.702e+01	8.702e+01	8.702e+01	8.702e+01	8.702e+01	8.702e+01	8.702e+01	8.702e+01	8.702e+01	8.702e+01	8.701e+01	8.701e+01	8.701e+01	8.701e+01	8.701e+01	8.701e+01	8.701e+01	8.700e+01	8.699e+01	8.698e+01	8.696e+01	8.692e+01	8.688e+01	8.680e+01	8.670e+01	8.654e+01	8.633e+01	8.605e+01	8.569e+01	8.524e+01	8.472e+01	8.413e+01	8.348e+01	8.281e+01	8.210e+01	8.139e+01	8.067e+01	7.994e+01	7.920e+01	7.847e+01	7.774e+01	7.700e+01	7.626e+01	7.553e+01	7.479e+01	7.406e+01	7.332e+01	7.258e+01	7.185e+01	7.111e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01
-10.25	8.665e+01	8.665e+01	8.665e+01	8.665e+01	8.665e+01	8.665e+01	8.665e+01	8.665e+01	8.665e+01	8.665e+01	8.665e+01	8.665e+01	8.665e+01	8.665e+01	8.664e+01	8.664e+01	8.664e+01	8.664e+01	8.663e+01	8.662e+01	8.661e+01	8.659e+01	8.656e+01	8.651e+01	8.643e+01	8.633e+01	8.617e+01	8.596e+01	8.568e+01	8.532e+01	8.487e+01	8.435e+01	8.376e+01	8.312e+01	8.244e+01	8.174e+01	8.102e+01	8.030e+01	7.957e+01	7.884e+01	7.810e+01	7.737e+01	7.663e+01	7.590e+01	7.516e+01	7.442e+01	7.369e+01	7.295e+01	7.221e+01	7.148e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01	6.558e+01	6.485e+01	6.411e+01	6.337e+01
-10.20	8.628e+01	8.628e+01	8.628e+01	8.628e+01	8.628e+01	8.628e+01	8.628e+01	8.628e+01	8.628e+01	8.628e+01	8.628e+01	8.628e+01	8.628e+01	8.628e+01	8.628e+01	8.627e+01	8.627e+01	8.627e+01	8.626e+01	8.625e+01	8.624e+01	8.622e+01	8.619e+01	8.614e+01	8.607e+01	8.596e+01	8.581e+01	8.560e+01	8.531e+01	8.495e+01	8.451e+01	8.398e+01	8.339e+01	8.275e+01	8.207e+01	8.137e+01	8.065e+01	7.993e+01	7.920e+01	7.847e+01	7.773e+01	7.700e+01	7.626e+01	7.553e+01	7.479e+01	7.406e+01	7.332e+01	7.258e+01	7.185e+01	7.111e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01
-10.15	8.591e+01	8.591e+01	8.591e+01	8.591e+01	8.591e+01	8.591e+01	8.591e+01	8.591e+01	8.591e+01	8.591e+01	8.591e+01	8.591e+01	8.591e+01	8.591e+01	8.591e+01	8.591e+01	8.590e+01	8.590e+01	8.590e+01	8.589e+01	8.587e+01	8.585e+01	8.582e+01	8.577e+01	8.570e+01	8.559e+01	8.544e+01	8.523e+01	8.495e+01	8.458e+01	8.414e+01	8.361e+01	8.302e+01	8.238e+01	8.170e+01	8.100e+01	8.028e+01	7.956e+01	7.883e+01	7.810e+01	7.737e+01	7.663e+01	7.590e+01	7.516e+01	7.442e+01	7.369e+01	7.295e+01	7.221e+01	7.148e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01	6.558e+01	6.485e+01	6.411e+01	6.337e+01	6.263e+01
-10.10	8.554e+01	8.554e+01	8.554e+01	8.554e+01	8.554e+01	8.554e+01	8.554e+01	8.554e+01	8.554e+01	8.554e+01	8.554e+01	8.554e+01	8.554e+01	8.554e+01	8.554e+01	8.554e+01	8.554e+01	8.553e+01	8.553e+01	8.552e+01	8.550e+01	8.548e+01	8.545e+01	8.540e+01	8.533e+01	8.522e+01	8.507e+01	8.486e+01	8.458e+01	8.422e+01	8.377e+01	8.325e+01	8.265e+01	8.201e+01	8.133e+01	8.063e+01	7.992e+01	7.919e+01	7.846e+01	7.773e+01	7.700e+01	7.626e+01	7.553e+01	7.479e+01	7.405e+01	7.332e+01	7.258e+01	7.185e+01	7.111e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01	6.226e+01
-10.05	8.517e+01	8.517e+01	8.517e+01	8.517e+01	8.517e+01	8.517e+01	8.517e+01	8.517e+01	8.517e+01	8.517e+01	8.517e+01	8.517e+01	8.517e+01	8.517e+01	8.517e+01	8.517e+01	8.517e+01	8.516e+01	8.516e+01	8.515e+01	8.514e+01	8.511e+01	8.508e+01	8.503e+01	8.496e+01	8.485e+01	8.470e+01	8.449e+01	8.421e+01	8.385e+01	8.340e+01	8.288e+01	8.229e+01	8.164e+01	8.096e+01	8.026e+01	7.955e+01	7.882e+01	7.809e+01	7.736e+01	7.663e+01	7.589e+01	7.516e+01	7.442e+01	7.369e+01	7.295e+01	7.221e+01	7.148e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01	6.558e+01	6.485e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01
-10.00	8.481e+01	8.481e+01	8.481e+01	8.481e+01	8.481e+01	8.481e+01	8.481e+01	8.481e+01	8.480e+01	8.480e+01	8.480e+01	8.480e+01	8.480e+01	8.480e+01	8.480e+01	8.480e+01	8.480e+01	8.480e+01	8.479e+01	8.478e+01	8.477e+01	8.475e+01	8.471e+01	8.466e+01	8.459e+01	8.449e+01	8.433e+01	8.412e+01	8.384e+01	8.348e+01	8.303e+01	8.251e+01	8.192e+01	8.127e+01	8.060e+01	7.989e+01	7.918e+01	7.845e+01	7.773e+01	7.699e+01	7.626e+01	7.553e+01	7.479e+01	7.405e+01	7.332e+01	7.258e+01	7.184e+01	7.111e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01
-9.95	8.444e+01	8.444e+01	8.444e+01	8.444e+01	8.444e+01	8.444e+01	8.444e+01	8.444e+01	8.444e+01	8.444e+01	8.444e+01	8.444e+01	8.444e+01	8.444e+01	8.443e+01	8.443e+01	8.443e+01	8.443e+01	8.442e+01	8.441e+01	8.440e+01	8.438e+01	8.435e+01	8.430e+01	8.422e+01	8.412e+01	8.396e+01	8.375e+01	8.347e+01	8.311e+01	8.267e+01	8.214e+01	8.155e+01	8.091e+01	8.023e+01	7.953e+01	7.881e+01	7.809e+01	7.736e+01	7.663e+01	7.589e+01	7.516e+01	7.442e+01	7.369e+01	7.295e+01	7.221e+01	7.148e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01	6.558e+01	6.485e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01
-9.90	8.407e+01	8.407e+01	8.407e+01	8.407e+01	8.407e+01	8.407e+01	8.407e+01	8.407e+01	8.407e+01	8.407e+01	8.407e+01	8.407e+01	8.407e+01	8.407e+01	8.407e+01	8.406e+01	8.406e+01	8.406e+01	8.405e+01	8.404e+01	8.403e+01	8.401e+01	8.398e+01	8.393e+01	8.386e+01	8.375e+01	8.360e+01	8.339e+01	8.310e+01	8.274e+01	8.230e+01	8.177e+01	8.118e+01	8.054e+01	7.986e+01	7.916e+01	7.844e+01	7.772e+01	7.699e+01	7.626e+01	7.552e+01	7.479e+01	7.405e+01	7.332e+01	7.258e+01	7.184e+01	7.111e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01
-9.85	8.370e+01	8.370e+01	8.370e+01	8.370e+01	8.370e+01	8.370e+01	8.370e+01	8.370e+01	8.370e+01	8.370e+01	8.370e+01	8.370e+01	8.370e+01	8.370e+01	8.370e+01	8.370e+01	8.369e+01	8.369e+01	8.368e+01	8.368e+01	8.366e+01	8.364e+01	8.361e+01	8.356e+01	8.349e+01	8.338e+01	8.323e+01	8.302e+01	8.273e+01	8.237e+01	8.193e+01	8.140e+01	8.081e+01	8.017e+01	7.949e+01	7.879e+01	7.807e+01	7.735e+01	7.662e+01	7.589e+01	7.516e+01	7.442e+01	7.369e+01	7.295e+01	7.221e+01	7.148e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01	6.558e+01	6.485e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01
-9.80	8.333e+01	8.333e+01	8.333e+01	8.333e+01	8.333e+01	8.333e+01	8.333e+01	8.333e+01	8.333e+01	8.333e+01	8.333e+01	8.333e+01	8.333e+01	8.333e+01	8.333e+01	8.333e+01	8.333e+01	8.332e+01	8.332e+01	8.331e+01	8.329e+01	8.327e+01	8.324e+01	8.319e+01	8.312e+01	8.301e+01	8.286e+01	8.265e+01	8.237e+01	8.200e+01	8.156e+01	8.104e+01	8.044e+01	7.980e+01	7.912e+01	7.842e+01	7.770e+01	7.698e+01	7.625e+01	7.552e+01	7.479e+01	7.405e+01	7.332e+01	7.258e+01	7.184e+01	7.111e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01	6.005e+01
-9.75	8.296e+01	8.296e+01	8.296e+01	8.296e+01	8.296e+01	8.296e+01	8.296e+01	8.296e+01	8.296e+01	8.296e+01	8.296e+01	8.296e+01	8.296e+01	8.296e+01	8.296e+01	8.296e+01	8.296e+01	8.295e+01	8.295e+01	8.294e+01	8.293e+01	8.290e+01	8.287e+01	8.282e+01	8.275e+01	8.264e+01	8.249e+01	8.228e+01	8.200e+01	8.164e+01	8.119e+01	8.067e+01	8.008e+01	7.943e+01	7.875e+01	7.805e+01	7.734e+01	7.661e+01	7.588e+01	7.515e+01	7.442e+01	7.368e+01	7.295e+01	7.221e+01	7.148e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01	6.558e+01	6.485e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01
-9.70	8.259e+01	8.259e+01	8.259e+01	8.259e+01	8.259e+01	8.259e+01	8.259e+01	8.259e+01	8.259e+01	8.259e+01	8.259e+01	8.259e+01	8.259e+01	8.259e+01	8.259e+01	8.259e+01	8.259e+01	8.258e+01	8.258e+01	8.257e+01	8.256e+01	8.254e+01	8.250e+01	8.245e+01	8.238e+01	8.227e+01	8.212e+01	8.191e+01	8.163e+01	8.127e+01	8.082e+01	8.030e+01	7.971e+01	7.906e+01	7.838e+01	7.768e+01	7.697e+01	7.624e+01	7.552e+01	7.478e+01	7.405e+01	7.332e+01	7.258e+01	7.184e+01	7.111e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01
-9.65	8.223e+01	8.223e+01	8.223e+01	8.223e+01	8.223e+01	8.223e+01	8.223e+01	8.223e+01	8.223e+01	8.223e+01	8.223e+01	8.223e+01	8.223e+01	8.222e+01	8.222e+01	8.222e+01	8.222e+01	8.222e+01	8.221e+01	8.220e+01	8.219e+01	8.217e+01	8.214e+01	8.209e+01	8.201e+01	8.191e+01	8.175e+01	8.154e+01	8.126e+01	8.090e+01	8.045e+01	7.993e+01	7.934e+01	7.870e+01	7.802e+01	7.731e+01	7.660e+01	7.588e+01	7.515e+01	7.442e+01	7.368e+01	7.295e+01	7.221e+01	7.148e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01	6.558e+01	6.485e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01
-9.60	8.186e+01	8.186e+01	8.186e+01	8.186e+01	8.186e+01	8.186e+01	8.186e+01	8.186e+01	8.186e+01	8.186e+01	8.186e+01	8.186e+01	8.186e+01	8.186e+01	8.186e+01	8.185e+01	8.185e+01	8.185e+01	8.184e+01	8.183e+01	8.182e+01	8.180e+01	8.177e+01	8.172e+01	8.164e+01	8.154e+01	8.139e+01	8.117e+01	8.089e+01	8.053e+01	8.009e+01	7.956e+01	7.897e+01	7.833e+01	7.765e+01	7.695e+01	7.623e+01	7.551e+01	7.478e+01	7.405e+01	7.331e+01	7.258e+01	7.184e+01	7.111e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01	5.858e+01
-9.55	8.149e+01	8.149e+01	8.149e+01	8.149e+01	8.149e+01	8.149e+01	8.149e+01	8.149e+01	8.149e+01	8.149e+01	8.149e+01	8.149e+01	8.149e+01	8.149e+01	8.149e+01	8.149e+01	8.148e+01	8.148e+01	8.147e+01	8.147e+01	8.145e+01	8.143e+01	8.140e+01	8.135e+01	8.128e+01	8.117e+01	8.102e+01	8.081e+01	8.052e+01	8.016e+01	7.972e+01	7.919e+01	7.860e+01	7.796e+01	7.728e+01	7.658e+01	7.586e+01	7.514e+01	7.441e+01	7.368e+01	7.295e+01	7.221e+01	7.147e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01	6.558e+01	6.485e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01
-9.50	8.112e+01	8.112e+01	8.112e+01	8.112e+01	8.112e+01	8.112e+01	8.112e+01	8.112e+01	8.112e+01	8.112e+01	8.112e+01	8.112e+01	8.112e+01	8.112e+01	8.112e+01	8.112e+01	8.111e+01	8.111e+01	8.111e+01	8.110e+01	8.108e+01	8.106e+01	8.103e+01	8.098e+01	8.091e+01	8.080e+01	8.065e+01	8.044e+01	8.016e+01	7.979e+01	7.935e+01	7.882e+01	7.823e+01	7.759e+01	7.691e+01	7.621e+01	7.549e+01	7.477e+01	7.404e+01	7.331e+01	7.258e+01	7.184e+01	7.111e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01	5.858e+01	5.784e+01
-9.45	8.075e+01	8.075e+01	8.075e+01	8.075e+01	8.075e+01	8.075e+01	8.075e+01	8.075e+01	8.075e+01	8.075e+01	8.075e+01	8.075e+01	8.075e+01	8.075e+01	8.075e+01	8.075e+01	8.075e+01	8.074e+01	8.074e+01	8.073e+01	8.071e+01	8.069e+01	8.066e+01	8.061e+01	8.054e+01	8.043e+01	8.028e+01	8.007e+01	7.979e+01	7.943e+01	7.898e+01	7.846e+01	7.786e+01	7.722e+01	7.654e+01	7.584e+01	7.513e+01	7.440e+01	7.367e+01	7.294e+01	7.221e+01	7.147e+01	7.074e+01	7.000e+01	6.927e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01	6.558e+01	6.485e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01
-9.40	8.038e+01	8.038e+01	8.038e+01	8.038e+01	8.038e+01	8.038e+01	8.038e+01	8.038e+01	8.038e+01	8.038e+01	8.038e+01	8.038e+01	8.038e+01	8.038e+01	8.038e+01	8.038e+01	8.038e+01	8.037e+01	8.037e+01	8.036e+01	8.035e+01	8.033e+01	8.029e+01	8.024e+01	8.017e+01	8.006e+01	7.991e+01	7.970e+01	7.942e+01	7.906e+01	7.861e+01	7.809e+01	7.750e+01	7.685e+01	7.617e+01	7.547e+01	7.476e+01	7.403e+01	7.331e+01	7.257e+01	7.184e+01	7.110e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01	5.858e+01	5.784e+01	5.711e+01
-9.35	8.002e+01	8.002e+01	8.002e+01	8.002e+01	8.002e+01	8.002e+01	8.002e+01	8.002e+01	8.002e+01	8.002e+01	8.002e+01	8.002e+01	8.001e+01	8.001e+01	8.001e+01	8.001e+01	8.001e+01	8.001e+01	8.000e+01	7.999e+01	7.998e+01	7.996e+01	7.992e+01	7.988e+01	7.980e+01	7.970e+01	7.954e+01	7.933e+01	7.905e+01	7.869e+01	7.824e+01	7.772e+01	7.713e+01	7.648e+01	7.581e+01	7.510e+01	7.439e+01	7.367e+01	7.294e+01	7.220e+01	7.147e+01	7.074e+01	7.000e+01	6.926e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01	6.558e+01	6.485e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01
-9.30	7.965e+01	7.965e+01	7.965e+01	7.965e+01	7.965e+01	7.965e+01	7.965e+01	7.965e+01	7.965e+01	7.965e+01	7.965e+01	7.965e+01	7.965e+01	7.965e+01	7.964e+01	7.964e+01	7.964e+01	7.964e+01	7.963e+01	7.962e+01	7.961e+01	7.959e+01	7.956e+01	7.951e+01	7.943e+01	7.933e+01	7.918e+01	7.896e+01	7.868e+01	7.832e+01	7.788e+01	7.735e+01	7.676e+01	7.612e+01	7.544e+01	7.474e+01	7.402e+01	7.330e+01	7.257e+01	7.184e+01	7.110e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01	5.858e+01	5.785e+01	5.711e+01	5.637e+01
-9.25	7.928e+01	7.928e+01	7.928e+01	7.928e+01	7.928e+01	7.928e+01	7.928e+01	7.928e+01	7.928e+01	7.928e+01	7.928e+01	7.928e+01	7.928e+01	7.928e+01	7.928e+01	7.928e+01	7.927e+01	7.927e+01	7.926e+01	7.925e+01	7.924e+01	7.922e+01	7.919e+01	7.914e+01	7.907e+01	7.896e+01	7.881e+01	7.860e+01	7.831e+01	7.795e+01	7.751e+01	7.698e+01	7.639e+01	7.575e+01	7.507e+01	7.437e+01	7.365e+01	7.293e+01	7.220e+01	7.147e+01	7.073e+01	7.000e+01	6.926e+01	6.853e+01	6.779e+01	6.706e+01	6.632e+01	6.558e+01	6.485e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01
-9.20	7.891e+01	7.891e+01	7.891e+01	7.891e+01	7.891e+01	7.891e+01	7.891e+01	7.891e+01	7.891e+01	7.891e+01	7.891e+01	7.891e+01	7.891e+01	7.891e+01	7.891e+01	7.891e+01	7.890e+01	7.890e+01	7.890e+01	7.889e+01	7.887e+01	7.885e+01	7.882e+01	7.877e+01	7.870e+01	7.859e+01	7.844e+01	7.823e+01	7.795e+01	7.758e+01	7.714e+01	7.661e+01	7.602e+01	7.538e+01	7.470e+01	7.400e+01	7.328e+01	7.256e+01	7.183e+01	7.110e+01	7.037e+01	6.963e+01	6.890e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01	5.858e+01	5.785e+01	5.711e+01	5.637e+01	5.563e+01
-9.15	7.854e+01	7.854e+01	7.854e+01	7.854e+01	7.854e+01	7.854e+01	7.854e+01	7.854e+01	7.854e+01	7.854e+01	7.854e+01	7.854e+01	7.854e+01	7.854e+01	7.854e+01	7.854e+01	7.854e+01	7.853e+01	7.853e+01	7.852e+01	7.850e+01	7.848e+01	7.845e+01	7.840e+01	7.833e+01	7.822e+01	7.807e+01	7.786e+01	7.758e+01	7.722e+01	7.677e+01	7.625e+01	7.565e+01	7.501e+01	7.433e+01	7.363e+01	7.292e+01	7.219e+01	7.146e+01	7.073e+01	7.000e+01	6.926e+01	6.853e+01	6.779e+01	6.705e+01	6.632e+01	6.558e+01	6.485e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01
-9.10	7.817e+01	7.817e+01	7.817e+01	7.817e+01	7.817e+01	7.817e+01	7.817e+01	7.817e+01	7.817e+01	7.817e+01	7.817e+01	7.817e+01	7.817e+01	7.817e+01	7.817e+01	7.817e+01	7.817e+01	7.816e+01	7.816e+01	7.815e+01	7.814e+01	7.811e+01	7.808e+01	7.803e+01	7.796e+01	7.785e+01	7.770e+01	7.749e+01	7.721e+01	7.685e+01	7.640e+01	7.588e+01	7.529e+01	7.464e+01	7.396e+01	7.326e+01	7.255e+01	7.182e+01	7.109e+01	7.036e+01	6.963e+01	6.889e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01	5.858e+01	5.785e+01	5.711e+01	5.637e+01	5.563e+01	5.490e+01
-9.05	7.781e+01	7.781e+01	7.781e+01	7.781e+01	7.781e+01	7.781e+01	7.781e+01	7.781e+01	7.781e+01	7.781e+01	7.780e+01	7.780e+01	7.780e+01	7.780e+01	7.780e+01	7.780e+01	7.780e+01	7.780e+01	7.779e+01	7.778e+01	7.777e+01	7.775e+01	7.771e+01	7.767e+01	7.759e+01	7.749e+01	7.733e+01	7.712e+01	7.684e+01	7.648e+01	7.603e+01	7.551e+01	7.492e+01	7.427e+01	7.360e+01	7.289e+01	7.218e+01	7.145e+01	7.073e+01	6.999e+01	6.926e+01	6.853e+01	6.779e+01	6.705e+01	6.632e+01	6.558e+01	6.485e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01
-9.00	7.744e+01	7.744e+01	7.744e+01	7.744e+01	7.744e+01	7.744e+01	7.744e+01	7.744e+01	7.744e+01	7.744e+01	7.744e+01	7.744e+01	7.744e+01	7.744e+01	7.743e+01	7.743e+01	7.743e+01	7.743e+01	7.742e+01	7.741e+01	7.740e+01	7.738e+01	7.735e+01	7.730e+01	7.722e+01	7.712e+01	7.696e+01	7.675e+01	7.647e+01	7.611e+01	7.567e+01	7.514e+01	7.455e+01	7.391e+01	7.323e+01	7.253e+01	7.181e+01	7.109e+01	7.036e+01	6.963e+01	6.889e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01	5.858e+01	5.785e+01	5.711e+01	5.637e+01	5.563e+01	5.490e+01	5.416e+01
-8.95	7.707e+01	7.707e+01	7.707e+01	7.707e+01	7.707e+01	7.707e+01	7.707e+01	7.707e+01	7.707e+01	7.707e+01	7.707e+01	7.707e+01	7.707e+01	7.707e+01	7.707e+01	7.706e+01	7.706e+01	7.706e+01	7.705e+01	7.704e+01	7.703e+01	7.701e+01	7.698e+01	7.693e+01	7.686e+01	7.675e+01	7.660e+01	7.639e+01	7.610e+01	7.574e+01	7.530e+01	7.477e+01	7.418e+01	7.354e+01	7.286e+01	7.216e+01	7.144e+01	7.072e+01	6.999e+01	6.926e+01	6.852e+01	6.779e+01	6.705e+01	6.632e+01	6.558e+01	6.484e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01
-8.90	7.670e+01	7.670e+01	7.670e+01	7.670e+01	7.670e+01	7.670e+01	7.670e+01	7.670e+01	7.670e+01	7.670e+01	7.670e+01	7.670e+01	7.670e+01	7.670e+01	7.670e+01	7.670e+01	7.669e+01	7.669e+01	7.668e+01	7.668e+01	7.666e+01	7.664e+01	7.661e+01	7.656e+01	7.649e+01	7.638e+01	7.623e+01	7.602e+01	7.574e+01	7.537e+01	7.493e+01	7.440e+01	7.381e+01	7.317e+01	7.249e+01	7.179e+01	7.107e+01	7.035e+01	6.962e+01	6.889e+01	6.816e+01	6.742e+01	6.669e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01	5.858e+01	5.785e+01	5.711e+01	5.637e+01	5.563e+01	5.490e+01	5.416e+01	5.342e+01
-8.85	7.633e+01	7.633e+01	7.633e+01	7.633e+01	7.633e+01	7.633e+01	7.633e+01	7.633e+01	7.633e+01	7.633e+01	7.633e+01	7.633e+01	7.633e+01	7.633e+01	7.633e+01	7.633e+01	7.633e+01	7.632e+01	7.632e+01	7.631e+01	7.629e+01	7.627e+01	7.624e+01	7.619e+01	7.612e+01	7.601e+01	7.586e+01	7.565e+01	7.537e+01	7.500e+01	7.456e+01	7.404e+01	7.344e+01	7.280e+01	7.212e+01	7.142e+01	7.070e+01	6.998e+01	6.925e+01	6.852e+01	6.779e+01	6.705e+01	6.632e+01	6.558e+01	6.484e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01	5.305e+01
-8.80	7.596e+01	7.596e+01	7.596e+01	7.596e+01	7.596e+01	7.596e+01	7.596e+01	7.596e+01	7.596e+01	7.596e+01	7.596e+01	7.596e+01	7.596e+01	7.596e+01	7.596e+01	7.596e+01	7.596e+01	7.595e+01	7.595e+01	7.594e+01	7.593e+01	7.590e+01	7.587e+01	7.582e+01	7.575e+01	7.564e+01	7.549e+01	7.528e+01	7.500e+01	7.464e+01	7.419e+01	7.367e+01	7.308e+01	7.243e+01	7.175e+01	7.105e+01	7.034e+01	6.961e+01	6.888e+01	6.815e+01	6.742e+01	6.668e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01	5.858e+01	5.785e+01	5.711e+01	5.637e+01	5.563e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01
-8.75	7.559e+01	7.559e+01	7.559e+01	7.559e+01	7.559e+01	7.559e+01	7.559e+01	7.559e+01	7.559e+01	7.559e+01	7.559e+01	7.559e+01	7.559e+01	7.559e+01	7.559e+01	7.559e+01	7.559e+01	7.559e+01	7.558e+01	7.557e+01	7.556e+01	7.554e+01	7.550e+01	7.545e+01	7.538e+01	7.527e+01	7.512e+01	7.491e+01	7.463e+01	7.427e+01	7.382e+01	7.330e+01	7.271e+01	7.206e+01	7.139e+01	7.068e+01	6.997e+01	6.924e+01	6.852e+01	6.778e+01	6.705e+01	6.632e+01	6.558e+01	6.484e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01
-8.70	7.523e+01	7.523e+01	7.523e+01	7.523e+01	7.523e+01	7.523e+01	7.523e+01	7.523e+01	7.523e+01	7.523e+01	7.523e+01	7.523e+01	7.523e+01	7.522e+01	7.522e+01	7.522e+01	7.522e+01	7.522e+01	7.521e+01	7.520e+01	7.519e+01	7.517e+01	7.514e+01	7.509e+01	7.501e+01	7.491e+01	7.475e+01	7.454e+01	7.426e+01	7.390e+01	7.346e+01	7.293e+01	7.234e+01	7.170e+01	7.102e+01	7.032e+01	6.960e+01	6.888e+01	6.815e+01	6.742e+01	6.668e+01	6.595e+01	6.521e+01	6.448e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01	5.858e+01	5.785e+01	5.711e+01	5.637e+01	5.563e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01
-8.65	7.486e+01	7.486e+01	7.486e+01	7.486e+01	7.486e+01	7.486e+01	7.486e+01	7.486e+01	7.486e+01	7.486e+01	7.486e+01	7.486e+01	7.486e+01	7.486e+01	7.486e+01	7.485e+01	7.485e+01	7.485e+01	7.484e+01	7.483e+01	7.482e+01	7.480e+01	7.477e+01	7.472e+01	7.464e+01	7.454e+01	7.439e+01	7.417e+01	7.389e+01	7.353e+01	7.309e+01	7.256e+01	7.197e+01	7.133e+01	7.065e+01	6.995e+01	6.923e+01	6.851e+01	6.778e+01	6.705e+01	6.631e+01	6.558e+01	6.484e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01	5.158e+01
-8.60	7.449e+01	7.449e+01	7.449e+01	7.449e+01	7.449e+01	7.449e+01	7.449e+01	7.449e+01	7.449e+01	7.449e+01	7.449e+01	7.449e+01	7.449e+01	7.449e+01	7.449e+01	7.449e+01	7.448e+01	7.448e+01	7.447e+01	7.447e+01	7.445e+01	7.443e+01	7.440e+01	7.435e+01	7.428e+01	7.417e+01	7.402e+01	7.381e+01	7.352e+01	7.316e+01	7.272e+01	7.219e+01	7.160e+01	7.096e+01	7.028e+01	6.958e+01	6.886e+01	6.814e+01	6.741e+01	6.668e+01	6.595e+01	6.521e+01	6.447e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01	5.858e+01	5.785e+01	5.711e+01	5.637e+01	5.563e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01
-8.55	7.412e+01	7.412e+01	7.412e+01	7.412e+01	7.412e+01	7.412e+01	7.412e+01	7.412e+01	7.412e+01	7.412e+01	7.412e+01	7.412e+01	7.412e+01	7.412e+01	7.412e+01	7.412e+01	7.411e+01	7.411e+01	7.411e+01	7.410e+01	7.408e+01	7.406e+01	7.403e+01	7.398e+01	7.391e+01	7.380e+01	7.365e+01	7.344e+01	7.316e+01	7.279e+01	7.235e+01	7.182e+01	7.123e+01	7.059e+01	6.991e+01	6.921e+01	6.849e+01	6.777e+01	6.704e+01	6.631e+01	6.558e+01	6.484e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01	5.158e+01	5.084e+01
-8.50	7.375e+01	7.375e+01	7.375e+01	7.375e+01	7.375e+01	7.375e+01	7.375e+01	7.375e+01	7.375e+01	7.375e+01	7.375e+01	7.375e+01	7.375e+01	7.375e+01	7.375e+01	7.375e+01	7.375e+01	7.374e+01	7.374e+01	7.373e+01	7.371e+01	7.369e+01	7.366e+01	7.361e+01	7.354e+01	7.343e+01	7.328e+01	7.307e+01	7.279e+01	7.243e+01	7.198e+01	7.146e+01	7.086e+01	7.022e+01	6.954e+01	6.884e+01	6.813e+01	6.740e+01	6.667e+01	6.594e+01	6.521e+01	6.447e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01	5.858e+01	5.785e+01	5.711e+01	5.637e+01	5.563e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01
-8.45	7.338e+01	7.338e+01	7.338e+01	7.338e+01	7.338e+01	7.338e+01	7.338e+01	7.338e+01	7.338e+01	7.338e+01	7.338e+01	7.338e+01	7.338e+01	7.338e+01	7.338e+01	7.338e+01	7.338e+01	7.337e+01	7.337e+01	7.336e+01	7.335e+01	7.333e+01	7.329e+01	7.324e+01	7.317e+01	7.306e+01	7.291e+01	7.270e+01	7.242e+01	7.206e+01	7.161e+01	7.109e+01	7.050e+01	6.985e+01	6.917e+01	6.847e+01	6.776e+01	6.703e+01	6.631e+01	6.557e+01	6.484e+01	6.411e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01	5.158e+01	5.084e+01	5.011e+01
-8.40	7.302e+01	7.302e+01	7.302e+01	7.302e+01	7.302e+01	7.302e+01	7.302e+01	7.302e+01	7.302e+01	7.302e+01	7.302e+01	7.302e+01	7.301e+01	7.301e+01	7.301e+01	7.301e+01	7.301e+01	7.301e+01	7.300e+01	7.299e+01	7.298e+01	7.296e+01	7.292e+01	7.288e+01	7.280e+01	7.270e+01	7.254e+01	7.233e+01	7.205e+01	7.169e+01	7.124e+01	7.072e+01	7.013e+01	6.949e+01	6.881e+01	6.810e+01	6.739e+01	6.667e+01	6.594e+01	6.521e+01	6.447e+01	6.374e+01	6.300e+01	6.227e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01	5.858e+01	5.785e+01	5.711e+01	5.637e+01	5.563e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01
-8.35	7.265e+01	7.265e+01	7.265e+01	7.265e+01	7.265e+01	7.265e+01	7.265e+01	7.265e+01	7.265e+01	7.265e+01	7.265e+01	7.265e+01	7.265e+01	7.265e+01	7.264e+01	7.264e+01	7.264e+01	7.264e+01	7.263e+01	7.262e+01	7.261e+01	7.259e+01	7.256e+01	7.251e+01	7.243e+01	7.233e+01	7.218e+01	7.196e+01	7.168e+01	7.132e+01	7.088e+01	7.035e+01	6.976e+01	6.912e+01	6.844e+01	6.774e+01	6.702e+01	6.630e+01	6.557e+01	6.484e+01	6.410e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01	5.158e+01	5.085e+01	5.011e+01	4.937e+01
-8.30	7.228e+01	7.228e+01	7.228e+01	7.228e+01	7.228e+01	7.228e+01	7.228e+01	7.228e+01	7.228e+01	7.228e+01	7.228e+01	7.228e+01	7.228e+01	7.228e+01	7.228e+01	7.228e+01	7.227e+01	7.227e+01	7.226e+01	7.225e+01	7.224e+01	7.222e+01	7.219e+01	7.214e+01	7.207e+01	7.196e+01	7.181e+01	7.160e+01	7.131e+01	7.095e+01	7.051e+01	6.998e+01	6.939e+01	6.875e+01	6.807e+01	6.737e+01	6.665e+01	6.593e+01	6.520e+01	6.447e+01	6.373e+01	6.300e+01	6.226e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01	5.858e+01	5.785e+01	5.711e+01	5.637e+01	5.563e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01
-8.25	7.191e+01	7.191e+01	7.191e+01	7.191e+01	7.191e+01	7.191e+01	7.191e+01	7.191e+01	7.191e+01	7.191e+01	7.191e+01	7.191e+01	7.191e+01	7.191e+01	7.191e+01	7.191e+01	7.190e+01	7.190e+01	7.190e+01	7.189e+01	7.187e+01	7.185e+01	7.182e+01	7.177e+01	7.170e+01	7.159e+01	7.144e+01	7.123e+01	7.095e+01	7.058e+01	7.014e+01	6.961e+01	6.902e+01	6.838e+01	6.770e+01	6.700e+01	6.628e+01	6.556e+01	6.483e+01	6.410e+01	6.337e+01	6.263e+01	6.190e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01	5.158e+01	5.085e+01	5.011e+01	4.937e+01	4.863e+01
-8.20	7.154e+01	7.154e+01	7.154e+01	7.154e+01	7.154e+01	7.154e+01	7.154e+01	7.154e+01	7.154e+01	7.154e+01	7.154e+01	7.154e+01	7.154e+01	7.154e+01	7.154e+01	7.154e+01	7.154e+01	7.153e+01	7.153e+01	7.152e+01	7.150e+01	7.148e+01	7.145e+01	7.140e+01	7.133e+01	7.122e+01	7.107e+01	7.086e+01	7.058e+01	7.022e+01	6.977e+01	6.925e+01	6.865e+01	6.801e+01	6.733e+01	6.663e+01	6.592e+01	6.519e+01	6.446e+01	6.373e+01	6.300e+01	6.226e+01	6.153e+01	6.079e+01	6.006e+01	5.932e+01	5.858e+01	5.785e+01	5.711e+01	5.637e+01	5.563e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01
-8.15	7.117e+01	7.117e+01	7.117e+01	7.117e+01	7.117e+01	7.117e+01	7.117e+01	7.117e+01	7.117e+01	7.117e+01	7.117e+01	7.117e+01	7.117e+01	7.117e+01	7.117e+01	7.117e+01	7.117e+01	7.116e+01	7.116e+01	7.115e+01	7.114e+01	7.111e+01	7.108e+01	7.103e+01	7.096e+01	7.085e+01	7.070e+01	7.049e+01	7.021e+01	6.985e+01	6.940e+01	6.888e+01	6.829e+01	6.764e+01	6.696e+01	6.626e+01	6.555e+01	6.482e+01	6.409e+01	6.336e+01	6.263e+01	6.189e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01	5.158e+01	5.085e+01	5.011e+01	4.937e+01	4.863e+01	4.790e+01
-8.10	7.081e+01	7.081e+01	7.081e+01	7.081e+01	7.081e+01	7.081e+01	7.081e+01	7.081e+01	7.081e+01	7.081e+01	7.080e+01	7.080e+01	7.080e+01	7.080e+01	7.080e+01	7.080e+01	7.080e+01	7.080e+01	7.079e+01	7.078e+01	7.077e+01	7.075e+01	7.071e+01	7.067e+01	7.059e+01	7.049e+01	7.033e+01	7.012e+01	6.984e+01	6.948e+01	6.903e+01	6.851e+01	6.792e+01	6.727e+01	6.660e+01	6.589e+01	6.518e+01	6.446e+01	6.373e+01	6.299e+01	6.226e+01	6.153e+01	6.079e+01	6.005e+01	5.932e+01	5.858e+01	5.785e+01	5.711e+01	5.637e+01	5.563e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01
-8.05	7.044e+01	7.044e+01	7.044e+01	7.044e+01	7.044e+01	7.044e+01	7.044e+01	7.044e+01	7.044e+01	7.044e+01	7.044e+01	7.044e+01	7.044e+01	7.044e+01	7.043e+01	7.043e+01	7.043e+01	7.043e+01	7.042e+01	7.041e+01	7.040e+01	7.038e+01	7.035e+01	7.030e+01	7.022e+01	7.012e+01	6.996e+01	6.975e+01	6.947e+01	6.911e+01	6.867e+01	6.814e+01	6.755e+01	6.691e+01	6.623e+01	6.553e+01	6.481e+01	6.409e+01	6.336e+01	6.263e+01	6.189e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01	5.158e+01	5.085e+01	5.011e+01	4.937e+01	4.863e+01	4.790e+01	4.716e+01
-8.00	7.007e+01	7.007e+01	7.007e+01	7.007e+01	7.007e+01	7.007e+01	7.007e+01	7.007e+01	7.007e+01	7.007e+01	7.007e+01	7.007e+01	7.007e+01	7.007e+01	7.007e+01	7.006e+01	7.006e+01	7.006e+01	7.005e+01	7.004e+01	7.003e+01	7.001e+01	6.998e+01	6.993e+01	6.986e+01	6.975e+01	6.960e+01	6.939e+01	6.910e+01	6.874e+01	6.830e+01	6.777e+01	6.718e+01	6.654e+01	6.586e+01	6.516e+01	6.444e+01	6.372e+01	6.299e+01	6.226e+01	6.152e+01	6.079e+01	6.005e+01	5.932e+01	5.858e+01	5.784e+01	5.711e+01	5.637e+01	5.563e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01
-7.95	6.970e+01	6.970e+01	6.970e+01	6.970e+01	6.970e+01	6.970e+01	6.970e+01	6.970e+01	6.970e+01	6.970e+01	6.970e+01	6.970e+01	6.970e+01	6.970e+01	6.970e+01	6.970e+01	6.969e+01	6.969e+01	6.968e+01	6.968e+01	6.966e+01	6.964e+01	6.961e+01	6.956e+01	6.949e+01	6.938e+01	6.923e+01	6.902e+01	6.874e+01	6.837e+01	6.793e+01	6.740e+01	6.681e+01	6.617e+01	6.549e+01	6.479e+01	6.407e+01	6.335e+01	6.262e+01	6.189e+01	6.116e+01	6.042e+01	5.969e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01	5.158e+01	5.085e+01	5.011e+01	4.937e+01	4.863e+01	4.790e+01	4.716e+01	4.642e+01
-7.90	6.933e+01	6.933e+01	6.933e+01	6.933e+01	6.933e+01	6.933e+01	6.933e+01	6.933e+01	6.933e+01	6.933e+01	6.933e+01	6.933e+01	6.933e+01	6.933e+01	6.933e+01	6.933e+01	6.933e+01	6.932e+01	6.932e+01	6.931e+01	6.929e+01	6.927e+01	6.924e+01	6.919e+01	6.912e+01	6.901e+01	6.886e+01	6.865e+01	6.837e+01	6.800e+01	6.756e+01	6.704e+01	6.644e+01	6.580e+01	6.512e+01	6.442e+01	6.371e+01	6.298e+01	6.225e+01	6.152e+01	6.079e+01	6.005e+01	5.932e+01	5.858e+01	5.784e+01	5.711e+01	5.637e+01	5.563e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01	4.605e+01
-7.85	6.896e+01	6.896e+01	6.896e+01	6.896e+01	6.896e+01	6.896e+01	6.896e+01	6.896e+01	6.896e+01	6.896e+01	6.896e+01	6.896e+01	6.896e+01	6.896e+01	6.896e+01	6.896e+01	6.896e+01	6.895e+01	6.895e+01	6.894e+01	6.893e+01	6.890e+01	6.887e+01	6.882e+01	6.875e+01	6.864e+01	6.849e+01	6.828e+01	6.800e+01	6.764e+01	6.719e+01	6.667e+01	6.608e+01	6.543e+01	6.475e+01	6.405e+01	6.334e+01	6.261e+01	6.188e+01	6.115e+01	6.042e+01	5.968e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01	5.158e+01	5.085e+01	5.011e+01	4.937e+01	4.863e+01	4.790e+01	4.716e+01	4.642e+01	4.569e+01
-7.80	6.859e+01	6.859e+01	6.859e+01	6.859e+01	6.859e+01	6.859e+01	6.859e+01	6.859e+01	6.859e+01	6.859e+01	6.859e+01	6.859e+01	6.859e+01	6.859e+01	6.859e+01	6.859e+01	6.859e+01	6.859e+01	6.858e+01	6.857e+01	6.856e+01	6.854e+01	6.850e+01	6.845e+01	6.838e+01	6.827e+01	6.812e+01	6.791e+01	6.763e+01	6.727e+01	6.682e+01	6.630e+01	6.571e+01	6.506e+01	6.439e+01	6.368e+01	6.297e+01	6.224e+01	6.152e+01	6.078e+01	6.005e+01	5.932e+01	5.858e+01	5.784e+01	5.711e+01	5.637e+01	5.563e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01	4.605e+01	4.532e+01
-7.75	6.823e+01	6.823e+01	6.823e+01	6.823e+01	6.823e+01	6.823e+01	6.823e+01	6.823e+01	6.823e+01	6.823e+01	6.823e+01	6.823e+01	6.823e+01	6.822e+01	6.822e+01	6.822e+01	6.822e+01	6.822e+01	6.821e+01	6.820e+01	6.819e+01	6.817e+01	6.814e+01	6.809e+01	6.801e+01	6.791e+01	6.775e+01	6.754e+01	6.726e+01	6.690e+01	6.645e+01	6.593e+01	6.534e+01	6.470e+01	6.402e+01	6.332e+01	6.260e+01	6.188e+01	6.115e+01	6.042e+01	5.968e+01	5.895e+01	5.821e+01	5.748e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01	5.158e+01	5.085e+01	5.011e+01	4.937e+01	4.863e+01	4.790e+01	4.716e+01	4.642e+01	4.569e+01	4.495e+01
-7.70	6.786e+01	6.786e+01	6.786e+01	6.786e+01	6.786e+01	6.786e+01	6.786e+01	6.786e+01	6.786e+01	6.786e+01	6.786e+01	6.786e+01	6.786e+01	6.786e+01	6.786e+01	6.785e+01	6.785e+01	6.785e+01	6.784e+01	6.783e+01	6.782e+01	6.780e+01	6.777e+01	6.772e+01	6.764e+01	6.754e+01	6.739e+01	6.717e+01	6.689e+01	6.653e+01	6.609e+01	6.556e+01	6.497e+01	6.433e+01	6.365e+01	6.295e+01	6.223e+01	6.151e+01	6.078e+01	6.005e+01	5.931e+01	5.858e+01	5.784e+01	5.711e+01	5.637e+01	5.563e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01	4.605e+01	4.532e+01	4.458e+01
-7.65	6.749e+01	6.749e+01	6.749e+01	6.749e+01	6.749e+01	6.749e+01	6.749e+01	6.749e+01	6.749e+01	6.749e+01	6.749e+01	6.749e+01	6.749e+01	6.749e+01	6.749e+01	6.749e+01	6.748e+01	6.748e+01	6.747e+01	6.747e+01	6.745e+01	6.743e+01	6.740e+01	6.735e+01	6.728e+01	6.717e+01	6.702e+01	6.681e+01	6.652e+01	6.616e+01	6.572e+01	6.519e+01	6.460e+01	6.396e+01	6.328e+01	6.258e+01	6.186e+01	6.114e+01	6.041e+01	5.968e+01	5.895e+01	5.821e+01	5.747e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01	5.158e+01	5.085e+01	5.011e+01	4.937e+01	4.863e+01	4.790e+01	4.716e+01	4.642e+01	4.569e+01	4.495e+01	4.421e+01
-7.60	6.712e+01	6.712e+01	6.712e+01	6.712e+01	6.712e+01	6.712e+01	6.712e+01	6.712e+01	6.712e+01	6.712e+01	6.712e+01	6.712e+01	6.712e+01	6.712e+01	6.712e+01	6.712e+01	6.712e+01	6.711e+01	6.711e+01	6.710e+01	6.708e+01	6.706e+01	6.703e+01	6.698e+01	6.691e+01	6.680e+01	6.665e+01	6.644e+01	6.616e+01	6.579e+01	6.535e+01	6.482e+01	6.423e+01	6.359e+01	6.291e+01	6.221e+01	6.149e+01	6.077e+01	6.004e+01	5.931e+01	5.858e+01	5.784e+01	5.711e+01	5.637e+01	5.563e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01	4.606e+01	4.532e+01	4.458e+01	4.384e+01
-7.55	6.675e+01	6.675e+01	6.675e+01	6.675e+01	6.675e+01	6.675e+01	6.675e+01	6.675e+01	6.675e+01	6.675e+01	6.675e+01	6.675e+01	6.675e+01	6.675e+01	6.675e+01	6.675e+01	6.675e+01	6.674e+01	6.674e+01	6.673e+01	6.672e+01	6.669e+01	6.666e+01	6.661e+01	6.654e+01	6.643e+01	6.628e+01	6.607e+01	6.579e+01	6.543e+01	6.498e+01	6.446e+01	6.387e+01	6.322e+01	6.254e+01	6.184e+01	6.113e+01	6.040e+01	5.967e+01	5.894e+01	5.821e+01	5.747e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01	5.158e+01	5.085e+01	5.011e+01	4.937e+01	4.863e+01	4.790e+01	4.716e+01	4.642e+01	4.569e+01	4.495e+01	4.421e+01	4.347e+01
-7.50	6.638e+01	6.638e+01	6.638e+01	6.638e+01	6.638e+01	6.638e+01	6.638e+01	6.638e+01	6.638e+01	6.638e+01	6.638e+01	6.638e+01	6.638e+01	6.638e+01	6.638e+01	6.638e+01	6.638e+01	6.637e+01	6.637e+01	6.636e+01	6.635e+01	6.633e+01	6.629e+01	6.624e+01	6.617e+01	6.606e+01	6.591e+01	6.570e+01	6.542e+01	6.506e+01	6.461e+01	6.409e+01	6.350e+01	6.285e+01	6.217e+01	6.147e+01	6.076e+01	6.003e+01	5.931e+01	5.857e+01	5.784e+01	5.711e+01	5.637e+01	5.563e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01	4.606e+01	4.532e+01	4.458e+01	4.384e+01	4.311e+01
-7.45	6.602e+01	6.602e+01	6.602e+01	6.602e+01	6.602e+01	6.602e+01	6.602e+01	6.602e+01	6.602e+01	6.602e+01	6.602e+01	6.602e+01	6.602e+01	6.601e+01	6.601e+01	6.601e+01	6.601e+01	6.601e+01	6.600e+01	6.599e+01	6.598e+01	6.596e+01	6.592e+01	6.588e+01	6.580e+01	6.570e+01	6.554e+01	6.533e+01	6.505e+01	6.469e+01	6.424e+01	6.372e+01	6.313e+01	6.249e+01	6.181e+01	6.110e+01	6.039e+01	5.967e+01	5.894e+01	5.821e+01	5.747e+01	5.674e+01	5.600e+01	5.527e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01	5.158e+01	5.085e+01	5.011e+01	4.937e+01	4.863e+01	4.790e+01	4.716e+01	4.642e+01	4.569e+01	4.495e+01	4.421e+01	4.347e+01	4.274e+01
-7.40	6.565e+01	6.565e+01	6.565e+01	6.565e+01	6.565e+01	6.565e+01	6.565e+01	6.565e+01	6.565e+01	6.565e+01	6.565e+01	6.565e+01	6.565e+01	6.565e+01	6.565e+01	6.564e+01	6.564e+01	6.564e+01	6.563e+01	6.562e+01	6.561e+01	6.559e+01	6.556e+01	6.551e+01	6.543e+01	6.533e+01	6.518e+01	6.496e+01	6.468e+01	6.432e+01	6.387e+01	6.335e+01	6.276e+01	6.212e+01	6.144e+01	6.074e+01	6.002e+01	5.930e+01	5.857e+01	5.784e+01	5.710e+01	5.637e+01	5.563e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01	4.606e+01	4.532e+01	4.458e+01	4.384e+01	4.311e+01	4.237e+01
-7.35	6.528e+01	6.528e+01	6.528e+01	6.528e+01	6.528e+01	6.528e+01	6.528e+01	6.528e+01	6.528e+01	6.528e+01	6.528e+01	6.528e+01	6.528e+01	6.528e+01	6.528e+01	6.528e+01	6.527e+01	6.527e+01	6.526e+01	6.526e+01	6.524e+01	6.522e+01	6.519e+01	6.514e+01	6.507e+01	6.496e+01	6.481e+01	6.460e+01	6.431e+01	6.395e+01	6.351e+01	6.298e+01	6.239e+01	6.175e+01	6.107e+01	6.037e+01	5.965e+01	5.893e+01	5.820e+01	5.747e+01	5.673e+01	5.600e+01	5.526e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01	5.158e+01	5.085e+01	5.011e+01	4.937e+01	4.863e+01	4.790e+01	4.716e+01	4.642e+01	4.569e+01	4.495e+01	4.421e+01	4.347e+01	4.274e+01	4.200e+01
-7.30	6.491e+01	6.491e+01	6.491e+01	6.491e+01	6.491e+01	6.491e+01	6.491e+01	6.491e+01	6.491e+01	6.491e+01	6.491e+01	6.491e+01	6.491e+01	6.491e+01	6.491e+01	6.491e+01	6.490e+01	6.490e+01	6.490e+01	6.489e+01	6.487e+01	6.485e+01	6.482e+01	6.477e+01	6.470e+01	6.459e+01	6.444e+01	6.423e+01	6.395e+01	6.358e+01	6.314e+01	6.261e+01	6.202e+01	6.138e+01	6.070e+01	6.000e+01	5.928e+01	5.856e+01	5.783e+01	5.710e+01	5.637e+01	5.563e+01	5.490e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01	4.606e+01	4.532e+01	4.458e+01	4.384e+01	4.311e+01	4.237e+01	4.163e+01
-7.25	6.454e+01	6.454e+01	6.454e+01	6.454e+01	6.454e+01	6.454e+01	6.454e+01	6.454e+01	6.454e+01	6.454e+01	6.454e+01	6.454e+01	6.454e+01	6.454e+01	6.454e+01	6.454e+01	6.454e+01	6.453e+01	6.453e+01	6.452e+01	6.450e+01	6.448e+01	6.445e+01	6.440e+01	6.433e+01	6.422e+01	6.407e+01	6.386e+01	6.358e+01	6.322e+01	6.277e+01	6.225e+01	6.165e+01	6.101e+01	6.033e+01	5.963e+01	5.892e+01	5.819e+01	5.746e+01	5.673e+01	5.600e+01	5.526e+01	5.453e+01	5.379e+01	5.306e+01	5.232e+01	5.158e+01	5.085e+01	5.011e+01	4.937e+01	4.863e+01	4.790e+01	4.716e+01	4.642e+01	4.569e+01	4.495e+01	4.421e+01	4.347e+01	4.274e+01	4.200e+01	4.126e+01
-7.20	6.417e+01	6.417e+01	6.417e+01	6.417e+01	6.417e+01	6.417e+01	6.417e+01	6.417e+01	6.417e+01	6.417e+01	6.417e+01	6.417e+01	6.417e+01	6.417e+01	6.417e+01	6.417e+01	6.417e+01	6.416e+01	6.416e+01	6.415e+01	6.414e+01	6.412e+01	6.408e+01	6.403e+01	6.396e+01	6.385e+01	6.370e+01	6.349e+01	6.321e+01	6.285e+01	6.240e+01	6.188e+01	6.129e+01	6.064e+01	5.996e+01	5.926e+01	5.855e+01	5.782e+01	5.709e+01	5.636e+01	5.563e+01	5.489e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01	4.606e+01	4.532e+01	4.458e+01	4.384e+01	4.311e+01	4.237e+01	4.163e+01	4.089e+01
-7.15	6.381e+01	6.381e+01	6.381e+01	6.381e+01	6.381e+01	6.381e+01	6.381e+01	6.381e+01	6.381e+01	6.381e+01	6.381e+01	6.380e+01	6.380e+01	6.380e+01	6.380e+01	6.380e+01	6.380e+01	6.380e+01	6.379e+01	6.378e+01	6.377e+01	6.375e+01	6.371e+01	6.367e+01	6.359e+01	6.349e+01	6.333e+01	6.312e+01	6.284e+01	6.248e+01	6.203e+01	6.151e+01	6.092e+01	6.027e+01	5.960e+01	5.889e+01	5.818e+01	5.746e+01	5.673e+01	5.599e+01	5.526e+01	5.453e+01	5.379e+01	5.305e+01	5.232e+01	5.158e+01	5.084e+01	5.011e+01	4.937e+01	4.863e+01	4.790e+01	4.716e+01	4.642e+01	4.569e+01	4.495e+01	4.421e+01	4.347e+01	4.274e+01	4.200e+01	4.126e+01	4.052e+01
-7.10	6.344e+01	6.344e+01	6.344e+01	6.344e+01	6.344e+01	6.344e+01	6.344e+01	6.344e+01	6.344e+01	6.344e+01	6.344e+01	6.344e+01	6.344e+01	6.344e+01	6.343e+01	6.343e+01	6.343e+01	6.343e+01	6.342e+01	6.341e+01	6.340e+01	6.338e+01	6.335e+01	6.330e+01	6.322e+01	6.312e+01	6.296e+01	6.275e+01	6.247e+01	6.211e+01	6.166e+01	6.114e+01	6.055e+01	5.991e+01	5.923e+01	5.853e+01	5.781e+01	5.709e+01	5.636e+01	5.563e+01	5.489e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01	4.606e+01	4.532e+01	4.458e+01	4.384e+01	4.311e+01	4.237e+01	4.163e+01	4.089e+01	4.015e+01
-7.05	6.307e+01	6.307e+01	6.307e+01	6.307e+01	6.307e+01	6.307e+01	6.307e+01	6.307e+01	6.307e+01	6.307e+01	6.307e+01	6.307e+01	6.307e+01	6.307e+01	6.307e+01	6.306e+01	6.306e+01	6.306e+01	6.305e+01	6.304e+01	6.303e+01	6.301e+01	6.298e+01	6.293e+01	6.286e+01	6.275e+01	6.260e+01	6.239e+01	6.210e+01	6.174e+01	6.130e+01	6.077e+01	6.018e+01	5.954e+01	5.886e+01	5.816e+01	5.744e+01	5.672e+01	5.599e+01	5.526e+01	5.452e+01	5.379e+01	5.305e+01	5.232e+01	5.158e+01	5.084e+01	5.011e+01	4.937e+01	4.863e+01	4.790e+01	4.716e+01	4.642e+01	4.569e+01	4.495e+01	4.421e+01	4.347e+01	4.274e+01	4.200e+01	4.126e+01	4.052e+01	3.979e+01
-7.00	6.270e+01	6.270e+01	6.270e+01	6.270e+01	6.270e+01	6.270e+01	6.270e+01	6.270e+01	6.270e+01	6.270e+01	6.270e+01	6.270e+01	6.270e+01	6.270e+01	6.270e+01	6.270e+01	6.269e+01	6.269e+01	6.268e+01	6.268e+01	6.266e+01	6.264e+01	6.261e+01	6.256e+01	6.249e+01	6.238e+01	6.223e+01	6.202e+01	6.174e+01	6.137e+01	6.093e+01	6.040e+01	5.981e+01	5.917e+01	5.849e+01	5.779e+01	5.707e+01	5.635e+01	5.562e+01	5.489e+01	5.416e+01	5.342e+01	5.269e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01	4.606e+01	4.532e+01	4.458e+01	4.384e+01	4.311e+01	4.237e+01	4.163e+01	4.089e+01	4.016e+01	3.942e+01
-6.95	6.233e+01	6.233e+01	6.233e+01	6.233e+01	6.233e+01	6.233e+01	6.233e+01	6.233e+01	6.233e+01	6.233e+01	6.233e+01	6.233e+01	6.233e+01	6.233e+01	6.233e+01	6.233e+01	6.233e+01	6.232e+01	6.232e+01	6.231e+01	6.229e+01	6.227e+01	6.224e+01	6.219e+01	6.212e+01	6.201e+01	6.186e+01	6.165e+01	6.137e+01	6.101e+01	6.056e+01	6.004e+01	5.944e+01	5.880e+01	5.812e+01	5.742e+01	5.671e+01	5.598e+01	5.525e+01	5.452e+01	5.379e+01	5.305e+01	5.232e+01	5.158e+01	5.084e+01	5.011e+01	4.937e+01	4.863e+01	4.790e+01	4.716e+01	4.642e+01	4.569e+01	4.495e+01	4.421e+01	4.347e+01	4.274e+01	4.200e+01	4.126e+01	4.052e+01	3.979e+01	3.905e+01
-6.90	6.196e+01	6.196e+01	6.196e+01	6.196e+01	6.196e+01	6.196e+01	6.196e+01	6.196e+01	6.196e+01	6.196e+01	6.196e+01	6.196e+01	6.196e+01	6.196e+01	6.196e+01	6.196e+01	6.196e+01	6.195e+01	6.195e+01	6.194e+01	6.193e+01	6.190e+01	6.187e+01	6.182e+01	6.175e+01	6.164e+01	6.149e+01	6.128e+01	6.100e+01	6.064e+01	6.019e+01	5.967e+01	5.908e+01	5.843e+01	5.775e+01	5.705e+01	5.634e+01	5.561e+01	5.488e+01	5.415e+01	5.342e+01	5.268e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01	4.605e+01	4.532e+01	4.458e+01	4.384e+01	4.311e+01	4.237e+01	4.163e+01	4.089e+01	4.016e+01	3.942e+01	3.868e+01
-6.85	6.160e+01	6.160e+01	6.160e+01	6.160e+01	6.160e+01	6.160e+01	6.159e+01	6.159e+01	6.159e+01	6.159e+01	6.159e+01	6.159e+01	6.159e+01	6.159e+01	6.159e+01	6.159e+01	6.159e+01	6.159e+01	6.158e+01	6.157e+01	6.156e+01	6.154e+01	6.150e+01	6.145e+01	6.138e+01	6.128e+01	6.112e+01	6.091e+01	6.063e+01	6.027e+01	5.982e+01	5.930e+01	5.871e+01	5.806e+01	5.739e+01	5.668e+01	5.597e+01	5.524e+01	5.452e+01	5.378e+01	5.305e+01	5.232e+01	5.158e+01	5.084e+01	5.011e+01	4.937e+01	4.863e+01	4.790e+01	4.716e+01	4.642e+01	4.569e+01	4.495e+01	4.421e+01	4.347e+01	4.274e+01	4.200e+01	4.126e+01	4.052e+01	3.979e+01	3.905e+01	3.831e+01
-6.80	6.123e+01	6.123e+01	6.123e+01	6.123e+01	6.123e+01	6.123e+01	6.123e+01	6.123e+01	6.123e+01	6.123e+01	6.123e+01	6.123e+01	6.123e+01	6.123e+01	6.122e+01	6.122e+01	6.122e+01	6.122e+01	6.121e+01	6.120e+01	6.119e+01	6.117e+01	6.114e+01	6.109e+01	6.101e+01	6.091e+01	6.075e+01	6.054e+01	6.026e+01	5.990e+01	5.945e+01	5.893e+01	5.834e+01	5.770e+01	5.702e+01	5.632e+01	5.560e+01	5.488e+01	5.415e+01	5.342e+01	5.268e+01	5.195e+01	5.121e+01	5.048e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01	4.605e+01	4.532e+01	4.458e+01	4.384e+01	4.311e+01	4.237e+01	4.163e+01	4.089e+01	4.016e+01	3.942e+01	3.868e+01	3.794e+01
-6.75	6.086e+01	6.086e+01	6.086e+01	6.086e+01	6.086e+01	6.086e+01	6.086e+01	6.086e+01	6.086e+01	6.086e+01	6.086e+01	6.086e+01	6.086e+01	6.086e+01	6.086e+01	6.085e+01	6.085e+01	6.085e+01	6.084e+01	6.083e+01	6.082e+01	6.080e+01	6.077e+01	6.072e+01	6.065e+01	6.054e+01	6.039e+01	6.018e+01	5.989e+01	5.953e+01	5.909e+01	5.856e+01	5.797e+01	5.733e+01	5.665e+01	5.595e+01	5.523e+01	5.451e+01	5.378e+01	5.305e+01	5.231e+01	5.158e+01	5.084e+01	5.011e+01	4.937e+01	4.863e+01	4.790e+01	4.716e+01	4.642e+01	4.569e+01	4.495e+01	4.421e+01	4.347e+01	4.274e+01	4.200e+01	4.126e+01	4.052e+01	3.979e+01	3.905e+01	3.831e+01	3.757e+01
-6.70	6.049e+01	6.049e+01	6.049e+01	6.049e+01	6.049e+01	6.049e+01	6.049e+01	6.049e+01	6.049e+01	6.049e+01	6.049e+01	6.049e+01	6.049e+01	6.049e+01	6.049e+01	6.049e+01	6.048e+01	6.048e+01	6.047e+01	6.047e+01	6.045e+01	6.043e+01	6.040e+01	6.035e+01	6.028e+01	6.017e+01	6.002e+01	5.981e+01	5.952e+01	5.916e+01	5.872e+01	5.819e+01	5.760e+01	5.696e+01	5.628e+01	5.558e+01	5.486e+01	5.414e+01	5.341e+01	5.268e+01	5.195e+01	5.121e+01	5.047e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01	4.605e+01	4.532e+01	4.458e+01	4.384e+01	4.311e+01	4.237e+01	4.163e+01	4.089e+01	4.016e+01	3.942e+01	3.868e+01	3.794e+01	3.720e+01
-6.65	6.012e+01	6.012e+01	6.012e+01	6.012e+01	6.012e+01	6.012e+01	6.012e+01	6.012e+01	6.012e+01	6.012e+01	6.012e+01	6.012e+01	6.012e+01	6.012e+01	6.012e+01	6.012e+01	6.012e+01	6.011e+01	6.011e+01	6.010e+01	6.008e+01	6.006e+01	6.003e+01	5.998e+01	5.991e+01	5.980e+01	5.965e+01	5.944e+01	5.916e+01	5.879e+01	5.835e+01	5.783e+01	5.723e+01	5.659e+01	5.591e+01	5.521e+01	5.449e+01	5.377e+01	5.304e+01	5.231e+01	5.158e+01	5.084e+01	5.011e+01	4.937e+01	4.863e+01	4.790e+01	4.716e+01	4.642e+01	4.569e+01	4.495e+01	4.421e+01	4.347e+01	4.274e+01	4.200e+01	4.126e+01	4.052e+01	3.979e+01	3.905e+01	3.831e+01	3.757e+01	3.683e+01
-6.60	5.975e+01	5.975e+01	5.975e+01	5.975e+01	5.975e+01	5.975e+01	5.975e+01	5.975e+01	5.975e+01	5.975e+01	5.975e+01	5.975e+01	5.975e+01	5.975e+01	5.975e+01	5.975e+01	5.975e+01	5.974e+01	5.974e+01	5.973e+01	5.972e+01	5.969e+01	5.966e+01	5.961e+01	5.954e+01	5.943e+01	5.928e+01	5.907e+01	5.879e+01	5.843e+01	5.798e+01	5.746e+01	5.687e+01	5.622e+01	5.554e+01	5.484e+01	5.413e+01	5.340e+01	5.267e+01	5.194e+01	5.121e+01	5.047e+01	4.974e+01	4.900e+01	4.827e+01	4.753e+01	4.679e+01	4.605e+01	4.532e+01	4.458e+01	4.384e+01	4.311e+01	4.237e+01	4.163e+01	4.089e+01	4.016e+01	3.942e+01	3.868e+01	3.794e+01	3.720e+01	3.646e+01
-6.55	5.938e+01	5.938e+01	5.938e+01	5.938e+01	5.938e+01	5.938e+01	5.938e+01	5.938e+01	5.938e+01	5.938e+01	5.938e+01	5.938e+01	5.938e+01	5.938e+01	5.938e+01	5.938e+01	5.938e+01	5.937e+01	5.937e+01	5.936e+01	5.935e+01	5.933e+01	5.929e+01	5.924e+01	5.917e+01	5.906e+01	5.891e+01	5.870e+01	5.842e+01	5.806e+01	5.761e+01	5.709e+01	5.650e+01	5.585e+01	5.517e+01	5.447e+01	5.376e+01	5.303e+01	5.231e+01	5.157e+01	5.084e+01	5.010e+01	4.937e+01	4.863e+01	4.790e+01	4.716e+01	4.642e+01	4.569e+01	4.495e+01	4.421e+01	4.347e+01	4.274e+01	4.200e+01	4.126e+01	4.052e+01	3.979e+01	3.905e+01	3.831e+01	3.757e+01	3.683e+01	3.609e+01
-6.50	5.902e+01	5.902e+01	5.902e+01	5.902e+01	5.902e+01	5.902e+01	5.902e+01	5.902e+01	5.902e+01	5.902e+01	5.902e+01	5.902e+01	5.902e+01	5.901e+01	5.901e+01	5.901e+01	5.901e+01	5.901e+01	5.900e+01	5.899e+01	5.898e+01	5.896e+01	5.892e+01	5.888e+01	5.880e+01	5.870e+01	5.854e+01	5.833e+01	5.805e+01	5.769e+01	5.724e+01	5.672e+01	5.613e+01	5.549e+01	5.481e+01	5.410e+01	5.339e+01	5.267e+01	5.194e+01	5.121e+01	5.047e+01	4.974e+01	4.900e+01	4.826e+01	4.753e+01	4.679e+01	4.605e+01	4.532e+01	4.458e+01	4.384e+01	4.311e+01	4.237e+01	4.163e+01	4.089e+01	4.016e+01	3.942e+01	3.868e+01	3.794e+01	3.720e+01	3.646e+01	3.572e+01
-6.45	5.865e+01	5.865e+01	5.865e+01	5.865e+01	5.865e+01	5.865e+01	5.865e+01	5.865e+01	5.865e+01	5.865e+01	5.865e+01	5.865e+01	5.865e+01	5.865e+01	5.865e+01	5.864e+01	5.864e+01	5.864e+01	5.863e+01	5.862e+01	5.861e+01	5.859e+01	5.856e+01	5.851e+01	5.843e+01	5.833e+01	5.818e+01	5.796e+01	5.768e+01	5.732e+01	5.687e+01	5.635e+01	5.576e+01	5.512e+01	5.444e+01	5.374e+01	5.302e+01	5.230e+01	5.157e+01	5.084e+01	5.010e+01	4.937e+01	4.863e+01	4.790e+01	4.716e+01	4.642e+01	4.569e+01	4.495e+01	4.421e+01	4.347e+01	4.274e+01	4.200e+01	4.126e+01	4.052e+01	3.979e+01	3.905e+01	3.831e+01	3.757e+01	3.683e+01	3.609e+01	3.535e+01
-6.40	5.828e+01	5.828e+01	5.828e+01	5.828e+01	5.828e+01	5.828e+01	5.828e+01	5.828e+01	5.828e+01	5.828e+01	5.828e+01	5.828e+01	5.828e+01	5.828e+01	5.828e+01	5.828e+01	5.827e+01	5.827e+01	5.826e+01	5.826e+01	5.824e+01	5.822e+01	5.819e+01	5.814e+01	5.807e+01	5.796e+01	5.781e+01	5.760e+01	5.731e+01	5.695e+01	5.651e+01	5.598e+01	5.539e+01	5.475e+01	5.407e+01	5.337e+01	5.265e+01	5.193e+01	5.120e+01	5.047e+01	4.973e+01	4.900e+01	4.826e+01	4.753e+01	4.679e+01	4.605e+01	4.532e+01	4.458e+01	4.384e+01	4.311e+01	4.237e+01	4.163e+01	4.089e+01	4.016e+01	3.942e+01	3.868e+01	3.794e+01	3.720e+01	3.646e+01	3.572e+01	3.498e+01
-6.35	5.791e+01	5.791e+01	5.791e+01	5.791e+01	5.791e+01	5.791e+01	5.791e+01	5.791e+01	5.791e+01	5.791e+01	5.791e+01	5.791e+01	5.791e+01	5.791e+01	5.791e+01	5.791e+01	5.790e+01	5.790e+01	5.790e+01	5.789e+01	5.787e+01	5.785e+01	5.782e+01	5.777e+01	5.770e+01	5.759e+01	5.744e+01	5.723e+01	5.695e+01	5.658e+01	5.614e+01	5.561e+01	5.502e+01	5.438e+01	5.370e+01	5.300e+01	5.228e+01	5.156e+01	5.083e+01	5.010e+01	4.937e+01	4.863e+01	4.790e+01	4.716e+01	4.642e+01	4.569e+01	4.495e+01	4.421e+01	4.347e+01	4.274e+01	4.200e+01	4.126e+01	4.052e+01	3.979e+01	3.905e+01	3.831e+01	3.757e+01	3.683e+01	3.609e+01	3.535e+01	3.461e+01
-6.30	5.754e+01	5.754e+01	5.754e+01	5.754e+01	5.754e+01	5.754e+01	5.754e+01	5.754e+01	5.754e+01	5.754e+01	5.754e+01	5.754e+01	5.754e+01	5.754e+01	5.754e+01	5.754e+01	5.754e+01	5.753e+01	5.753e+01	5.752e+01	5.750e+01	5.748e+01	5.745e+01	5.740e+01	5.733e+01	5.722e+01	5.707e+01	5.686e+01	5.658e+01	5.622e+01	5.577e+01	5.525e+01	5.465e+01	5.401e+01	5.333e+01	5.263e+01	5.192e+01	5.119e+01	5.046e+01	4.973e+01	4.900e+01	4.826e+01	4.753e+01	4.679e+01	4.605e+01	4.532e+01	4.458e+01	4.384e+01	4.311e+01	4.237e+01	4.163e+01	4.089e+01	4.016e+01	3.942e+01	3.868e+01	3.794e+01	3.720e+01	3.646e+01	3.572e+01	3.498e+01	3.423e+01
-6.25	5.717e+01	5.717e+01	5.717e+01	5.717e+01	5.717e+01	5.717e+01	5.717e+01	5.717e+01	5.717e+01	5.717e+01	5.717e+01	5.717e+01	5.717e+01	5.717e+01	5.717e+01	5.717e+01	5.717e+01	5.716e+01	5.716e+01	5.715e+01	5.714e+01	5.712e+01	5.708e+01	5.703e+01	5.696e+01	5.685e+01	5.670e+01	5.649e+01	5.621e+01	5.585e+01	5.540e+01	5.488e+01	5.429e+01	5.364e+01	5.296e+01	5.226e+01	5.155e+01	5.082e+01	5.009e+01	4.936e+01	4.863e+01	4.789e+01	4.716e+01	4.642e+01	4.569e+01	4.495e+01	4.421e+01	4.347e+01	4.274e+01	4.200e+01	4.126e+01	4.052e+01	3.979e+01	3.905e+01	3.831e+01	3.757e+01	3.683e+01	3.609e+01	3.535e+01	3.461e+01	3.386e+01
-6.20	5.681e+01	5.681e+01	5.681e+01	5.681e+01	5.681e+01	5.681e+01	5.681e+01	5.681e+01	5.681e+01	5.681e+01	5.681e+01	5.681e+01	5.680e+01	5.680e+01	5.680e+01	5.680e+01	5.680e+01	5.680e+01	5.679e+01	5.678e+01	5.677e+01	5.675e+01	5.671e+01	5.667e+01	5.659e+01	5.649e+01	5.633e+01	5.612e+01	5.584e+01	5.548e+01	5.503e+01	5.451e+01	5.392e+01	5.327e+01	5.260e+01	5.189e+01	5.118e+01	5.045e+01	4.973e+01	4.899e+01	4.826e+01	4.753e+01	4.679e+01	4.605e+01	4.532e+01	4.458e+01	4.384e+01	4.311e+01	4.237e+01	4.163e+01	4.089e+01	4.016e+01	3.942e+01	3.868e+01	3.794e+01	3.720e+01	3.646e+01	3.572e+01	3.498e+01	3.423e+01	3.349e+01
-6.15	5.644e+01	5.644e+01	5.644e+01	5.644e+01	5.644e+01	5.644e+01	5.644e+01	5.644e+01	5.644e+01	5.644e+01	5.644e+01	5.644e+01	5.644e+01	5.644e+01	5.643e+01	5.643e+01	5.643e+01	5.643e+01	5.642e+01	5.641e+01	5.640e+01	5.638e+01	5.635e+01	5.630e+01	5.622e+01	5.612e+01	5.596e+01	5.575e+01	5.547e+01	5.511e+01	5.466e+01	5.414e+01	5.355e+01	5.291e+01	5.223e+01	5.153e+01	5.081e+01	5.009e+01	4.936e+01	4.863e+01	4.789e+01	4.716e+01	4.642e+01	4.569e+01	4.495e+01	4.421e+01	4.347e+01	4.274e+01	4.200e+01	4.126e+01	4.052e+01	3.979e+01	3.905e+01	3.831e+01	3.757e+01	3.683e+01	3.609e+01	3.535e+01	3.461e+01	3.386e+01	3.312e+01
-6.10	5.607e+01	5.607e+01	5.607e+01	5.607e+01	5.607e+01	5.607e+01	5.607e+01	5.607e+01	5.607e+01	5.607e+01	5.607e+01	5.607e+01	5.607e+01	5.607e+01	5.607e+01	5.606e+01	5.606e+01	5.606e+01	5.605e+01	5.604e+01	5.603e+01	5.601e+01	5.598e+01	5.593e+01	5.586e+01	5.575e+01	5.560e+01	5.539e+01	5.510e+01	5.474e+01	5.430e+01	5.377e+01	5.318e+01	5.254e+01	5.186e+01	5.116e+01	5.044e+01	4.972e+01	4.899e+01	4.826e+01	4.752e+01	4.679e+01	4.605e+01	4.532e+01	4.458e+01	4.384e+01	4.311e+01	4.237e+01	4.163e+01	4.089e+01	4.016e+01	3.942e+01	3.868e+01	3.794e+01	3.720e+01	3.646e+01	3.572e+01	3.498e+01	3.423e+01	3.349e+01	3.274e+01
-6.05	5.570e+01	5.570e+01	5.570e+01	5.570e+01	5.570e+01	5.570e+01	5.570e+01	5.570e+01	5.570e+01	5.570e+01	5.570e+01	5.570e+01	5.570e+01	5.570e+01	5.570e+01	5.570e+01	5.569e+01	5.569e+01	5.569e+01	5.568e+01	5.566e+01	5.564e+01	5.561e+01	5.556e+01	5.549e+01	5.538e+01	5.523e+01	5.502e+01	5.474e+01	5.437e+01	5.393e+01	5.340e+01	5.281e+01	5.217e+01	5.149e+01	5.079e+01	5.007e+01	4.935e+01	4.862e+01	4.789e+01	4.716e+01	4.642e+01	4.568e+01	4.495e+01	4.421e+01	4.347e+01	4.274e+01	4.200e+01	4.126e+01	4.052e+01	3.979e+01	3.905e+01	3.831e+01	3.757e+01	3.683e+01	3.609e+01	3.535e+01	3.461e+01	3.386e+01	3.312e+01	3.237e+01
-6.00	5.533e+01	5.533e+01	5.533e+01	5.533e+01	5.533e+01	5.533e+01	5.533e+01	5.533e+01	5.533e+01	5.533e+01	5.533e+01	5.533e+01	5.533e+01	5.533e+01	5.533e+01	5.533e+01	5.533e+01	5.532e+01	5.532e+01	5.531e+01	5.529e+01	5.527e+01	5.524e+01	5.519e+01	5.512e+01	5.501e+01	5.486e+01	5.465e+01	5.437e+01	5.401e+01	5.356e+01	5.304e+01	5.244e+01	5.180e+01	5.112e+01	5.042e+01	4.970e+01	4.898e+01	4.825e+01	4.752e+01	4.679e+01	4.605e+01	4.532e+01	4.458e+01	4.384e+01	4.311e+01	4.237e+01	4.163e+01	4.089e+01	4.016e+01	3.942e+01	3.868e+01	3.794e+01	3.720e+01	3.646e+01	3.572e+01	3.498e+01	3.423e+01	3.349e+01	3.274e+01	3.200e+01
-5.95	5.496e+01	5.496e+01	5.496e+01	5.496e+01	5.496e+01	5.496e+01	5.496e+01	5.496e+01	5.496e+01	5.496e+01	5.496e+01	5.496e+01	5.496e+01	5.496e+01	5.496e+01	5.496e+01	5.496e+01	5.495e+01	5.495e+01	5.494e+01	5.493e+01	5.490e+01	5.487e+01	5.482e+01	5.475e+01	5.464e+01	5.449e+01	5.428e+01	5.400e+01	5.364e+01	5.319e+01	5.267e+01	5.208e+01	5.143e+01	5.075e+01	5.005e+01	4.934e+01	4.861e+01	4.788e+01	4.715e+01	4.642e+01	4.568e+01	4.495e+01	4.421e+01	4.347e+01	4.274e+01	4.200e+01	4.126e+01	4.052e+01	3.979e+01	3.905e+01	3.831e+01	3.757e+01	3.683e+01	3.609e+01	3.535e+01	3.461e+01	3.386e+01	3.312e+01	3.237e+01	3.162e+01
-5.90	5.460e+01	5.460e+01	5.460e+01	5.460e+01	5.460e+01	5.460e+01	5.460e+01	5.460e+01	5.459e+01	5.459e+01	5.459e+01	5.459e+01	5.459e+01	5.459e+01	5.459e+01	5.459e+01	5.459e+01	5.459e+01	5.458e+01	5.457e+01	5.456e+01	5.454e+01	5.450e+01	5.445e+01	5.438e+01	5.428e+01	5.412e+01	5.391e+01	5.363e+01	5.327e+01	5.282e+01	5.230e+01	5.171e+01	5.106e+01	5.039e+01	4.968e+01	4.897e+01	4.824e+01	4.752e+01	4.678e+01	4.605e+01	4.531e+01	4.458e+01	4.384e+01	4.311e+01	4.237e+01	4.163e+01	4.089e+01	4.016e+01	3.942e+01	3.868e+01	3.794e+01	3.720e+01	3.646e+01	3.572e+01	3.498e+01	3.423e+01	3.349e+01	3.274e+01	3.200e+01	3.125e+01
-5.85	5.423e+01	5.423e+01	5.423e+01	5.423e+01	5.423e+01	5.423e+01	5.423e+01	5.423e+01	5.423e+01	5.423e+01	5.423e+01	5.423e+01	5.423e+01	5.423e+01	5.422e+01	5.422e+01	5.422e+01	5.422e+01	5.421e+01	5.420e+01	5.419e+01	5.417e+01	5.414e+01	5.409e+01	5.401e+01	5.391e+01	5.375e+01	5.354e+01	5.326e+01	5.290e+01	5.246e+01	5.193e+01	5.134e+01	5.070e+01	5.002e+01	4.932e+01	4.860e+01	4.788e+01	4.715e+01	4.641e+01	4.568e+01	4.495e+01	4.421e+01	4.347e+01	4.274e+01	4.200e+01	4.126e+01	4.052e+01	3.979e+01	3.905e+01	3.831e+01	3.757e+01	3.683e+01	3.609e+01	3.535e+01	3.461e+01	3.386e+01	3.312e+01	3.237e+01	3.162e+01	3.087e+01
-5.80	5.386e+01	5.386e+01	5.386e+01	5.386e+01	5.386e+01	5.386e+01	5.386e+01	5.386e+01	5.386e+01	5.386e+01	5.386e+01	5.386e+01	5.386e+01	5.386e+01	5.386e+01	5.385e+01	5.385e+01	5.385e+01	5.384e+01	5.383e+01	5.382e+01	5.380e+01	5.377e+01	5.372e+01	5.365e+01	5.354e+01	5.339e+01	5.318e+01	5.289e+01	5.253e+01	5.209e+01	5.156e+01	5.097e+01	5.033e+01	4.965e+01	4.895e+01	4.823e+01	4.751e+01	4.678e+01	4.605e+01	4.531e+01	4.458e+01	4.384e+01	4.310e+01	4.237e+01	4.163e+01	4.089e+01	4.015e+01	3.942e+01	3.868e+01	3.794e+01	3.720e+01	3.646e+01	3.572e+01	3.498e+01	3.423e+01	3.349e+01	3.274e+01	3.200e+01	3.125e+01	3.050e+01
-5.75	5.349e+01	5.349e+01	5.349e+01	5.349e+01	5.349e+01	5.349e+01	5.349e+01	5.349e+01	5.349e+01	5.349e+01	5.349e+01	5.349e+01	5.349e+01	5.349e+01	5.349e+01	5.349e+01	5.348e+01	5.348e+01	5.347e+01	5.347e+01	5.345e+01	5.343e+01	5.340e+01	5.335e+01	5.328e+01	5.317e+01	5.302e+01	5.281e+01	5.252e+01	5.216e+01	5.172e+01	5.119e+01	5.060e+01	4.996e+01	4.928e+01	4.858e+01	4.786e+01	4.714e+01	4.641e+01	4.568e+01	4.494e+01	4.421e+01	4.347e+01	4.274e+01	4.200e+01	4.126e+01	4.052e+01	3.979e+01	3.905e+01	3.831e+01	3.757e+01	3.683e+01	3.609e+01	3.535e+01	3.461e+01	3.386e+01	3.312e+01	3.237e+01	3.162e+01	3.087e+01	3.012e+01
-5.70	5.312e+01	5.312e+01	5.312e+01	5.312e+01	5.312e+01	5.312e+01	5.312e+01	5.312e+01	5.312e+01	5.312e+01	5.312e+01	5.312e+01	5.312e+01	5.312e+01	5.312e+01	5.312e+01	5.312e+01	5.311e+01	5.311e+01	5.310e+01	5.308e+01	5.306e+01	5.303e+01	5.298e+01	5.291e+01	5.280e+01	5.265e+01	5.244e+01	5.216e+01	5.179e+01	5.135e+01	5.082e+01	5.023e+01	4.959e+01	4.891e+01	4.821e+01	4.749e+01	4.677e+01	4.604e+01	4.531e+01	4.458e+01	4.384e+01	4.310e+01	4.237e+01	4.163e+01	4.089e+01	4.015e+01	3.942e+01	3.868e+01	3.794e+01	3.720e+01	3.646e+01	3.572e+01	3.498e+01	3.423e+01	3.349e+01	3.274e+01	3.200e+01	3.125e+01	3.050e+01	2.974e+01
-5.65	5.275e+01	5.275e+01	5.275e+01	5.275e+01	5.275e+01	5.275e+01	5.275e+01	5.275e+01	5.275e+01	5.275e+01	5.275e+01	5.275e+01	5.275e+01	5.275e+01	5.275e+01	5.275e+01	5.275e+01	5.274e+01	5.274e+01	5.273e+01	5.272e+01	5.269e+01	5.266e+01	5.261e+01	5.254e+01	5.243e+01	5.228e+01	5.207e+01	5.179e+01	5.143e+01	5.098e+01	5.046e+01	4.986e+01	4.922e+01	4.854e+01	4.784e+01	4.713e+01	4.640e+01	4.567e+01	4.494e+01	4.421e+01	4.347e+01	4.274e+01	4.200e+01	4.126e+01	4.052e+01	3.979e+01	3.905e+01	3.831e+01	3.757e+01	3.683e+01	3.609e+01	3.535e+01	3.461e+01	3.386e+01	3.312e+01	3.237e+01	3.162e+01	3.087e+01	3.012e+01	2.936e+01
-5.60	5.238e+01	5.238e+01	5.238e+01	5.238e+01	5.238e+01	5.238e+01	5.238e+01	5.238e+01	5.238e+01	5.238e+01	5.238e+01	5.238e+01	5.238e+01	5.238e+01	5.238e+01	5.238e+01	5.238e+01	5.237e+01	5.237e+01	5.236e+01	5.235e+01	5.233e+01	5.229e+01	5.224e+01	5.217e+01	5.206e+01	5.191e+01	5.170e+01	5.142e+01	5.106e+01	5.061e+01	5.009e+01	4.950e+01	4.885e+01	4.817e+01	4.747e+01	4.676e+01	4.603e+01	4.530e+01	4.457e+01	4.384e+01	4.310e+01	4.237e+01	4.163e+01	4.089e+01	4.015e+01	3.942e+01	3.868e+01	3.794e+01	3.720e+01	3.646e+01	3.572e+01	3.498e+01	3.423e+01	3.349e+01	3.274e+01	3.200e+01	3.125e+01	3.050e+01	2.974e+01	2.898e+01
-5.55	5.202e+01	5.202e+01	5.202e+01	5.202e+01	5.202e+01	5.202e+01	5.202e+01	5.202e+01	5.202e+01	5.202e+01	5.202e+01	5.202e+01	5.202e+01	5.201e+01	5.201e+01	5.201e+01	5.201e+01	5.201e+01	5.200e+01	5.199e+01	5.198e+01	5.196e+01	5.193e+01	5.188e+01	5.180e+01	5.170e+01	5.154e+01	5.133e+01	5.105e+01	5.069e+01	5.024e+01	4.972e+01	4.913e+01	4.848e+01	4.781e+01	4.710e+01	4.639e+01	4.566e+01	4.494e+01	4.420e+01	4.347e+01	4.273e+01	4.200e+01	4.126e+01	4.052e+01	3.979e+01	3.905e+01	3.831e+01	3.757e+01	3.683e+01	3.609e+01	3.535e+01	3.461e+01	3.386e+01	3.312e+01	3.237e+01	3.162e+01	3.087e+01	3.012e+01	2.936e+01	2.860e+01
-5.50	5.165e+01	5.165e+01	5.165e+01	5.165e+01	5.165e+01	5.165e+01	5.165e+01	5.165e+01	5.165e+01	5.165e+01	5.165e+01	5.165e+01	5.165e+01	5.165e+01	5.165e+01	5.164e+01	5.164e+01	5.164e+01	5.163e+01	5.162e+01	5.161e+01	5.159e+01	5.156e+01	5.151e+01	5.143e+01	5.133e+01	5.118e+01	5.096e+01	5.068e+01	5.032e+01	4.988e+01	4.935e+01	4.876e+01	4.812e+01	4.744e+01	4.674e+01	4.602e+01	4.530e+01	4.457e+01	4.383e+01	4.310e+01	4.237e+01	4.163e+01	4.089e+01	4.015e+01	3.942e+01	3.868e+01	3.794e+01	3.720e+01	3.646e+01	3.572e+01	3.498e+01	3.423e+01	3.349e+01	3.274e+01	3.200e+01	3.125e+01	3.050e+01	2.974e+01	2.898e+01	2.822e+01
-5.45	5.128e+01	5.128e+01	5.128e+01	5.128e+01	5.128e+01	5.128e+01	5.128e+01	5.128e+01	5.128e+01	5.128e+01	5.128e+01	5.128e+01	5.128e+01	5.128e+01	5.128e+01	5.128e+01	5.127e+01	5.127e+01	5.126e+01	5.126e+01	5.124e+01	5.122e+01	5.119e+01	5.114e+01	5.107e+01	5.096e+01	5.081e+01	5.060e+01	5.031e+01	4.995e+01	4.951e+01	4.898e+01	4.839e+01	4.775e+01	4.707e+01	4.637e+01	4.565e+01	4.493e+01	4.420e+01	4.347e+01	4.273e+01	4.200e+01	4.126e+01	4.052e+01	3.979e+01	3.905e+01	3.831e+01	3.757e+01	3.683e+01	3.609e+01	3.535e+01	3.461e+01	3.386e+01	3.312e+01	3.237e+01	3.162e+01	3.087e+01	3.012e+01	2.936e+01	2.860e+01	2.783e+01
-5.40	5.091e+01	5.091e+01	5.091e+01	5.091e+01	5.091e+01	5.091e+01	5.091e+01	5.091e+01	5.091e+01	5.091e+01	5.091e+01	5.091e+01	5.091e+01	5.091e+01	5.091e+01	5.091e+01	5.090e+01	5.090e+01	5.090e+01	5.089e+01	5.087e+01	5.085e+01	5.082e+01	5.077e+01	5.070e+01	5.059e+01	5.044e+01	5.023e+01	4.995e+01	4.958e+01	4.914e+01	4.861e+01	4.802e+01	4.738e+01	4.670e+01	4.600e+01	4.528e+01	4.456e+01	4.383e+01	4.310e+01	4.236e+01	4.163e+01	4.089e+01	4.015e+01	3.942e+01	3.868e+01	3.794e+01	3.720e+01	3.646e+01	3.572e+01	3.498e+01	3.423e+01	3.349e+01	3.274e+01	3.200e+01	3.125e+01	3.050e+01	2.974e+01	2.898e+01	2.822e+01	2.745e+01
-5.35	5.054e+01	5.054e+01	5.054e+01	5.054e+01	5.054e+01	5.054e+01	5.054e+01	5.054e+01	5.054e+01	5.054e+01	5.054e+01	5.054e+01	5.054e+01	5.054e+01	5.054e+01	5.054e+01	5.054e+01	5.053e+01	5.053e+01	5.052e+01	5.050e+01	5.048e+01	5.045e+01	5.040e+01	5.033e+01	5.022e+01	5.007e+01	4.986e+01	4.958e+01	4.922e+01	4.877e+01	4.825e+01	4.765e+01	4.701e+01	4.633e+01	4.563e+01	4.491e+01	4.419e+01	4.346e+01	4.273e+01	4.199e+01	4.126e+01	4.052e+01	3.978e+01	3.905e+01	3.831e+01	3.757e+01	3.683e+01	3.609e+01	3.535e+01	3.461e+01	3.386e+01	3.312e+01	3.237e+01	3.162e+01	3.087e+01	3.012e+01	2.936e+01	2.860e+01	2.783e+01	2.706e+01
-5.30	5.017e+01	5.017e+01	5.017e+01	5.017e+01	5.017e+01	5.017e+01	5.017e+01	5.017e+01	5.017e+01	5.017e+01	5.017e+01	5.017e+01	5.017e+01	5.017e+01	5.017e+01	5.017e+01	5.017e+01	5.016e+01	5.016e+01	5.015e+01	5.014e+01	5.012e+01	5.008e+01	5.003e+01	4.996e+01	4.985e+01	4.970e+01	4.949e+01	4.921e+01	4.885e+01	4.840e+01	4.788e+01	4.729e+01	4.664e+01	4.596e+01	4.526e+01	4.455e+01	4.382e+01	4.309e+01	4.236e+01	4.163e+01	4.089e+01	4.015e+01	3.942e+01	3.868e+01	3.794e+01	3.720e+01	3.646e+01	3.572e+01	3.498e+01	3.423e+01	3.349e+01	3.274e+01	3.200e+01	3.125e+01	3.050e+01	2.974e+01	2.898e+01	2.822e+01	2.745e+01	2.667e+01
-5.25	4.981e+01	4.981e+01	4.981e+01	4.981e+01	4.981e+01	4.981e+01	4.981e+01	4.981e+01	4.981e+01	4.981e+01	4.981e+01	4.981e+01	4.980e+01	4.980e+01	4.980e+01	4.980e+01	4.980e+01	4.980e+01	4.979e+01	4.978e+01	4.977e+01	4.975e+01	4.971e+01	4.967e+01	4.959e+01	4.949e+01	4.933e+01	4.912e+01	4.884e+01	4.848e+01	4.803e+01	4.751e+01	4.692e+01	4.627e+01	4.559e+01	4.489e+01	4.418e+01	4.345e+01	4.272e+01	4.199e+01	4.126e+01	4.052e+01	3.978e+01	3.905e+01	3.831e+01	3.757e+01	3.683e+01	3.609e+01	3.535e+01	3.461e+01	3.386e+01	3.312e+01	3.237e+01	3.162e+01	3.087e+01	3.012e+01	2.936e+01	2.860e+01	2.783e+01	2.706e+01	2.628e+01
-5.20	4.944e+01	4.944e+01	4.944e+01	4.944e+01	4.944e+01	4.944e+01	4.944e+01	4.944e+01	4.944e+01	4.944e+01	4.944e+01	4.944e+01	4.944e+01	4.944e+01	4.943e+01	4.943e+01	4.943e+01	4.943e+01	4.942e+01	4.941e+01	4.940e+01	4.938e+01	4.935e+01	4.930e+01	4.922e+01	4.912e+01	4.896e+01	4.875e+01	4.847e+01	4.811e+01	4.767e+01	4.714e+01	4.655e+01	4.591e+01	4.523e+01	4.452e+01	4.381e+01	4.308e+01	4.235e+01	4.162e+01	4.089e+01	4.015e+01	3.941e+01	3.868e+01	3.794e+01	3.720e+01	3.646e+01	3.572e+01	3.498e+01	3.423e+01	3.349e+01	3.274e+01	3.200e+01	3.125e+01	3.050e+01	2.974e+01	2.898e+01	2.822e+01	2.745e+01	2.667e+01	2.589e+01
-5.15	4.907e+01	4.907e+01	4.907e+01	4.907e+01	4.907e+01	4.907e+01	4.907e+01	4.907e+01	4.907e+01	4.907e+01	4.907e+01	4.907e+01	4.907e+01	4.907e+01	4.907e+01	4.906e+01	4.906e+01	4.906e+01	4.905e+01	4.904e+01	4.903e+01	4.901e+01	4.898e+01	4.893e+01	4.886e+01	4.875e+01	4.860e+01	4.839e+01	4.810e+01	4.774e+01	4.730e+01	4.677e+01	4.618e+01	4.554e+01	4.486e+01	4.416e+01	4.344e+01	4.272e+01	4.199e+01	4.125e+01	4.052e+01	3.978e+01	3.905e+01	3.831e+01	3.757e+01	3.683e+01	3.609e+01	3.535e+01	3.461e+01	3.386e+01	3.312e+01	3.237e+01	3.162e+01	3.087e+01	3.012e+01	2.936e+01	2.860e+01	2.783e+01	2.706e+01	2.628e+01	2.549e+01
-5.10	4.870e+01	4.870e+01	4.870e+01	4.870e+01	4.870e+01	4.870e+01	4.870e+01	4.870e+01	4.870e+01	4.870e+01	4.870e+01	4.870e+01	4.870e+01	4.870e+01	4.870e+01	4.870e+01	4.869e+01	4.869e+01	4.869e+01	4.868e+01	4.866e+01	4.864e+01	4.861e+01	4.856e+01	4.849e+01	4.838e+01	4.823e+01	4.802e+01	4.773e+01	4.737e+01	4.693e+01	4.640e+01	4.581e+01	4.517e+01	4.449e+01	4.379e+01	4.307e+01	4.235e+01	4.162e+01	4.088e+01	4.015e+01	3.941e+01	3.868e+01	3.794e+01	3.720e+01	3.646e+01	3.572e+01	3.498e+01	3.423e+01	3.349e+01	3.274e+01	3.200e+01	3.125e+01	3.050e+01	2.974e+01	2.898e+01	2.822e+01	2.745e+01	2.667e+01	2.589e+01	2.510e+01
-5.05	4.833e+01	4.833e+01	4.833e+01	4.833e+01	4.833e+01	4.833e+01	4.833e+01	4.833e+01	4.833e+01	4.833e+01	4.833e+01	4.833e+01	4.833e+01	4.833e+01	4.833e+01	4.833e+01	4.833e+01	4.832e+01	4.832e+01	4.831e+01	4.829e+01	4.827e+01	4.824e+01	4.819e+01	4.812e+01	4.801e+01	4.786e+01	4.765e+01	4.737e+01	4.700e+01	4.656e+01	4.603e+01	4.544e+01	4.480e+01	4.412e+01	4.342e+01	4.270e+01	4.198e+01	4.125e+01	4.052e+01	3.978e+01	3.904e+01	3.831e+01	3.757e+01	3.683e+01	3.609e+01	3.535e+01	3.461e+01	3.386e+01	3.312e+01	3.237e+01	3.162e+01	3.087e+01	3.012e+01	2.936e+01	2.860e+01	2.783e+01	2.706e+01	2.628e+01	2.549e+01	2.470e+01
-5.00	4.796e+01	4.796e+01	4.796e+01	4.796e+01	4.796e+01	4.796e+01	4.796e+01	4.796e+01	4.796e+01	4.796e+01	4.796e+01	4.796e+01	4.796e+01	4.796e+01	4.796e+01	4.796e+01	4.796e+01	4.795e+01	4.795e+01	4.794e+01	4.793e+01	4.790e+01	4.787e+01	4.782e+01	4.775e+01	4.764e+01	4.749e+01	4.728e+01	4.700e+01	4.664e+01	4.619e+01	4.567e+01	4.507e+01	4.443e+01	4.375e+01	4.305e+01	4.233e+01	4.161e+01	4.088e+01	4.015e+01	3.941e+01	3.867e+01	3.794e+01	3.720e+01	3.646e+01	3.572e+01	3.498e+01	3.423e+01	3.349e+01	3.274e+01	3.200e+01	3.125e+01	3.050e+01	2.974e+01	2.898e+01	2.822e+01	2.745e+01	2.667e+01	2.589e+01	2.510e+01	2.429e+01
-4.95	4.760e+01	4.760e+01	4.760e+01	4.760e+01	4.760e+01	4.760e+01	4.760e+01	4.759e+01	4.759e+01	4.759e+01	4.759e+01	4.759e+01	4.759e+01	4.759e+01	4.759e+01	4.759e+01	4.759e+01	4.759e+01	4.758e+01	4.757e+01	4.756e+01	4.754e+01	4.750e+01	4.745e+01	4.738e+01	4.727e+01	4.712e+01	4.691e+01	4.663e+01	4.627e+01	4.582e+01	4.530e+01	4.471e+01	4.406e+01	4.338e+01	4.268e+01	4.196e+01	4.124e+01	4.051e+01	3.978e+01	3.904e+01	3.831e+01	3.757e+01	3.683e+01	3.609e+01	3.535e+01	3.461e+01	3.386e+01	3.312e+01	3.237e+01	3.162e+01	3.087e+01	3.012e+01	2.936e+01	2.860e+01	2.783e+01	2.706e+01	2.628e+01	2.549e+01	2.470e+01	2.389e+01
-4.90	4.723e+01	4.723e+01	4.723e+01	4.723e+01	4.723e+01	4.723e+01	4.723e+01	4.723e+01	4.723e+01	4.723e+01	4.723e+01	4.723e+01	4.723e+01	4.723e+01	4.722e+01	4.722e+01	4.722e+01	4.722e+01	4.721e+01	4.720e+01	4.719e+01	4.717e+01	4.714e+01	4.709e+01	4.701e+01	4.691e+01	4.675e+01	4.654e+01	4.626e+01	4.590e+01	4.545e+01	4.493e+01	4.434e+01	4.369e+01	4.301e+01	4.231e+01	4.160e+01	4.087e+01	4.014e+01	3.941e+01	3.867e+01	3.794e+01	3.720e+01	3.646e+01	3.572e+01	3.498e+01	3.423e+01	3.349e+01	3.274e+01	3.200e+01	3.125e+01	3.050e+01	2.974e+01	2.898e+01	2.822e+01	2.745e+01	2.667e+01	2.589e+01	2.509e+01	2.429e+01	2.348e+01
-4.85	4.686e+01	4.686e+01	4.686e+01	4.686e+01	4.686e+01	4.686e+01	4.686e+01	4.686e+01	4.686e+01	4.686e+01	4.686e+01	4.686e+01	4.686e+01	4.686e+01	4.686e+01	4.685e+01	4.685e+01	4.685e+01	4.684e+01	4.683e+01	4.682e+01	4.680e+01	4.677e+01	4.672e+01	4.664e+01	4.654e+01	4.639e+01	4.617e+01	4.589e+01	4.553e+01	4.509e+01	4.456e+01	4.397e+01	4.332e+01	4.265e+01	4.194e+01	4.123e+01	4.050e+01	3.977e+01	3.904e+01	3.830e+01	3.757e+01	3.683e+01	3.609e+01	3.535e+01	3.461e+01	3.386e+01	3.312e+01	3.237e+01	3.162e+01	3.087e+01	3.012e+01	2.936e+01	2.860e+01	2.783e+01	2.706e+01	2.628e+01	2.549e+01	2.470e+01	2.389e+01	2.307e+01
-4.80	4.649e+01	4.649e+01	4.649e+01	4.649e+01	4.649e+01	4.649e+01	4.649e+01	4.649e+01	4.649e+01	4.649e+01	4.649e+01	4.649e+01	4.649e+01	4.649e+01	4.649e+01	4.649e+01	4.648e+01	4.648e+01	4.647e+01	4.647e+01	4.645e+01	4.643e+01	4.640e+01	4.635e+01	4.628e+01	4.617e+01	4.602e+01	4.581e+01	4.552e+01	4.516e+01	4.472e+01	4.419e+01	4.360e+01	4.296e+01	4.228e+01	4.157e+01	4.086e+01	4.013e+01	3.940e+01	3.867e+01	3.793e+01	3.720e+01	3.646e+01	3.572e+01	3.498e+01	3.423e+01	3.349e+01	3.274e+01	3.200e+01	3.125e+01	3.050e+01	2.974e+01	2.898e+01	2.822e+01	2.745e+01	2.667e+01	2.589e+01	2.509e+01	2.429e+01	2.348e+01	2.265e+01
-4.75	4.612e+01	4.612e+01	4.612e+01	4.612e+01	4.612e+01	4.612e+01	4.612e+01	4.612e+01	4.612e+01	4.612e+01	4.612e+01	4.612e+01	4.612e+01	4.612e+01	4.612e+01	4.612e+01	4.612e+01	4.611e+01	4.611e+01	4.610e+01	4.608e+01	4.606e+01	4.603e+01	4.598e+01	4.591e+01	4.580e+01	4.565e+01	4.544e+01	4.516e+01	4.479e+01	4.435e+01	4.382e+01	4.323e+01	4.259e+01	4.191e+01	4.121e+01	4.049e+01	3.976e+01	3.903e+01	3.830e+01	3.756e+01	3.683e+01	3.609e+01	3.535e+01	3.460e+01	3.386e+01	3.312e+01	3.237e+01	3.162e+01	3.087e+01	3.012e+01	2.936e+01	2.860e+01	2.783e+01	2.706e+01	2.628e+01	2.549e+01	2.469e+01	2.389e+01	2.307e+01	2.223e+01
-4.70	4.575e+01	4.575e+01	4.575e+01	4.575e+01	4.575e+01	4.575e+01	4.575e+01	4.575e+01	4.575e+01	4.575e+01	4.575e+01	4.575e+01	4.575e+01	4.575e+01	4.575e+01	4.575e+01	4.575e+01	4.574e+01	4.574e+01	4.573e+01	4.571e+01	4.569e+01	4.566e+01	4.561e+01	4.554e+01	4.543e+01	4.528e+01	4.507e+01	4.479e+01	4.442e+01	4.398e+01	4.345e+01	4.286e+01	4.222e+01	4.154e+01	4.084e+01	4.012e+01	3.939e+01	3.866e+01	3.793e+01	3.719e+01	3.646e+01	3.572e+01	3.498e+01	3.423e+01	3.349e+01	3.274e+01	3.200e+01	3.125e+01	3.049e+01	2.974e+01	2.898e+01	2.822e+01	2.745e+01	2.667e+01	2.589e+01	2.509e+01	2.429e+01	2.348e+01	2.265e+01	2.181e+01
-4.65	4.538e+01	4.538e+01	4.538e+01	4.538e+01	4.538e+01	4.538e+01	4.538e+01	4.538e+01	4.538e+01	4.538e+01	4.538e+01	4.538e+01	4.538e+01	4.538e+01	4.538e+01	4.538e+01	4.538e+01	4.537e+01	4.537e+01	4.536e+01	4.535e+01	4.533e+01	4.529e+01	4.524e+01	4.517e+01	4.506e+01	4.491e+01	4.470e+01	4.442e+01	4.406e+01	4.361e+01	4.309e+01	4.249e+01	4.185e+01	4.117e+01	4.047e+01	3.975e+01	3.903e+01	3.830e+01	3.756e+01	3.682e+01	3.609e+01	3.535e+01	3.460e+01	3.386e+01	3.312e+01	3.237e+01	3.162e+01	3.087e+01	3.012e+01	2.936e+01	2.860e+01	2.783e+01	2.706e+01	2.628e+01	2.549e+01	2.469e+01	2.389e+01	2.307e+01	2.223e+01	2.138e+01
-4.60	4.502e+01	4.502e+01	4.502e+01	4.502e+01	4.502e+01	4.502e+01	4.502e+01	4.502e+01	4.502e+01	4.502e+01	4.502e+01	4.502e+01	4.501e+01	4.501e+01	4.501e+01	4.501e+01	4.501e+01	4.501e+01	4.500e+01	4.499e+01	4.498e+01	4.496e+01	4.492e+01	4.488e+01	4.480e+01	4.470e+01	4.454e+01	4.433e+01	4.405e+01	4.369e+01	4.324e+01	4.272e+01	4.212e+01	4.148e+01	4.080e+01	4.010e+01	3.938e+01	3.866e+01	3.793e+01	3.719e+01	3.645e+01	3.572e+01	3.497e+01	3.423e+01	3.349e+01	3.274e+01	3.200e+01	3.125e+01	3.049e+01	2.974e+01	2.898e+01	2.822e+01	2.745e+01	2.667e+01	2.589e+01	2.509e+01	2.429e+01	2.348e+01	2.265e+01	2.181e+01	2.094e+01
-4.55	4.465e+01	4.465e+01	4.465e+01	4.465e+01	4.465e+01	4.465e+01	4.465e+01	4.465e+01	4.465e+01	4.465e+01	4.465e+01	4.465e+01	4.465e+01	4.465e+01	4.464e+01	4.464e+01	4.464e+01	4.464e+01	4.463e+01	4.462e+01	4.461e+01	4.459e+01	4.456e+01	4.451e+01	4.443e+01	4.433e+01	4.417e+01	4.396e+01	4.368e+01	4.332e+01	4.287e+01	4.235e+01	4.176e+01	4.111e+01	4.043e+01	3.973e+01	3.901e+01	3.829e+01	3.756e+01	3.682e+01	3.608e+01	3.534e+01	3.460e+01	3.386e+01	3.312e+01	3.237e+01	3.162e+01	3.087e+01	3.012e+01	2.936e+01	2.860e+01	2.783e+01	2.706e+01	2.628e+01	2.549e+01	2.469e+01	2.389e+01	2.307e+01	2.223e+01	2.138e+01	2.051e+01
-4.50	4.428e+01	4.428e+01	4.428e+01	4.428e+01	4.428e+01	4.428e+01	4.428e+01	4.428e+01	4.428e+01	4.428e+01	4.428e+01	4.428e+01	4.428e+01	4.428e+01	4.428e+01	4.427e+01	4.427e+01	4.427e+01	4.426e+01	4.425e+01	4.424e+01	4.422e+01	4.419e+01	4.414e+01	4.406e+01	4.396e+01	4.381e+01	4.359e+01	4.331e+01	4.295e+01	4.250e+01	4.198e+01	4.139e+01	4.074e+01	4.006e+01	3.936e+01	3.864e+01	3.792e+01	3.719e+01	3.645e+01	3.571e+01	3.497e+01	3.423e+01	3.349e+01	3.274e+01	3.200e+01	3.125e+01	3.049e+01	2.974e+01	2.898e+01	2.822e+01	2.745e+01	2.667e+01	2.589e+01	2.509e+01	2.429e+01	2.348e+01	2.265e+01	2.181e+01	2.094e+01	2.006e+01
-4.45	4.391e+01	4.391e+01	4.391e+01	4.391e+01	4.391e+01	4.391e+01	4.391e+01	4.391e+01	4.391e+01	4.391e+01	4.391e+01	4.391e+01	4.391e+01	4.391e+01	4.391e+01	4.391e+01	4.390e+01	4.390e+01	4.389e+01	4.389e+01	4.387e+01	4.385e+01	4.382e+01	4.377e+01	4.370e+01	4.359e+01	4.344e+01	4.323e+01	4.294e+01	4.258e+01	4.214e+01	4.161e+01	4.102e+01	4.037e+01	3.969e+01	3.899e+01	3.827e+01	3.755e+01	3.682e+01	3.608e+01	3.534e+01	3.460e+01	3.386e+01	3.312e+01	3.237e+01	3.162e+01	3.087e+01	3.012e+01	2.936e+01	2.860e+01	2.783e+01	2.706e+01	2.628e+01	2.549e+01	2.469e+01	2.389e+01	2.307e+01	2.223e+01	2.138e+01	2.051e+01	1.961e+01
-4.40	4.354e+01	4.354e+01	4.354e+01	4.354e+01	4.354e+01	4.354e+01	4.354e+01	4.354e+01	4.354e+01	4.354e+01	4.354e+01	4.354e+01	4.354e+01	4.354e+01	4.354e+01	4.354e+01	4.354e+01	4.353e+01	4.353e+01	4.352e+01	4.350e+01	4.348e+01	4.345e+01	4.340e+01	4.333e+01	4.322e+01	4.307e+01	4.286e+01	4.257e+01	4.221e+01	4.177e+01	4.124e+01	4.065e+01	4.000e+01	3.932e+01	3.862e+01	3.790e+01	3.718e+01	3.645e+01	3.571e+01	3.497e+01	3.423e+01	3.349e+01	3.274e+01	3.200e+01	3.125e+01	3.049e+01	2.974e+01	2.898e+01	2.822e+01	2.745e+01	2.667e+01	2.589e+01	2.509e+01	2.429e+01	2.348e+01	2.265e+01	2.181e+01	2.094e+01	2.006e+01	1.916e+01
-4.35	4.317e+01	4.317e+01	4.317e+01	4.317e+01	4.317e+01	4.317e+01	4.317e+01	4.317e+01	4.317e+01	4.317e+01	4.317e+01	4.317e+01	4.317e+01	4.317e+01	4.317e+01	4.317e+01	4.317e+01	4.316e+01	4.316e+01	4.315e+01	4.314e+01	4.311e+01	4.308e+01	4.303e+01	4.296e+01	4.285e+01	4.270e+01	4.249e+01	4.221e+01	4.184e+01	4.140e+01	4.087e+01	4.028e+01	3.964e+01	3.896e+01	3.825e+01	3.753e+01	3.681e+01	3.607e+01	3.534e+01	3.460e+01	3.386e+01	3.311e+01	3.237e+01	3.162e+01	3.087e+01	3.012e+01	2.936e+01	2.860e+01	2.783e+01	2.706e+01	2.628e+01	2.549e+01	2.469e+01	2.389e+01	2.307e+01	2.223e+01	2.138e+01	2.051e+01	1.961e+01	1.870e+01
-4.30	4.280e+01	4.280e+01	4.280e+01	4.280e+01	4.280e+01	4.280e+01	4.280e+01	4.280e+01	4.280e+01	4.280e+01	4.280e+01	4.280e+01	4.280e+01	4.280e+01	4.280e+01	4.280e+01	4.280e+01	4.279e+01	4.279e+01	4.278e+01	4.277e+01	4.275e+01	4.271e+01	4.266e+01	4.259e+01	4.248e+01	4.233e+01	4.212e+01	4.184e+01	4.147e+01	4.103e+01	4.050e+01	3.991e+01	3.927e+01	3.859e+01	3.788e+01	3.716e+01	3.644e+01	3.570e+01	3.497e+01	3.423e+01	3.349e+01	3.274e+01	3.200e+01	3.125e+01	3.049e+01	2.974e+01	2.898e+01	2.822e+01	2.745e+01	2.667e+01	2.589e+01	2.509e+01	2.429e+01	2.348e+01	2.265e+01	2.181e+01	2.094e+01	2.006e+01	1.916e+01	1.823e+01
-4.25	4.244e+01	4.244e+01	4.244e+01	4.244e+01	4.244e+01	4.244e+01	4.244e+01	4.244e+01	4.244e+01	4.244e+01	4.244e+01	4.244e+01	4.244e+01	4.243e+01	4.243e+01	4.243e+01	4.243e+01	4.243e+01	4.242e+01	4.241e+01	4.240e+01	4.238e+01	4.234e+01	4.230e+01	4.222e+01	4.211e+01	4.196e+01	4.175e+01	4.147e+01	4.111e+01	4.066e+01	4.013e+01	3.954e+01	3.890e+01	3.822e+01	3.751e+01	3.679e+01	3.607e+01	3.533e+01	3.460e+01	3.386e+01	3.311e+01	3.237e+01	3.162e+01	3.087e+01	3.012e+01	2.936e+01	2.860e+01	2.783e+01	2.706e+01	2.628e+01	2.549e+01	2.469e+01	2.389e+01	2.307e+01	2.223e+01	2.138e+01	2.051e+01	1.961e+01	1.870e+01	1.776e+01
-4.20	4.207e+01	4.207e+01	4.207e+01	4.207e+01	4.207e+01	4.207e+01	4.207e+01	4.207e+01	4.207e+01	4.207e+01	4.207e+01	4.207e+01	4.207e+01	4.207e+01	4.207e+01	4.206e+01	4.206e+01	4.206e+01	4.205e+01	4.204e+01	4.203e+01	4.201e+01	4.198e+01	4.193e+01	4.185e+01	4.175e+01	4.159e+01	4.138e+01	4.110e+01	4.074e+01	4.029e+01	3.977e+01	3.917e+01	3.853e+01	3.785e+01	3.714e+01	3.642e+01	3.570e+01	3.496e+01	3.422e+01	3.348e+01	3.274e+01	3.199e+01	3.125e+01	3.049e+01	2.974e+01	2.898e+01	2.822e+01	2.745e+01	2.667e+01	2.589e+01	2.509e+01	2.429e+01	2.348e+01	2.265e+01	2.181e+01	2.094e+01	2.006e+01	1.916e+01	1.823e+01	1.728e+01
-4.15	4.170e+01	4.170e+01	4.170e+01	4.170e+01	4.170e+01	4.170e+01	4.170e+01	4.170e+01	4.170e+01	4.170e+01	4.170e+01	4.170e+01	4.170e+01	4.170e+01	4.170e+01	4.170e+01	4.169e+01	4.169e+01	4.168e+01	4.167e+01	4.166e+01	4.164e+01	4.161e+01	4.156e+01	4.148e+01	4.138e+01	4.122e+01	4.101e+01	4.073e+01	4.037e+01	3.992e+01	3.940e+01	3.880e+01	3.816e+01	3.748e+01	3.677e+01	3.605e+01	3.533e+01	3.459e+01	3.385e+01	3.311e+01	3.237e+01	3.162e+01	3.087e+01	3.012e+01	2.936e+01	2.860e+01	2.783e+01	2.706e+01	2.628e+01	2.549e+01	2.469e+01	2.389e+01	2.306e+01	2.223e+01	2.138e+01	2.051e+01	1.961e+01	1.870e+01	1.776e+01	1.680e+01
-4.10	4.133e+01	4.133e+01	4.133e+01	4.133e+01	4.133e+01	4.133e+01	4.133e+01	4.133e+01	4.133e+01	4.133e+01	4.133e+01	4.133e+01	4.133e+01	4.133e+01	4.133e+01	4.133e+01	4.132e+01	4.132e+01	4.131e+01	4.131e+01	4.129e+01	4.127e+01	4.124e+01	4.119e+01	4.112e+01	4.101e+01	4.086e+01	4.064e+01	4.036e+01	4.000e+01	3.955e+01	3.903e+01	3.843e+01	3.779e+01	3.711e+01	3.640e+01	3.568e+01	3.495e+01	3.422e+01	3.348e+01	3.274e+01	3.199e+01	3.124e+01	3.049e+01	2.974e+01	2.898e+01	2.821e+01	2.745e+01	2.667e+01	2.589e+01	2.509e+01	2.429e+01	2.348e+01	2.265e+01	2.181e+01	2.094e+01	2.006e+01	1.916e+01	1.823e+01	1.728e+01	1.631e+01
-4.05	4.096e+01	4.096e+01	4.096e+01	4.096e+01	4.096e+01	4.096e+01	4.096e+01	4.096e+01	4.096e+01	4.096e+01	4.096e+01	4.096e+01	4.096e+01	4.096e+01	4.096e+01	4.096e+01	4.096e+01	4.095e+01	4.095e+01	4.094e+01	4.092e+01	4.090e+01	4.087e+01	4.082e+01	4.075e+01	4.064e+01	4.049e+01	4.028e+01	3.999e+01	3.963e+01	3.918e+01	3.866e+01	3.806e+01	3.742e+01	3.674e+01	3.603e+01	3.531e+01	3.458e+01	3.385e+01	3.311e+01	3.236e+01	3.162e+01	3.087e+01	3.012e+01	2.936e+01	2.860e+01	2.783e+01	2.706e+01	2.628e+01	2.549e+01	2.469e+01	2.389e+01	2.306e+01	2.223e+01	2.138e+01	2.051e+01	1.961e+01	1.870e+01	1.776e+01	1.680e+01	1.581e+01
-4.00	4.059e+01	4.059e+01	4.059e+01	4.059e+01	4.059e+01	4.059e+01	4.059e+01	4.059e+01	4.059e+01	4.059e+01	4.059e+01	4.059e+01	4.059e+01	4.059e+01	4.059e+01	4.059e+01	4.059e+01	4.058e+01	4.058e+01	4.057e+01	4.055e+01	4.053e+01	4.050e+01	4.045e+01	4.038e+01	4.027e+01	4.012e+01	3.991e+01	3.962e+01	3.926e+01	3.881e+01	3.829e+01	3.769e+01	3.705e+01	3.637e+01	3.566e+01	3.494e+01	3.421e+01	3.348e+01	3.273e+01	3.199e+01	3.124e+01	3.049e+01	2.974e+01	2.898e+01	2.821e+01	2.745e+01	2.667e+01	2.589e+01	2.509e+01	2.429e+01	2.348e+01	2.265e+01	2.180e+01	2.094e+01	2.006e+01	1.916e+01	1.823e+01	1.728e+01	1.631e+01	1.530e+01
-3.95	4.022e+01	4.022e+01	4.022e+01	4.022e+01	4.022e+01	4.022e+01	4.022e+01	4.022e+01	4.022e+01	4.022e+01	4.022e+01	4.022e+01	4.022e+01	4.022e+01	4.022e+01	4.022e+01	4.022e+01	4.021e+01	4.021e+01	4.020e+01	4.019e+01	4.016e+01	4.013e+01	4.008e+01	4.001e+01	3.990e+01	3.975e+01	3.954e+01	3.925e+01	3.889e+01	3.844e+01	3.792e+01	3.732e+01	3.668e+01	3.600e+01	3.529e+01	3.457e+01	3.384e+01	3.310e+01	3.236e+01	3.162e+01	3.087e+01	3.011e+01	2.936e+01	2.860e+01	2.783e+01	2.706e+01	2.628e+01	2.549e+01	2.469e+01	2.389e+01	2.306e+01	2.223e+01	2.138e+01	2.051e+01	1.961e+01	1.870e+01	1.776e+01	1.680e+01	1.581e+01	1.479e+01
-3.90	3.986e+01	3.986e+01	3.986e+01	3.986e+01	3.986e+01	3.986e+01	3.986e+01	3.986e+01	3.986e+01	3.986e+01	3.986e+01	3.986e+01	3.985e+01	3.985e+01	3.985e+01	3.985e+01	3.985e+01	3.985e+01	3.984e+01	3.983e+01	3.982e+01	3.980e+01	3.976e+01	3.971e+01	3.964e+01	3.953e+01	3.938e+01	3.917e+01	3.888e+01	3.852e+01	3.808e+01	3.755e+01	3.695e+01	3.631e+01	3.562e+01	3.492e+01	3.420e+01	3.347e+01	3.273e+01	3.199e+01	3.124e+01	3.049e+01	2.974e+01	2.898e+01	2.821e+01	2.744e+01	2.667e+01	2.589e+01	2.509e+01	2.429e+01	2.348e+01	2.265e+01	2.180e+01	2.094e+01	2.006e+01	1.916e+01	1.823e+01	1.728e+01	1.631e+01	1.530e+01	1.427e+01
-3.85	3.949e+01	3.949e+01	3.949e+01	3.949e+01	3.949e+01	3.949e+01	3.949e+01	3.949e+01	3.949e+01	3.949e+01	3.949e+01	3.949e+01	3.949e+01	3.949e+01	3.948e+01	3.948e+01	3.948e+01	3.948e+01	3.947e+01	3.946e+01	3.945e+01	3.943e+01	3.939e+01	3.934e+01	3.927e+01	3.916e+01	3.901e+01	3.880e+01	3.852e+01	3.815e+01	3.771e+01	3.718e+01	3.658e+01	3.594e+01	3.525e+01	3.455e+01	3.383e+01	3.309e+01	3.236e+01	3.161e+01	3.086e+01	3.011e+01	2.936e+01	2.860e+01	2.783e+01	2.706e+01	2.628e+01	2.549e+01	2.469e+01	2.389e+01	2.306e+01	2.223e+01	2.138e+01	2.051e+01	1.961e+01	1.870e+01	1.776e+01	1.680e+01	1.581e+01	1.479e+01	1.375e+01
-3.80	3.912e+01	3.912e+01	3.912e+01	3.912e+01	3.912e+01	3.912e+01	3.912e+01	3.912e+01	3.912e+01	3.912e+01	3.912e+01	3.912e+01	3.912e+01	3.912e+01	3.912e+01	3.911e+01	3.911e+01	3.911e+01	3.910e+01	3.909e+01	3.908e+01	3.906e+01	3.903e+01	3.898e+01	3.890e+01	3.879e+01	3.864e+01	3.843e+01	3.815e+01	3.778e+01	3.734e+01	3.681e+01	3.621e+01	3.557e+01	3.488e+01	3.418e+01	3.345e+01	3.272e+01	3.198e+01	3.124e+01	3.049e+01	2.973e+01	2.898e+01	2.821e+01	2.744e+01	2.667e+01	2.589e+01	2.509e+01	2.429e+01	2.348e+01	2.265e+01	2.180e+01	2.094e+01	2.006e+01	1.916e+01	1.823e+01	1.728e+01	1.631e+01	1.530e+01	1.427e+01	1.322e+01
-3.75	3.875e+01	3.875e+01	3.875e+01	3.875e+01	3.875e+01	3.875e+01	3.875e+01	3.875e+01	3.875e+01	3.875e+01	3.875e+01	3.875e+01	3.875e+01	3.875e+01	3.875e+01	3.875e+01	3.874e+01	3.874e+01	3.873e+01	3.872e+01	3.871e+01	3.869e+01	3.866e+01	3.861e+01	3.853e+01	3.843e+01	3.827e+01	3.806e+01	3.778e+01	3.741e+01	3.697e+01	3.644e+01	3.584e+01	3.520e+01	3.451e+01	3.380e+01	3.308e+01	3.235e+01	3.161e+01	3.086e+01	3.011e+01	2.935e+01	2.859e+01	2.783e+01	2.706e+01	2.628e+01	2.549e+01	2.469e+01	2.388e+01	2.306e+01	2.223e+01	2.138e+01	2.050e+01	1.961e+01	1.870e+01	1.776e+01	1.680e+01	1.581e+01	1.479e+01	1.375e+01	1.269e+01
-3.70	3.838e+01	3.838e+01	3.838e+01	3.838e+01	3.838e+01	3.838e+01	3.838e+01	3.838e+01	3.838e+01	3.838e+01	3.838e+01	3.838e+01	3.838e+01	3.838e+01	3.838e+01	3.838e+01	3.837e+01	3.837e+01	3.836e+01	3.836e+01	3.834e+01	3.832e+01	3.829e+01	3.824e+01	3.816e+01	3.806e+01	3.790e+01	3.769e+01	3.741e+01	3.704e+01	3.660e+01	3.607e+01	3.547e+01	3.482e+01	3.414e+01	3.343e+01	3.271e+01	3.197e+01	3.123e+01	3.048e+01	2.973e+01	2.897e+01	2.821e+01	2.744e+01	2.667e+01	2.588e+01	2.509e+01	2.429e+01	2.348e+01	2.265e+01	2.180e+01	2.094e+01	2.006e+01	1.916e+01	1.823e+01	1.728e+01	1.630e+01	1.530e+01	1.427e+01	1.322e+01	1.215e+01
-3.65	3.801e+01	3.801e+01	3.801e+01	3.801e+01	3.801e+01	3.801e+01	3.801e+01	3.801e+01	3.801e+01	3.801e+01	3.801e+01	3.801e+01	3.801e+01	3.801e+01	3.801e+01	3.801e+01	3.801e+01	3.800e+01	3.800e+01	3.799e+01	3.797e+01	3.795e+01	3.792e+01	3.787e+01	3.779e+01	3.769e+01	3.753e+01	3.732e+01	3.704e+01	3.667e+01	3.623e+01	3.570e+01	3.510e+01	3.445e+01	3.377e+01	3.306e+01	3.233e+01	3.160e+01	3.085e+01	3.011e+01	2.935e+01	2.859e+01	2.783e+01	2.706e+01	2.628e+01	2.549e+01	2.469e+01	2.388e+01	2.306e+01	2.223e+01	2.138e+01	2.050e+01	1.961e+01	1.870e+01	1.776e+01	1.680e+01	1.581e+01	1.479e+01	1.375e+01	1.269e+01	1.161e+01
-3.60	3.764e+01	3.764e+01	3.764e+01	3.764e+01	3.764e+01	3.764e+01	3.764e+01	3.764e+01	3.764e+01	3.764e+01	3.764e+01	3.764e+01	3.764e+01	3.764e+01	3.764e+01	3.764e+01	3.764e+01	3.763e+01	3.763e+01	3.762e+01	3.760e+01	3.758e+01	3.755e+01	3.750e+01	3.743e+01	3.732e+01	3.716e+01	3.695e+01	3.667e+01	3.630e+01	3.585e+01	3.533e+01	3.473e+01	3.408e+01	3.339e+01	3.268e+01	3.196e+01	3.122e+01	3.048e+01	2.973e+01	2.897e+01	2.821e+01	2.744e+01	2.667e+01	2.588e+01	2.509e+01	2.429e+01	2.347e+01	2.265e+01	2.180e+01	2.094e+01	2.006e+01	1.916e+01	1.823e+01	1.728e+01	1.630e+01	1.530e+01	1.427e+01	1.322e+01	1.215e+01	1.106e+01
-3.55	3.727e+01	3.727e+01	3.727e+01	3.727e+01	3.727e+01	3.727e+01	3.727e+01	3.727e+01	3.727e+01	3.727e+01	3.727e+01	3.727e+01	3.727e+01	3.727e+01	3.727e+01	3.727e+01	3.727e+01	3.726e+01	3.726e+01	3.725e+01	3.723e+01	3.721e+01	3.718e+01	3.713e+01	3.706e+01	3.695e+01	3.679e+01	3.658e+01	3.630e+01	3.593e+01	3.548e+01	3.495e+01	3.436e+01	3.371e+01	3.302e+01	3.231e+01	3.158e+01	3.085e+01	3.010e+01	2.935e+01	2.859e+01	2.782e+01	2.705e+01	2.628e+01	2.549e+01	2.469e+01	2.388e+01	2.306e+01	2.223e+01	2.137e+01	2.050e+01	1.961e+01	1.870e+01	1.776e+01	1.680e+01	1.581e+01	1.479e+01	1.375e+01	1.269e+01	1.161e+01	1.051e+01
-3.50	3.691e+01	3.691e+01	3.691e+01	3.691e+01	3.691e+01	3.691e+01	3.691e+01	3.691e+01	3.691e+01	3.691e+01	3.690e+01	3.690e+01	3.690e+01	3.690e+01	3.690e+01	3.690e+01	3.690e+01	3.689e+01	3.689e+01	3.688e+01	3.687e+01	3.684e+01	3.681e+01	3.676e+01	3.669e+01	3.658e+01	3.642e+01	3.621e+01	3.593e+01	3.556e+01	3.511e+01	3.458e+01	3.399e+01	3.334e+01	3.265e+01	3.194e+01	3.121e+01	3.047e+01	2.972e+01	2.897e+01	2.821e+01	2.744e+01	2.666e+01	2.588e+01	2.509e+01	2.429e+01	2.347e+01	2.265e+01	2.180e+01	2.094e+01	2.006e+01	1.916e+01	1.823e+01	1.728e+01	1.630e+01	1.530e+01	1.427e+01	1.322e+01	1.215e+01	1.106e+01	9.966e+00
-3.45	3.654e+01	3.654e+01	3.654e+01	3.654e+01	3.654e+01	3.654e+01	3.654e+01	3.654e+01	3.654e+01	3.654e+01	3.654e+01	3.654e+01	3.654e+01	3.653e+01	3.653e+01	3.653e+01	3.653e+01	3.653e+01	3.652e+01	3.651e+01	3.650e+01	3.647e+01	3.644e+01	3.639e+01	3.632e+01	3.621e+01	3.605e+01	3.584e+01	3.556e+01	3.519e+01	3.474e+01	3.421e+01	3.361e+01	3.296e+01	3.227e+01	3.156e+01	3.083e+01	3.009e+01	2.934e+01	2.859e+01	2.782e+01	2.705e+01	2.627e+01	2.549e+01	2.469e+01	2.388e+01	2.306e+01	2.223e+01	2.137e+01	2.050e+01	1.961e+01	1.870e+01	1.776e+01	1.680e+01	1.581e+01	1.479e+01	1.375e+01	1.269e+01	1.160e+01	1.051e+01	9.419e+00
-3.40	3.617e+01	3.617e+01	3.617e+01	3.617e+01	3.617e+01	3.617e+01	3.617e+01	3.617e+01	3.617e+01	3.617e+01	3.617e+01	3.617e+01	3.617e+01	3.617e+01	3.616e+01	3.616e+01	3.616e+01	3.616e+01	3.615e+01	3.614e+01	3.613e+01	3.610e+01	3.607e+01	3.602e+01	3.595e+01	3.584e+01	3.568e+01	3.547e+01	3.519e+01	3.482e+01	3.437e+01	3.384e+01	3.324e+01	3.259e+01	3.190e+01	3.119e+01	3.045e+01	2.971e+01	2.896e+01	2.820e+01	2.744e+01	2.666e+01	2.588e+01	2.509e+01	2.429e+01	2.347e+01	2.264e+01	2.180e+01	2.094e+01	2.006e+01	1.916e+01	1.823e+01	1.728e+01	1.630e+01	1.530e+01	1.427e+01	1.322e+01	1.215e+01	1.106e+01	9.966e+00	8.874e+00
-3.35	3.580e+01	3.580e+01	3.580e+01	3.580e+01	3.580e+01	3.580e+01	3.580e+01	3.580e+01	3.580e+01	3.580e+01	3.580e+01	3.580e+01	3.580e+01	3.580e+01	3.579e+01	3.579e+01	3.579e+01	3.579e+01	3.578e+01	3.577e+01	3.576e+01	3.574e+01	3.570e+01	3.565e+01	3.558e+01	3.547e+01	3.531e+01	3.510e+01	3.481e+01	3.445e+01	3.400e+01	3.347e+01	3.287e+01	3.221e+01	3.152e+01	3.081e+01	3.008e+01	2.933e+01	2.858e+01	2.782e+01	2.705e+01	2.627e+01	2.548e+01	2.469e+01	2.388e+01	2.306e+01	2.222e+01	2.137e+01	2.050e+01	1.961e+01	1.870e+01	1.776e+01	1.679e+01	1.580e+01	1.479e+01	1.375e+01	1.268e+01	1.160e+01	1.051e+01	9.419e+00	8.333e+00
-3.30	3.543e+01	3.543e+01	3.543e+01	3.543e+01	3.543e+01	3.543e+01	3.543e+01	3.543e+01	3.543e+01	3.543e+01	3.543e+01	3.543e+01	3.543e+01	3.543e+01	3.543e+01	3.542e+01	3.542e+01	3.542e+01	3.541e+01	3.540e+01	3.539e+01	3.537e+01	3.533e+01	3.528e+01	3.521e+01	3.510e+01	3.494e+01	3.473e+01	3.444e+01	3.408e+01	3.363e+01	3.309e+01	3.249e+01	3.184e+01	3.115e+01	3.043e+01	2.970e+01	2.895e+01	2.820e+01	2.743e+01	2.666e+01	2.588e+01	2.509e+01	2.429e+01	2.347e+01	2.264e+01	2.180e+01	2.094e+01	2.006e+01	1.916e+01	1.823e+01	1.728e+01	1.630e+01	1.530e+01	1.427e+01	1.322e+01	1.215e+01	1.106e+01	9.965e+00	8.874e+00	7.796e+00
-3.25	3.506e+01	3.506e+01	3.506e+01	3.506e+01	3.506e+01	3.506e+01	3.506e+01	3.506e+01	3.506e+01	3.506e+01	3.506e+01	3.506e+01	3.506e+01	3.506e+01	3.506e+01	3.505e+01	3.505e+01	3.505e+01	3.504e+01	3.503e+01	3.502e+01	3.500e+01	3.496e+01	3.491e+01	3.484e+01	3.473e+01	3.457e+01	3.436e+01	3.407e+01	3.370e+01	3.325e+01	3.272e+01	3.212e+01	3.146e+01	3.077e+01	3.005e+01	2.932e+01	2.857e+01	2.781e+01	2.704e+01	2.627e+01	2.548e+01	2.469e+01	2.388e+01	2.306e+01	2.222e+01	2.137e+01	2.050e+01	1.961e+01	1.870e+01	1.776e+01	1.679e+01	1.580e+01	1.479e+01	1.375e+01	1.268e+01	1.160e+01	1.051e+01	9.418e+00	8.332e+00	7.266e+00
-3.20	3.469e+01	3.469e+01	3.469e+01	3.469e+01	3.469e+01	3.469e+01	3.469e+01	3.469e+01	3.469e+01	3.469e+01	3.469e+01	3.469e+01	3.469e+01	3.469e+01	3.469e+01	3.468e+01	3.468e+01	3.468e+01	3.467e+01	3.466e+01	3.465e+01	3.463e+01	3.459e+01	3.454e+01	3.447e+01	3.436e+01	3.420e+01	3.399e+01	3.370e+01	3.333e+01	3.288e+01	3.235e+01	3.174e+01	3.109e+01	3.039e+01	2.967e+01	2.894e+01	2.819e+01	2.742e+01	2.665e+01	2.587e+01	2.508e+01	2.428e+01	2.347e+01	2.264e+01	2.180e+01	2.094e+01	2.006e+01	1.915e+01	1.823e+01	1.728e+01	1.630e+01	1.530e+01	1.427e+01	1.322e+01	1.215e+01	1.106e+01	9.965e+00	8.873e+00	7.795e+00	6.745e+00
-3.15	3.432e+01	3.432e+01	3.432e+01	3.432e+01	3.432e+01	3.432e+01	3.432e+01	3.432e+01	3.432e+01	3.432e+01	3.432e+01	3.432e+01	3.432e+01	3.432e+01	3.432e+01	3.431e+01	3.431e+01	3.431e+01	3.430e+01	3.429e+01	3.428e+01	3.426e+01	3.422e+01	3.417e+01	3.409e+01	3.399e+01	3.383e+01	3.361e+01	3.333e+01	3.296e+01	3.251e+01	3.197e+01	3.137e+01	3.071e+01	3.002e+01	2.929e+01	2.855e+01	2.780e+01	2.704e+01	2.626e+01	2.548e+01	2.468e+01	2.388e+01	2.306e+01	2.222e+01	2.137e+01	2.050e+01	1.961e+01	1.869e+01	1.776e+01	1.679e+01	1.580e+01	1.479e+01	1.375e+01	1.268e+01	1.160e+01	1.051e+01	9.418e+00	8.331e+00	7.266e+00	6.234e+00
-3.10	3.395e+01	3.395e+01	3.395e+01	3.395e+01	3.395e+01	3.395e+01	3.395e+01	3.395e+01	3.395e+01	3.395e+01	3.395e+01	3.395e+01	3.395e+01	3.395e+01	3.395e+01	3.394e+01	3.394e+01	3.394e+01	3.393e+01	3.392e+01	3.391e+01	3.388e+01	3.385e+01	3.380e+01	3.372e+01	3.361e+01	3.346e+01	3.324e+01	3.295e+01	3.258e+01	3.213e+01	3.160e+01	3.099e+01	3.033e+01	2.964e+01	2.891e+01	2.817e+01	2.741e+01	2.665e+01	2.587e+01	2.508e+01	2.428e+01	2.347e+01	2.264e+01	2.180e+01	2.094e+01	2.006e+01	1.915e+01	1.823e+01	1.728e+01	1.630e+01	1.530e+01	1.427e+01	1.322e+01	1.214e+01	1.106e+01	9.964e+00	8.872e+00	7.795e+00	6.745e+00	5.736e+00
-3.05	3.358e+01	3.358e+01	3.358e+01	3.358e+01	3.358e+01	3.358e+01	3.358e+01	3.358e+01	3.358e+01	3.358e+01	3.358e+01	3.358e+01	3.358e+01	3.358e+01	3.358e+01	3.357e+01	3.357e+01	3.357e+01	3.356e+01	3.355e+01	3.354e+01	3.351e+01	3.348e+01	3.343e+01	3.335e+01	3.324e+01	3.309e+01	3.287e+01	3.258e+01	3.221e+01	3.176e+01	3.122e+01	3.062e+01	2.996e+01	2.926e+01	2.853e+01	2.778e+01	2.703e+01	2.625e+01	2.547e+01	2.468e+01	2.387e+01	2.305e+01	2.222e+01	2.137e+01	2.050e+01	1.961e+01	1.869e+01	1.775e+01	1.679e+01	1.580e+01	1.479e+01	1.374e+01	1.268e+01	1.160e+01	1.051e+01	9.417e+00	8.331e+00	7.265e+00	6.234e+00	5.252e+00
-3.00	3.321e+01	3.321e+01	3.321e+01	3.321e+01	3.321e+01	3.321e+01	3.321e+01	3.321e+01	3.321e+01	3.321e+01	3.321e+01	3.321e+01	3.321e+01	3.321e+01	3.321e+01	3.320e+01	3.320e+01	3.320e+01	3.319e+01	3.318e+01	3.317e+01	3.314e+01	3.311e+01	3.306e+01	3.298e+01	3.287e+01	3.271e+01	3.250e+01	3.221e+01	3.184e+01	3.138e+01	3.084e+01	3.024e+01	2.958e+01	2.887e+01	2.815e+01	2.740e+01	2.664e+01	2.586e+01	2.507e+01	2.427e+01	2.346e+01	2.264e+01	2.179e+01	2.093e+01	2.005e+01	1.915e+01	1.823e+01	1.727e+01	1.630e+01	1.530e+01	1.427e+01	1.321e+01	1.214e+01	1.106e+01	9.963e+00	8.872e+00	7.794e+00	6.744e+00	5.736e+00	4.784e+00
-2.95	3.284e+01	3.284e+01	3.284e+01	3.284e+01	3.284e+01	3.284e+01	3.284e+01	3.284e+01	3.284e+01	3.284e+01	3.284e+01	3.284e+01	3.284e+01	3.284e+01	3.284e+01	3.283e+01	3.283e+01	3.283e+01	3.282e+01	3.281e+01	3.279e+01	3.277e+01	3.274e+01	3.269e+01	3.261e+01	3.250e+01	3.234e+01	3.212e+01	3.183e+01	3.146e+01	3.101e+01	3.047e+01	2.986e+01	2.919e+01	2.849e+01	2.776e+01	2.701e+01	2.624e+01	2.546e+01	2.467e+01	2.387e+01	2.305e+01	2.222e+01	2.136e+01	2.049e+01	1.960e+01	1.869e+01	1.775e+01	1.679e+01	1.580e+01	1.478e+01	1.374e+01	1.268e+01	1.160e+01	1.051e+01	9.416e+00	8.330e+00	7.264e+00	6.233e+00	5.252e+00	4.335e+00
-2.90	3.247e+01	3.247e+01	3.247e+01	3.247e+01	3.247e+01	3.247e+01	3.247e+01	3.247e+01	3.247e+01	3.247e+01	3.247e+01	3.247e+01	3.247e+01	3.247e+01	3.247e+01	3.246e+01	3.246e+01	3.246e+01	3.245e+01	3.244e+01	3.242e+01	3.240e+01	3.237e+01	3.231e+01	3.224e+01	3.212e+01	3.197e+01	3.175e+01	3.146e+01	3.109e+01	3.063e+01	3.009e+01	2.948e+01	2.881e+01	2.811e+01	2.737e+01	2.662e+01	2.585e+01	2.507e+01	2.427e+01	2.346e+01	2.263e+01	2.179e+01	2.093e+01	2.005e+01	1.915e+01	1.822e+01	1.727e+01	1.630e+01	1.529e+01	1.427e+01	1.321e+01	1.214e+01	1.106e+01	9.962e+00	8.870e+00	7.793e+00	6.743e+00	5.735e+00	4.784e+00	3.904e+00
-2.85	3.210e+01	3.210e+01	3.210e+01	3.210e+01	3.210e+01	3.210e+01	3.210e+01	3.210e+01	3.210e+01	3.210e+01	3.210e+01	3.210e+01	3.210e+01	3.210e+01	3.209e+01	3.209e+01	3.209e+01	3.208e+01	3.208e+01	3.207e+01	3.205e+01	3.203e+01	3.199e+01	3.194e+01	3.186e+01	3.175e+01	3.159e+01	3.137e+01	3.108e+01	3.071e+01	3.025e+01	2.971e+01	2.910e+01	2.843e+01	2.772e+01	2.698e+01	2.623e+01	2.545e+01	2.466e+01	2.386e+01	2.304e+01	2.221e+01	2.136e+01	2.049e+01	1.960e+01	1.869e+01	1.775e+01	1.679e+01	1.580e+01	1.478e+01	1.374e+01	1.268e+01	1.160e+01	1.051e+01	9.414e+00	8.329e+00	7.263e+00	6.232e+00	5.251e+00	4.334e+00	3.496e+00
-2.80	3.173e+01	3.173e+01	3.173e+01	3.173e+01	3.173e+01	3.173e+01	3.173e+01	3.173e+01	3.173e+01	3.173e+01	3.173e+01	3.173e+01	3.173e+01	3.172e+01	3.172e+01	3.172e+01	3.172e+01	3.171e+01	3.171e+01	3.170e+01	3.168e+01	3.166e+01	3.162e+01	3.157e+01	3.149e+01	3.138e+01	3.122e+01	3.100e+01	3.071e+01	3.033e+01	2.987e+01	2.933e+01	2.871e+01	2.804e+01	2.733e+01	2.659e+01	2.583e+01	2.505e+01	2.426e+01	2.345e+01	2.263e+01	2.179e+01	2.093e+01	2.005e+01	1.914e+01	1.822e+01	1.727e+01	1.629e+01	1.529e+01	1.426e+01	1.321e+01	1.214e+01	1.105e+01	9.960e+00	8.869e+00	7.792e+00	6.742e+00	5.734e+00	4.783e+00	3.904e+00	3.109e+00
-2.75	3.136e+01	3.136e+01	3.136e+01	3.136e+01	3.136e+01	3.136e+01	3.136e+01	3.136e+01	3.136e+01	3.136e+01	3.136e+01	3.136e+01	3.135e+01	3.135e+01	3.135e+01	3.135e+01	3.135e+01	3.134e+01	3.133e+01	3.132e+01	3.131e+01	3.128e+01	3.125e+01	3.119e+01	3.112e+01	3.100e+01	3.084e+01	3.062e+01	3.033e+01	2.995e+01	2.949e+01	2.895e+01	2.833e+01	2.766e+01	2.694e+01	2.620e+01	2.543e+01	2.465e+01	2.385e+01	2.304e+01	2.220e+01	2.136e+01	2.049e+01	1.960e+01	1.868e+01	1.775e+01	1.678e+01	1.579e+01	1.478e+01	1.374e+01	1.268e+01	1.160e+01	1.051e+01	9.413e+00	8.327e+00	7.262e+00	6.231e+00	5.250e+00	4.333e+00	3.495e+00	2.747e+00
-2.70	3.099e+01	3.099e+01	3.099e+01	3.099e+01	3.099e+01	3.099e+01	3.099e+01	3.099e+01	3.098e+01	3.098e+01	3.098e+01	3.098e+01	3.098e+01	3.098e+01	3.098e+01	3.098e+01	3.097e+01	3.097e+01	3.096e+01	3.095e+01	3.094e+01	3.091e+01	3.087e+01	3.082e+01	3.074e+01	3.063e+01	3.047e+01	3.025e+01	2.995e+01	2.957e+01	2.911e+01	2.856e+01	2.795e+01	2.727e+01	2.655e+01	2.581e+01	2.504e+01	2.425e+01	2.344e+01	2.262e+01	2.178e+01	2.092e+01	2.004e+01	1.914e+01	1.822e+01	1.727e+01	1.629e+01	1.529e+01	1.426e+01	1.321e+01	1.214e+01	1.105e+01	9.958e+00	8.867e+00	7.790e+00	6.741e+00	5.733e+00	4.782e+00	3.903e+00	3.109e+00	2.409e+00
-2.65	3.061e+01	3.061e+01	3.061e+01	3.061e+01	3.061e+01	3.061e+01	3.061e+01	3.061e+01	3.061e+01	3.061e+01	3.061e+01	3.061e+01	3.061e+01	3.061e+01	3.061e+01	3.061e+01	3.060e+01	3.060e+01	3.059e+01	3.058e+01	3.056e+01	3.054e+01	3.050e+01	3.045e+01	3.037e+01	3.025e+01	3.009e+01	2.987e+01	2.957e+01	2.919e+01	2.873e+01	2.818e+01	2.756e+01	2.688e+01	2.616e+01	2.541e+01	2.463e+01	2.384e+01	2.303e+01	2.220e+01	2.135e+01	2.048e+01	1.959e+01	1.868e+01	1.774e+01	1.678e+01	1.579e+01	1.477e+01	1.374e+01	1.267e+01	1.159e+01	1.050e+01	9.410e+00	8.325e+00	7.260e+00	6.230e+00	5.249e+00	4.332e+00	3.494e+00	2.746e+00	2.097e+00
-2.60	3.024e+01	3.024e+01	3.024e+01	3.024e+01	3.024e+01	3.024e+01	3.024e+01	3.024e+01	3.024e+01	3.024e+01	3.024e+01	3.024e+01	3.024e+01	3.024e+01	3.024e+01	3.023e+01	3.023e+01	3.022e+01	3.022e+01	3.021e+01	3.019e+01	3.016e+01	3.013e+01	3.007e+01	2.999e+01	2.988e+01	2.971e+01	2.949e+01	2.919e+01	2.881e+01	2.835e+01	2.779e+01	2.717e+01	2.649e+01	2.576e+01	2.501e+01	2.423e+01	2.343e+01	2.261e+01	2.177e+01	2.091e+01	2.003e+01	1.913e+01	1.821e+01	1.726e+01	1.629e+01	1.528e+01	1.426e+01	1.320e+01	1.213e+01	1.105e+01	9.955e+00	8.865e+00	7.788e+00	6.739e+00	5.731e+00	4.781e+00	3.902e+00	3.108e+00	2.409e+00	1.811e+00
-2.55	2.987e+01	2.987e+01	2.987e+01	2.987e+01	2.987e+01	2.987e+01	2.987e+01	2.987e+01	2.987e+01	2.987e+01	2.987e+01	2.987e+01	2.987e+01	2.986e+01	2.986e+01	2.986e+01	2.986e+01	2.985e+01	2.984e+01	2.983e+01	2.981e+01	2.979e+01	2.975e+01	2.970e+01	2.962e+01	2.950e+01	2.934e+01	2.911e+01	2.881e+01	2.843e+01	2.796e+01	2.741e+01	2.678e+01	2.609e+01	2.537e+01	2.460e+01	2.382e+01	2.301e+01	2.219e+01	2.134e+01	2.047e+01	1.958e+01	1.867e+01	1.774e+01	1.677e+01	1.579e+01	1.477e+01	1.373e+01	1.267e+01	1.159e+01	1.050e+01	9.408e+00	8.323e+00	7.258e+00	6.228e+00	5.247e+00	4.331e+00	3.493e+00	2.746e+00	2.096e+00	1.550e+00
-2.50	2.950e+01	2.950e+01	2.950e+01	2.950e+01	2.950e+01	2.950e+01	2.950e+01	2.950e+01	2.949e+01	2.949e+01	2.949e+01	2.949e+01	2.949e+01	2.949e+01	2.949e+01	2.949e+01	2.948e+01	2.948e+01	2.947e+01	2.946e+01	2.944e+01	2.941e+01	2.938e+01	2.932e+01	2.924e+01	2.912e+01	2.896e+01	2.873e+01	2.843e+01	2.804e+01	2.757e+01	2.702e+01	2.639e+01	2.570e+01	2.496e+01	2.420e+01	2.341e+01	2.259e+01	2.176e+01	2.090e+01	2.003e+01	1.913e+01	1.820e+01	1.725e+01	1.628e+01	1.528e+01	1.425e+01	1.320e+01	1.213e+01	1.104e+01	9.952e+00	8.862e+00	7.786e+00	6.737e+00	5.729e+00	4.779e+00	3.901e+00	3.107e+00	2.408e+00	1.810e+00	1.315e+00
-2.45	2.912e+01	2.912e+01	2.912e+01	2.912e+01	2.912e+01	2.912e+01	2.912e+01	2.912e+01	2.912e+01	2.912e+01	2.912e+01	2.912e+01	2.912e+01	2.912e+01	2.912e+01	2.911e+01	2.911e+01	2.910e+01	2.909e+01	2.908e+01	2.906e+01	2.904e+01	2.900e+01	2.894e+01	2.886e+01	2.874e+01	2.858e+01	2.835e+01	2.805e+01	2.766e+01	2.718e+01	2.662e+01	2.599e+01	2.530e+01	2.456e+01	2.379e+01	2.299e+01	2.217e+01	2.133e+01	2.046e+01	1.957e+01	1.866e+01	1.773e+01	1.677e+01	1.578e+01	1.476e+01	1.373e+01	1.266e+01	1.159e+01	1.050e+01	9.404e+00	8.320e+00	7.255e+00	6.226e+00	5.245e+00	4.329e+00	3.492e+00	2.745e+00	2.096e+00	1.550e+00	1.105e+00
-2.40	2.870e+01	2.875e+01	2.875e+01	2.875e+01	2.875e+01	2.875e+01	2.875e+01	2.875e+01	2.875e+01	2.875e+01	2.875e+01	2.875e+01	2.874e+01	2.874e+01	2.874e+01	2.874e+01	2.873e+01	2.873e+01	2.872e+01	2.871e+01	2.869e+01	2.866e+01	2.862e+01	2.856e+01	2.848e+01	2.836e+01	2.819e+01	2.796e+01	2.766e+01	2.727e+01	2.679e+01	2.623e+01	2.559e+01	2.490e+01	2.415e+01	2.338e+01	2.257e+01	2.174e+01	2.089e+01	2.002e+01	1.912e+01	1.820e+01	1.725e+01	1.627e+01	1.527e+01	1.425e+01	1.320e+01	1.212e+01	1.104e+01	9.948e+00	8.858e+00	7.782e+00	6.734e+00	5.727e+00	4.777e+00	3.899e+00	3.106e+00	2.407e+00	1.809e+00	1.315e+00	9.199e-01
-2.35	2.837e+01	2.837e+01	2.837e+01	2.837e+01	2.837e+01	2.837e+01	2.837e+01	2.837e+01	2.837e+01	2.837e+01	2.837e+01	2.837e+01	2.837e+01	2.837e+01	2.837e+01	2.836e+01	2.836e+01	2.835e+01	2.834e+01	2.833e+01	2.831e+01	2.828e+01	2.824e+01	2.819e+01	2.810e+01	2.798e+01	2.781e+01	2.758e+01	2.727e+01	2.688e+01	2.640e+01	2.584e+01	2.519e+01	2.449e+01	2.374e+01	2.296e+01	2.215e+01	2.131e+01	2.045e+01	1.956e+01	1.865e+01	1.772e+01	1.676e+01	1.577e+01	1.476e+01	1.372e+01	1.266e+01	1.158e+01	1.049e+01	9.400e+00	8.316e+00	7.252e+00	6.223e+00	5.243e+00	4.327e+00	3.490e+00	2.743e+00	2.095e+00	1.549e+00	1.105e+00	7.575e-01
-2.30	2.800e+01	2.800e+01	2.800e+01	2.800e+01	2.800e+01	2.800e+01	2.800e+01	2.800e+01	2.800e+01	2.800e+01	2.800e+01	2.799e+01	2.799e+01	2.799e+01	2.799e+01	2.799e+01	2.798e+01	2.798e+01	2.797e+01	2.795e+01	2.793e+01	2.791e+01	2.786e+01	2.781e+01	2.772e+01	2.760e+01	2.743e+01	2.719e+01	2.688e+01	2.649e+01	2.601e+01	2.544e+01	2.479e+01	2.408e+01	2.333e+01	2.254e+01	2.172e+01	2.087e+01	2.000e+01	1.910e+01	1.818e+01	1.724e+01	1.626e+01	1.526e+01	1.424e+01	1.319e+01	1.212e+01	1.103e+01	9.943e+00	8.854e+00	7.778e+00	6.730e+00	5.724e+00	4.775e+00	3.897e+00	3.104e+00	2.406e+00	1.808e+00	1.314e+00	9.194e-01	6.169e-01
-2.25	2.762e+01	2.762e+01	2.762e+01	2.762e+01	2.762e+01	2.762e+01	2.762e+01	2.762e+01	2.762e+01	2.762e+01	2.762e+01	2.762e+01	2.762e+01	2.762e+01	2.761e+01	2.761e+01	2.760e+01	2.760e+01	2.759e+01	2.757e+01	2.755e+01	2.753e+01	2.748e+01	2.742e+01	2.734e+01	2.721e+01	2.704e+01	2.680e+01	2.649e+01	2.610e+01	2.561e+01	2.504e+01	2.438e+01	2.367e+01	2.291e+01	2.211e+01	2.128e+01	2.043e+01	1.955e+01	1.864e+01	1.771e+01	1.675e+01	1.576e+01	1.475e+01	1.371e+01	1.265e+01	1.157e+01	1.049e+01	9.394e+00	8.311e+00	7.248e+00	6.219e+00	5.240e+00	4.325e+00	3.488e+00	2.742e+00	2.094e+00	1.548e+00	1.104e+00	7.570e-01	4.965e-01
-2.20	2.725e+01	2.725e+01	2.725e+01	2.725e+01	2.725e+01	2.725e+01	2.724e+01	2.724e+01	2.724e+01	2.724e+01	2.724e+01	2.724e+01	2.724e+01	2.724e+01	2.724e+01	2.723e+01	2.723e+01	2.722e+01	2.721e+01	2.720e+01	2.718e+01	2.715e+01	2.710e+01	2.704e+01	2.695e+01	2.683e+01	2.665e+01	2.641e+01	2.610e+01	2.570e+01	2.521e+01	2.463e+01	2.398e+01	2.326e+01	2.249e+01	2.168e+01	2.084e+01	1.998e+01	1.909e+01	1.817e+01	1.722e+01	1.625e+01	1.525e+01	1.423e+01	1.318e+01	1.211e+01	1.103e+01	9.936e+00	8.848e+00	7.773e+00	6.726e+00	5.720e+00	4.772e+00	3.895e+00	3.102e+00	2.404e+00	1.807e+00	1.313e+00	9.188e-01	6.165e-01	3.948e-01
-2.15	2.687e+01	2.687e+01	2.687e+01	2.687e+01	2.687e+01	2.687e+01	2.687e+01	2.687e+01	2.687e+01	2.687e+01	2.686e+01	2.686e+01	2.686e+01	2.686e+01	2.686e+01	2.685e+01	2.685e+01	2.684e+01	2.683e+01	2.682e+01	2.679e+01	2.676e+01	2.672e+01	2.666e+01	2.657e+01	2.644e+01	2.626e+01	2.602e+01	2.571e+01	2.530e+01	2.481e+01	2.422e+01	2.356e+01	2.284e+01	2.206e+01	2.125e+01	2.040e+01	1.952e+01	1.862e+01	1.769e+01	1.673e+01	1.575e+01	1.474e+01	1.370e+01	1.264e+01	1.157e+01	1.048e+01	9.387e+00	8.305e+00	7.243e+00	6.215e+00	5.236e+00	4.322e+00	3.486e+00	2.740e+00	2.092e+00	1.547e+00	1.103e+00	7.565e-01	4.962e-01	3.099e-01
-2.10	2.649e+01	2.649e+01	2.649e+01	2.649e+01	2.649e+01	2.649e+01	2.649e+01	2.649e+01	2.649e+01	2.649e+01	2.649e+01	2.648e+01	2.648e+01	2.648e+01	2.648e+01	2.647e+01	2.647e+01	2.646e+01	2.645e+01	2.643e+01	2.641e+01	2.638e+01	2.634e+01	2.627e+01	2.618e+01	2.605e+01	2.587e+01	2.563e+01	2.531e+01	2.490e+01	2.440e+01	2.381e+01	2.314e+01	2.241e+01	2.163e+01	2.081e+01	1.995e+01	1.906e+01	1.815e+01	1.721e+01	1.624e+01	1.524e+01	1.422e+01	1.317e+01	1.210e+01	1.102e+01	9.928e+00	8.841e+00	7.767e+00	6.720e+00	5.716e+00	4.768e+00	3.891e+00	3.099e+00	2.402e+00	1.806e+00	1.312e+00	9.181e-01	6.160e-01	3.945e-01	2.400e-01
-2.05	2.611e+01	2.611e+01	2.611e+01	2.611e+01	2.611e+01	2.611e+01	2.611e+01	2.611e+01	2.611e+01	2.611e+01	2.611e+01	2.610e+01	2.610e+01	2.610e+01	2.610e+01	2.609e+01	2.609e+01	2.608e+01	2.607e+01	2.605e+01	2.603e+01	2.600e+01	2.595e+01	2.588e+01	2.579e+01	2.566e+01	2.548e+01	2.523e+01	2.491e+01	2.450e+01	2.399e+01	2.340e+01	2.272e+01	2.198e+01	2.119e+01	2.036e+01	1.949e+01	1.860e+01	1.767e+01	1.672e+01	1.573e+01	1.472e+01	1.369e+01	1.263e+01	1.155e+01	1.047e+01	9.379e+00	8.297e+00	7.236e+00	6.209e+00	5.231e+00	4.318e+00	3.483e+00	2.737e+00	2.090e+00	1.545e+00	1.102e+00	7.558e-01	4.957e-01	3.096e-01	1.832e-01
-2.00	2.573e+01	2.573e+01	2.573e+01	2.573e+01	2.573e+01	2.573e+01	2.573e+01	2.573e+01	2.573e+01	2.573e+01	2.572e+01	2.572e+01	2.572e+01	2.572e+01	2.571e+01	2.571e+01	2.570e+01	2.569e+01	2.568e+01	2.567e+01	2.564e+01	2.561e+01	2.556e+01	2.549e+01	2.540e+01	2.527e+01	2.508e+01	2.483e+01	2.450e+01	2.409e+01	2.358e+01	2.298e+01	2.230e+01	2.155e+01	2.075e+01	1.991e+01	1.903e+01	1.812e+01	1.718e+01	1.622e+01	1.522e+01	1.420e+01	1.315e+01	1.209e+01	1.101e+01	9.918e+00	8.831e+00	7.759e+00	6.714e+00	5.710e+00	4.763e+00	3.887e+00	3.096e+00	2.400e+00	1.804e+00	1.311e+00	9.171e-01	6.153e-01	3.941e-01	2.397e-01	1.378e-01
-1.95	2.535e+01	2.535e+01	2.535e+01	2.535e+01	2.535e+01	2.535e+01	2.535e+01	2.534e+01	2.534e+01	2.534e+01	2.534e+01	2.534e+01	2.534e+01	2.533e+01	2.533e+01	2.533e+01	2.532e+01	2.531e+01	2.530e+01	2.528e+01	2.526e+01	2.522e+01	2.517e+01	2.510e+01	2.501e+01	2.487e+01	2.468e+01	2.443e+01	2.410e+01	2.368e+01	2.316e+01	2.255e+01	2.187e+01	2.111e+01	2.030e+01	1.945e+01	1.856e+01	1.764e+01	1.669e+01	1.571e+01	1.470e+01	1.367e+01	1.261e+01	1.154e+01	1.046e+01	9.368e+00	8.288e+00	7.227e+00	6.202e+00	5.225e+00	4.313e+00	3.478e+00	2.734e+00	2.088e+00	1.544e+00	1.101e+00	7.549e-01	4.951e-01	3.093e-01	1.830e-01	1.020e-01
-1.90	2.496e+01	2.496e+01	2.496e+01	2.496e+01	2.496e+01	2.496e+01	2.496e+01	2.496e+01	2.496e+01	2.496e+01	2.496e+01	2.496e+01	2.495e+01	2.495e+01	2.495e+01	2.494e+01	2.493e+01	2.492e+01	2.491e+01	2.489e+01	2.487e+01	2.483e+01	2.478e+01	2.471e+01	2.461e+01	2.447e+01	2.428e+01	2.402e+01	2.369e+01	2.326e+01	2.274e+01	2.213e+01	2.143e+01	2.067e+01	1.985e+01	1.899e+01	1.809e+01	1.715e+01	1.619e+01	1.520e+01	1.418e+01	1.314e+01	1.207e+01	1.099e+01	9.905e+00	8.820e+00	7.749e+00	6.705e+00	5.702e+00	4.757e+00	3.882e+00	3.092e+00	2.397e+00	1.802e+00	1.309e+00	9.159e-01	6.145e-01	3.936e-01	2.394e-01	1.376e-01	7.424e-02
-1.85	2.458e+01	2.458e+01	2.458e+01	2.458e+01	2.458e+01	2.458e+01	2.458e+01	2.458e+01	2.457e+01	2.457e+01	2.457e+01	2.457e+01	2.457e+01	2.456e+01	2.456e+01	2.455e+01	2.455e+01	2.454e+01	2.452e+01	2.450e+01	2.448e+01	2.444e+01	2.439e+01	2.431e+01	2.421e+01	2.407e+01	2.387e+01	2.361e+01	2.327e+01	2.284e+01	2.231e+01	2.169e+01	2.099e+01	2.022e+01	1.939e+01	1.851e+01	1.760e+01	1.666e+01	1.568e+01	1.468e+01	1.365e+01	1.260e+01	1.152e+01	1.044e+01	9.354e+00	8.275e+00	7.217e+00	6.193e+00	5.218e+00	4.306e+00	3.473e+00	2.730e+00	2.085e+00	1.541e+00	1.100e+00	7.538e-01	4.944e-01	3.088e-01	1.827e-01	1.018e-01	5.311e-02
-1.80	2.419e+01	2.419e+01	2.419e+01	2.419e+01	2.419e+01	2.419e+01	2.419e+01	2.419e+01	2.419e+01	2.419e+01	2.418e+01	2.418e+01	2.418e+01	2.418e+01	2.417e+01	2.416e+01	2.416e+01	2.415e+01	2.413e+01	2.411e+01	2.408e+01	2.404e+01	2.399e+01	2.392e+01	2.381e+01	2.366e+01	2.347e+01	2.320e+01	2.285e+01	2.242e+01	2.188e+01	2.125e+01	2.054e+01	1.976e+01	1.892e+01	1.804e+01	1.711e+01	1.616e+01	1.517e+01	1.415e+01	1.311e+01	1.205e+01	1.097e+01	9.888e+00	8.805e+00	7.736e+00	6.694e+00	5.693e+00	4.749e+00	3.876e+00	3.087e+00	2.393e+00	1.799e+00	1.307e+00	9.144e-01	6.135e-01	3.929e-01	2.390e-01	1.373e-01	7.411e-02	3.731e-02
-1.75	2.380e+01	2.380e+01	2.380e+01	2.380e+01	2.380e+01	2.380e+01	2.380e+01	2.380e+01	2.380e+01	2.380e+01	2.379e+01	2.379e+01	2.379e+01	2.379e+01	2.378e+01	2.377e+01	2.377e+01	2.375e+01	2.374e+01	2.372e+01	2.369e+01	2.365e+01	2.359e+01	2.351e+01	2.341e+01	2.326e+01	2.305e+01	2.278e+01	2.243e+01	2.199e+01	2.145e+01	2.081e+01	2.009e+01	1.930e+01	1.845e+01	1.755e+01	1.662e+01	1.565e+01	1.465e+01	1.362e+01	1.257e+01	1.150e+01	1.042e+01	9.336e+00	8.260e+00	7.204e+00	6.181e+00	5.208e+00	4.299e+00	3.467e+00	2.725e+00	2.081e+00	1.539e+00	1.098e+00	7.524e-01	4.935e-01	3.082e-01	1.824e-01	1.016e-01	5.302e-02	2.571e-02
-1.70	2.341e+01	2.341e+01	2.341e+01	2.341e+01	2.341e+01	2.341e+01	2.341e+01	2.341e+01	2.341e+01	2.340e+01	2.340e+01	2.340e+01	2.340e+01	2.339e+01	2.339e+01	2.338e+01	2.337e+01	2.336e+01	2.334e+01	2.332e+01	2.329e+01	2.325e+01	2.319e+01	2.311e+01	2.300e+01	2.284e+01	2.264e+01	2.236e+01	2.200e+01	2.155e+01	2.100e+01	2.036e+01	1.963e+01	1.883e+01	1.797e+01	1.706e+01	1.611e+01	1.513e+01	1.412e+01	1.308e+01	1.202e+01	1.095e+01	9.867e+00	8.787e+00	7.720e+00	6.680e+00	5.681e+00	4.739e+00	3.868e+00	3.081e+00	2.388e+00	1.795e+00	1.304e+00	9.126e-01	6.123e-01	3.921e-01	2.385e-01	1.371e-01	7.396e-02	3.723e-02	1.736e-02
-1.65	2.302e+01	2.302e+01	2.302e+01	2.302e+01	2.302e+01	2.302e+01	2.301e+01	2.301e+01	2.301e+01	2.301e+01	2.301e+01	2.301e+01	2.300e+01	2.300e+01	2.299e+01	2.298e+01	2.297e+01	2.296e+01	2.294e+01	2.292e+01	2.289e+01	2.284e+01	2.278e+01	2.270e+01	2.259e+01	2.243e+01	2.222e+01	2.194e+01	2.157e+01	2.111e+01	2.056e+01	1.990e+01	1.916e+01	1.835e+01	1.748e+01	1.656e+01	1.560e+01	1.461e+01	1.359e+01	1.254e+01	1.147e+01	1.040e+01	9.314e+00	8.240e+00	7.187e+00	6.167e+00	5.196e+00	4.289e+00	3.459e+00	2.719e+00	2.076e+00	1.535e+00	1.095e+00	7.507e-01	4.924e-01	3.075e-01	1.819e-01	1.014e-01	5.289e-02	2.565e-02	1.148e-02
-1.60	2.262e+01	2.262e+01	2.262e+01	2.262e+01	2.262e+01	2.262e+01	2.262e+01	2.262e+01	2.262e+01	2.261e+01	2.261e+01	2.261e+01	2.261e+01	2.260e+01	2.259e+01	2.259e+01	2.258e+01	2.256e+01	2.254e+01	2.252e+01	2.248e+01	2.244e+01	2.237e+01	2.229e+01	2.217e+01	2.201e+01	2.179e+01	2.150e+01	2.113e+01	2.067e+01	2.010e+01	1.944e+01	1.869e+01	1.786e+01	1.698e+01	1.605e+01	1.508e+01	1.408e+01	1.304e+01	1.199e+01	1.092e+01	9.840e+00	8.763e+00	7.699e+00	6.662e+00	5.666e+00	4.727e+00	3.858e+00	3.073e+00	2.382e+00	1.790e+00	1.301e+00	9.102e-01	6.107e-01	3.911e-01	2.379e-01	1.367e-01	7.377e-02	3.714e-02	1.732e-02	7.424e-03
-1.55	2.222e+01	2.222e+01	2.222e+01	2.222e+01	2.222e+01	2.222e+01	2.222e+01	2.222e+01	2.222e+01	2.222e+01	2.221e+01	2.221e+01	2.221e+01	2.220e+01	2.219e+01	2.218e+01	2.217e+01	2.216e+01	2.214e+01	2.211e+01	2.208e+01	2.203e+01	2.196e+01	2.187e+01	2.175e+01	2.158e+01	2.136e+01	2.107e+01	2.069e+01	2.021e+01	1.964e+01	1.897e+01	1.821e+01	1.737e+01	1.648e+01	1.553e+01	1.455e+01	1.354e+01	1.250e+01	1.144e+01	1.036e+01	9.286e+00	8.216e+00	7.165e+00	6.149e+00	5.181e+00	4.276e+00	3.449e+00	2.711e+00	2.070e+00	1.531e+00	1.092e+00	7.485e-01	4.910e-01	3.066e-01	1.814e-01	1.011e-01	5.274e-02	2.558e-02	1.145e-02	4.690e-03
-1.50	2.182e+01	2.182e+01	2.182e+01	2.182e+01	2.182e+01	2.182e+01	2.182e+01	2.182e+01	2.181e+01	2.181e+01	2.181e+01	2.181e+01	2.180e+01	2.180e+01	2.179e+01	2.178e+01	2.177e+01	2.175e+01	2.173e+01	2.170e+01	2.166e+01	2.161e+01	2.154e+01	2.145e+01	2.132e+01	2.115e+01	2.092e+01	2.062e+01	2.024e+01	1.975e+01	1.917e+01	1.849e+01	1.772e+01	1.687e+01	1.596e+01	1.501e+01	1.402e+01	1.299e+01	1.195e+01	1.088e+01	9.807e+00	8.734e+00	7.674e+00	6.640e+00	5.648e+00	4.711e+00	3.845e+00	3.063e+00	2.374e+00	1.784e+00	1.297e+00	9.072e-01	6.087e-01	3.898e-01	2.371e-01	1.363e-01	7.353e-02	3.702e-02	1.726e-02	7.400e-03	2.891e-03
-1.45	2.142e+01	2.142e+01	2.142e+01	2.142e+01	2.141e+01	2.141e+01	2.141e+01	2.141e+01	2.141e+01	2.141e+01	2.140e+01	2.140e+01	2.140e+01	2.139e+01	2.138e+01	2.137e+01	2.136e+01	2.134e+01	2.132e+01	2.129e+01	2.125e+01	2.119e+01	2.112e+01	2.102e+01	2.089e+01	2.072e+01	2.048e+01	2.017e+01	1.978e+01	1.929e+01	1.869e+01	1.800e+01	1.722e+01	1.636e+01	1.544e+01	1.448e+01	1.348e+01	1.244e+01	1.139e+01	1.032e+01	9.251e+00	8.185e+00	7.139e+00	6.126e+00	5.161e+00	4.260e+00	3.436e+00	2.701e+00	2.062e+00	1.525e+00	1.088e+00	7.458e-01	4.892e-01	3.055e-01	1.808e-01	1.007e-01	5.255e-02	2.549e-02	1.141e-02	4.672e-03	1.736e-03
-1.40	2.101e+01	2.101e+01	2.101e+01	2.101e+01	2.101e+01	2.100e+01	2.100e+01	2.100e+01	2.100e+01	2.100e+01	2.099e+01	2.099e+01	2.098e+01	2.098e+01	2.097e+01	2.096e+01	2.094e+01	2.093e+01	2.090e+01	2.087e+01	2.083e+01	2.077e+01	2.070e+01	2.059e+01	2.046e+01	2.028e+01	2.003e+01	1.972e+01	1.932e+01	1.881e+01	1.821e+01	1.751e+01	1.671e+01	1.585e+01	1.492e+01	1.394e+01	1.293e+01	1.189e+01	1.083e+01	9.764e+00	8.696e+00	7.641e+00	6.612e+00	5.624e+00	4.692e+00	3.829e+00	3.050e+00	2.364e+00	1.777e+00	1.291e+00	9.035e-01	6.062e-01	3.882e-01	2.362e-01	1.357e-01	7.323e-02	3.687e-02	1.719e-02	7.369e-03	2.879e-03	1.015e-03
-1.35	2.060e+01	2.059e+01	2.059e+01	2.059e+01	2.059e+01	2.059e+01	2.059e+01	2.059e+01	2.059e+01	2.058e+01	2.058e+01	2.058e+01	2.057e+01	2.056e+01	2.055e+01	2.054e+01	2.053e+01	2.051e+01	2.048e+01	2.045e+01	2.040e+01	2.034e+01	2.026e+01	2.016e+01	2.002e+01	1.983e+01	1.958e+01	1.926e+01	1.884e+01	1.833e+01	1.772e+01	1.700e+01	1.620e+01	1.532e+01	1.438e+01	1.340e+01	1.238e+01	1.133e+01	1.027e+01	9.205e+00	8.146e+00	7.105e+00	6.097e+00	5.137e+00	4.241e+00	3.420e+00	2.688e+00	2.053e+00	1.518e+00	1.083e+00	7.423e-01	4.869e-01	3.041e-01	1.799e-01	1.003e-01	5.231e-02	2.537e-02	1.135e-02	4.651e-03	1.728e-03	5.771e-04
-1.30	2.018e+01	2.018e+01	2.018e+01	2.018e+01	2.018e+01	2.017e+01	2.017e+01	2.017e+01	2.017e+01	2.017e+01	2.016e+01	2.016e+01	2.015e+01	2.014e+01	2.013e+01	2.012e+01	2.010e+01	2.008e+01	2.006e+01	2.002e+01	1.997e+01	1.991e+01	1.983e+01	1.971e+01	1.957e+01	1.937e+01	1.912e+01	1.878e+01	1.836e+01	1.784e+01	1.722e+01	1.649e+01	1.568e+01	1.479e+01	1.384e+01	1.284e+01	1.182e+01	1.077e+01	9.709e+00	8.649e+00	7.600e+00	6.577e+00	5.595e+00	4.667e+00	3.810e+00	3.034e+00	2.352e+00	1.768e+00	1.285e+00	8.988e-01	6.031e-01	3.862e-01	2.349e-01	1.350e-01	7.285e-02	3.668e-02	1.710e-02	7.331e-03	2.864e-03	1.010e-03	3.184e-04
-1.25	1.976e+01	1.976e+01	1.976e+01	1.975e+01	1.975e+01	1.975e+01	1.975e+01	1.975e+01	1.975e+01	1.974e+01	1.974e+01	1.973e+01	1.973e+01	1.972e+01	1.971e+01	1.969e+01	1.968e+01	1.965e+01	1.962e+01	1.959e+01	1.954e+01	1.947e+01	1.938e+01	1.927e+01	1.911e+01	1.891e+01	1.865e+01	1.831e+01	1.787e+01	1.734e+01	1.671e+01	1.597e+01	1.515e+01	1.425e+01	1.329e+01	1.229e+01	1.125e+01	1.020e+01	9.148e+00	8.096e+00	7.062e+00	6.061e+00	5.107e+00	4.216e+00	3.400e+00	2.673e+00	2.041e+00	1.509e+00	1.077e+00	7.380e-01	4.841e-01	3.023e-01	1.789e-01	9.969e-02	5.200e-02	2.522e-02	1.129e-02	4.624e-03	1.718e-03	5.737e-04	1.703e-04
-1.20	1.933e+01	1.933e+01	1.933e+01	1.933e+01	1.933e+01	1.932e+01	1.932e+01	1.932e+01	1.932e+01	1.931e+01	1.931e+01	1.930e+01	1.930e+01	1.929e+01	1.928e+01	1.926e+01	1.924e+01	1.922e+01	1.919e+01	1.915e+01	1.909e+01	1.902e+01	1.893e+01	1.881e+01	1.865e+01	1.844e+01	1.817e+01	1.782e+01	1.738e+01	1.684e+01	1.619e+01	1.544e+01	1.461e+01	1.370e+01	1.273e+01	1.172e+01	1.069e+01	9.640e+00	8.589e+00	7.549e+00	6.533e+00	5.557e+00	4.636e+00	3.784e+00	3.014e+00	2.336e+00	1.756e+00	1.276e+00	8.930e-01	5.991e-01	3.837e-01	2.334e-01	1.341e-01	7.238e-02	3.644e-02	1.699e-02	7.284e-03	2.845e-03	1.004e-03	3.163e-04	8.811e-05
-1.15	1.890e+01	1.890e+01	1.889e+01	1.889e+01	1.889e+01	1.889e+01	1.889e+01	1.889e+01	1.888e+01	1.888e+01	1.888e+01	1.887e+01	1.886e+01	1.885e+01	1.884e+01	1.882e+01	1.880e+01	1.878e+01	1.874e+01	1.870e+01	1.864e+01	1.857e+01	1.847e+01	1.835e+01	1.818e+01	1.796e+01	1.768e+01	1.732e+01	1.687e+01	1.632e+01	1.566e+01	1.490e+01	1.406e+01	1.314e+01	1.217e+01	1.115e+01	1.012e+01	9.075e+00	8.033e+00	7.008e+00	6.015e+00	5.069e+00	4.184e+00	3.375e+00	2.653e+00	2.026e+00	1.498e+00	1.069e+00	7.326e-01	4.805e-01	3.001e-01	1.776e-01	9.896e-02	5.162e-02	2.504e-02	1.121e-02	4.590e-03	1.706e-03	5.696e-04	1.690e-04	4.406e-05
-1.10	1.846e+01	1.846e+01	1.846e+01	1.845e+01	1.845e+01	1.845e+01	1.845e+01	1.845e+01	1.844e+01	1.844e+01	1.843e+01	1.843e+01	1.842e+01	1.841e+01	1.840e+01	1.838e+01	1.836e+01	1.833e+01	1.829e+01	1.825e+01	1.819e+01	1.811e+01	1.801e+01	1.787e+01	1.770e+01	1.748e+01	1.719e+01	1.682e+01	1.636e+01	1.579e+01	1.512e+01	1.436e+01	1.350e+01	1.257e+01	1.160e+01	1.058e+01	9.550e+00	8.512e+00	7.483e+00	6.477e+00	5.511e+00	4.598e+00	3.753e+00	2.989e+00	2.317e+00	1.742e+00	1.266e+00	8.856e-01	5.942e-01	3.806e-01	2.315e-01	1.330e-01	7.179e-02	3.614e-02	1.685e-02	7.224e-03	2.822e-03	9.954e-04	3.137e-04	8.740e-05	2.125e-05
-1.05	1.801e+01	1.801e+01	1.801e+01	1.801e+01	1.801e+01	1.800e+01	1.800e+01	1.800e+01	1.800e+01	1.799e+01	1.799e+01	1.798e+01	1.797e+01	1.796e+01	1.794e+01	1.793e+01	1.790e+01	1.787e+01	1.784e+01	1.779e+01	1.772e+01	1.764e+01	1.753e+01	1.739e+01	1.721e+01	1.698e+01	1.668e+01	1.630e+01	1.583e+01	1.526e+01	1.458e+01	1.380e+01	1.294e+01	1.200e+01	1.102e+01	1.001e+01	8.981e+00	7.953e+00	6.940e+00	5.958e+00	5.021e+00	4.145e+00	3.344e+00	2.628e+00	2.007e+00	1.484e+00	1.059e+00	7.259e-01	4.761e-01	2.974e-01	1.759e-01	9.805e-02	5.115e-02	2.481e-02	1.110e-02	4.548e-03	1.690e-03	5.644e-04	1.675e-04	4.366e-05	9.871e-06
-1.00	1.756e+01	1.756e+01	1.756e+01	1.755e+01	1.755e+01	1.755e+01	1.755e+01	1.755e+01	1.754e+01	1.754e+01	1.753e+01	1.752e+01	1.751e+01	1.750e+01	1.749e+01	1.747e+01	1.744e+01	1.741e+01	1.737e+01	1.732e+01	1.725e+01	1.716e+01	1.705e+01	1.690e+01	1.672e+01	1.648e+01	1.617e+01	1.578e+01	1.529e+01	1.471e+01	1.402e+01	1.324e+01	1.236e+01	1.143e+01	1.044e+01	9.434e+00	8.414e+00	7.400e+00	6.407e+00	5.452e+00	4.549e+00	3.714e+00	2.958e+00	2.293e+00	1.724e+00	1.253e+00	8.765e-01	5.881e-01	3.766e-01	2.291e-01	1.317e-01	7.105e-02	3.577e-02	1.668e-02	7.150e-03	2.793e-03	9.851e-04	3.105e-04	8.650e-05	2.104e-05	4.406e-06
-0.95	1.710e+01	1.709e+01	1.709e+01	1.709e+01	1.709e+01	1.709e+01	1.709e+01	1.708e+01	1.708e+01	1.707e+01	1.707e+01	1.706e+01	1.705e+01	1.704e+01	1.702e+01	1.700e+01	1.697e+01	1.694e+01	1.689e+01	1.684e+01	1.677e+01	1.668e+01	1.656e+01	1.641e+01	1.621e+01	1.596e+01	1.564e+01	1.524e+01	1.475e+01	1.415e+01	1.346e+01	1.266e+01	1.179e+01	1.085e+01	9.865e+00	8.860e+00	7.851e+00	6.854e+00	5.885e+00	4.961e+00	4.096e+00	3.304e+00	2.598e+00	1.984e+00	1.467e+00	1.047e+00	7.175e-01	4.706e-01	2.939e-01	1.739e-01	9.692e-02	5.056e-02	2.452e-02	1.097e-02	4.496e-03	1.671e-03	5.579e-04	1.655e-04	4.316e-05	9.758e-06	1.887e-06
-0.90	1.663e+01	1.662e+01	1.662e+01	1.662e+01	1.662e+01	1.662e+01	1.662e+01	1.661e+01	1.661e+01	1.660e+01	1.660e+01	1.659e+01	1.658e+01	1.656e+01	1.654e+01	1.652e+01	1.649e+01	1.646e+01	1.641e+01	1.635e+01	1.628e+01	1.618e+01	1.606e+01	1.590e+01	1.569e+01	1.543e+01	1.511e+01	1.470e+01	1.419e+01	1.359e+01	1.288e+01	1.208e+01	1.120e+01	1.026e+01	9.284e+00	8.288e+00	7.294e+00	6.318e+00	5.377e+00	4.488e+00	3.664e+00	2.919e+00	2.263e+00	1.701e+00	1.236e+00	8.650e-01	5.804e-01	3.717e-01	2.261e-01	1.300e-01	7.013e-02	3.530e-02	1.646e-02	7.057e-03	2.757e-03	9.724e-04	3.065e-04	8.538e-05	2.076e-05	4.350e-06	7.733e-07
-0.85	1.615e+01	1.614e+01	1.614e+01	1.614e+01	1.614e+01	1.614e+01	1.613e+01	1.613e+01	1.613e+01	1.612e+01	1.611e+01	1.610e+01	1.609e+01	1.608e+01	1.606e+01	1.603e+01	1.600e+01	1.597e+01	1.592e+01	1.585e+01	1.577e+01	1.567e+01	1.554e+01	1.538e+01	1.517e+01	1.490e+01	1.456e+01	1.414e+01	1.363e+01	1.301e+01	1.230e+01	1.149e+01	1.061e+01	9.675e+00	8.704e+00	7.721e+00	6.745e+00	5.794e+00	4.885e+00	4.034e+00	3.255e+00	2.559e+00	1.954e+00	1.445e+00	1.031e+00	7.070e-01	4.637e-01	2.896e-01	1.714e-01	9.551e-02	4.982e-02	2.416e-02	1.082e-02	4.431e-03	1.647e-03	5.498e-04	1.631e-04	4.253e-05	9.616e-06	1.859e-06	3.028e-07
-0.80	1.566e+01	1.565e+01	1.565e+01	1.565e+01	1.565e+01	1.565e+01	1.564e+01	1.564e+01	1.564e+01	1.563e+01	1.562e+01	1.561e+01	1.560e+01	1.558e+01	1.556e+01	1.554e+01	1.550e+01	1.546e+01	1.541e+01	1.535e+01	1.526e+01	1.516e+01	1.502e+01	1.485e+01	1.463e+01	1.435e+01	1.400e+01	1.357e+01	1.305e+01	1.243e+01	1.171e+01	1.090e+01	1.002e+01	9.087e+00	8.126e+00	7.159e+00	6.205e+00	5.284e+00	4.411e+00	3.602e+00	2.870e+00	2.225e+00	1.673e+00	1.216e+00	8.508e-01	5.709e-01	3.656e-01	2.224e-01	1.278e-01	6.898e-02	3.473e-02	1.620e-02	6.942e-03	2.712e-03	9.566e-04	3.015e-04	8.399e-05	2.043e-05	4.279e-06	7.608e-07	1.130e-07
-0.75	1.515e+01	1.515e+01	1.515e+01	1.515e+01	1.515e+01	1.515e+01	1.514e+01	1.514e+01	1.513e+01	1.513e+01	1.512e+01	1.511e+01	1.509e+01	1.508e+01	1.506e+01	1.503e+01	1.499e+01	1.495e+01	1.490e+01	1.483e+01	1.474e+01	1.463e+01	1.448e+01	1.430e+01	1.408e+01	1.379e+01	1.343e+01	1.300e+01	1.246e+01	1.184e+01	1.111e+01	1.030e+01	9.425e+00	8.500e+00	7.553e+00	6.606e+00	5.678e+00	4.790e+00	3.957e+00	3.193e+00	2.511e+00	1.918e+00	1.418e+00	1.012e+00	6.939e-01	4.552e-01	2.843e-01	1.682e-01	9.375e-02	4.891e-02	2.372e-02	1.062e-02	4.350e-03	1.617e-03	5.397e-04	1.602e-04	4.175e-05	9.441e-06	1.826e-06	2.973e-07	4.008e-08
-0.70	1.464e+01	1.464e+01	1.464e+01	1.464e+01	1.464e+01	1.463e+01	1.463e+01	1.462e+01	1.462e+01	1.461e+01	1.460e+01	1.459e+01	1.458e+01	1.456e+01	1.454e+01	1.451e+01	1.447e+01	1.443e+01	1.437e+01	1.430e+01	1.420e+01	1.409e+01	1.394e+01	1.375e+01	1.352e+01	1.322e+01	1.286e+01	1.241e+01	1.187e+01	1.124e+01	1.051e+01	9.701e+00	8.829e+00	7.916e+00	6.986e+00	6.063e+00	5.166e+00	4.315e+00	3.525e+00	2.809e+00	2.178e+00	1.638e+00	1.190e+00	8.331e-01	5.590e-01	3.581e-01	2.178e-01	1.252e-01	6.756e-02	3.401e-02	1.586e-02	6.800e-03	2.656e-03	9.370e-04	2.953e-04	8.227e-05	2.001e-05	4.191e-06	7.453e-07	1.107e-07	1.349e-08
-0.65	1.412e+01	1.412e+01	1.411e+01	1.411e+01	1.411e+01	1.411e+01	1.410e+01	1.410e+01	1.409e+01	1.409e+01	1.408e+01	1.406e+01	1.405e+01	1.403e+01	1.401e+01	1.398e+01	1.394e+01	1.389e+01	1.383e+01	1.375e+01	1.366e+01	1.353e+01	1.338e+01	1.318e+01	1.294e+01	1.264e+01	1.227e+01	1.181e+01	1.127e+01	1.063e+01	9.902e+00	9.098e+00	8.235e+00	7.337e+00	6.428e+00	5.533e+00	4.671e+00	3.861e+00	3.117e+00	2.451e+00	1.873e+00	1.385e+00	9.884e-01	6.777e-01	4.446e-01	2.777e-01	1.643e-01	9.159e-02	4.778e-02	2.317e-02	1.037e-02	4.249e-03	1.579e-03	5.273e-04	1.565e-04	4.080e-05	9.225e-06	1.784e-06	2.905e-07	3.916e-08	4.293e-09
-0.60	1.358e+01	1.358e+01	1.358e+01	1.357e+01	1.357e+01	1.357e+01	1.356e+01	1.356e+01	1.355e+01	1.355e+01	1.354e+01	1.352e+01	1.351e+01	1.349e+01	1.346e+01	1.343e+01	1.339e+01	1.334e+01	1.328e+01	1.320e+01	1.309e+01	1.297e+01	1.281e+01	1.261e+01	1.236e+01	1.205e+01	1.167e+01	1.120e+01	1.065e+01	1.002e+01	9.291e+00	8.494e+00	7.644e+00	6.765e+00	5.882e+00	5.018e+00	4.195e+00	3.429e+00	2.734e+00	2.120e+00	1.595e+00	1.159e+00	8.112e-01	5.444e-01	3.487e-01	2.122e-01	1.219e-01	6.581e-02	3.313e-02	1.545e-02	6.624e-03	2.588e-03	9.128e-04	2.877e-04	8.016e-05	1.949e-05	4.084e-06	7.261e-07	1.078e-07	1.314e-08	1.289e-09
-0.55	1.303e+01	1.303e+01	1.302e+01	1.302e+01	1.302e+01	1.302e+01	1.301e+01	1.301e+01	1.300e+01	1.299e+01	1.298e+01	1.297e+01	1.295e+01	1.293e+01	1.290e+01	1.287e+01	1.283e+01	1.278e+01	1.271e+01	1.263e+01	1.252e+01	1.239e+01	1.222e+01	1.202e+01	1.176e+01	1.144e+01	1.106e+01	1.059e+01	1.004e+01	9.399e+00	8.679e+00	7.892e+00	7.058e+00	6.202e+00	5.349e+00	4.522e+00	3.740e+00	3.021e+00	2.377e+00	1.817e+00	1.344e+00	9.591e-01	6.577e-01	4.315e-01	2.696e-01	1.595e-01	8.892e-02	4.639e-02	2.250e-02	1.007e-02	4.126e-03	1.534e-03	5.121e-04	1.520e-04	3.962e-05	8.959e-06	1.732e-06	2.821e-07	3.804e-08	4.170e-09	3.642e-10
-0.50	1.246e+01	1.246e+01	1.246e+01	1.246e+01	1.245e+01	1.245e+01	1.245e+01	1.244e+01	1.243e+01	1.242e+01	1.241e+01	1.240e+01	1.238e+01	1.236e+01	1.233e+01	1.230e+01	1.225e+01	1.220e+01	1.213e+01	1.204e+01	1.193e+01	1.180e+01	1.163e+01	1.141e+01	1.115e+01	1.083e+01	1.044e+01	9.968e+00	9.415e+00	8.780e+00	8.068e+00	7.295e+00	6.481e+00	5.652e+00	4.832e+00	4.045e+00	3.309e+00	2.640e+00	2.048e+00	1.541e+00	1.120e+00	7.843e-01	5.264e-01	3.372e-01	2.052e-01	1.179e-01	6.365e-02	3.205e-02	1.495e-02	6.409e-03	2.504e-03	8.832e-04	2.784e-04	7.756e-05	1.886e-05	3.952e-06	7.027e-07	1.044e-07	1.272e-08	1.248e-09	9.646e-11
-0.45	1.188e+01	1.188e+01	1.188e+01	1.187e+01	1.187e+01	1.187e+01	1.186e+01	1.186e+01	1.185e+01	1.184e+01	1.183e+01	1.182e+01	1.180e+01	1.177e+01	1.175e+01	1.171e+01	1.166e+01	1.161e+01	1.154e+01	1.145e+01	1.133e+01	1.119e+01	1.102e+01	1.080e+01	1.053e+01	1.021e+01	9.812e+00	9.341e+00	8.790e+00	8.160e+00	7.460e+00	6.704e+00	5.915e+00	5.117e+00	4.335e+00	3.591e+00	2.903e+00	2.286e+00	1.748e+00	1.293e+00	9.232e-01	6.332e-01	4.155e-01	2.596e-01	1.536e-01	8.565e-02	4.469e-02	2.168e-02	9.704e-03	3.976e-03	1.478e-03	4.935e-04	1.464e-04	3.818e-05	8.634e-06	1.670e-06	2.719e-07	3.666e-08	4.019e-09	3.510e-10	2.389e-11
-0.40	1.128e+01	1.128e+01	1.128e+01	1.128e+01	1.128e+01	1.127e+01	1.127e+01	1.126e+01	1.125e+01	1.124e+01	1.123e+01	1.122e+01	1.120e+01	1.118e+01	1.115e+01	1.111e+01	1.106e+01	1.100e+01	1.093e+01	1.084e+01	1.072e+01	1.058e+01	1.040e+01	1.018e+01	9.906e+00	9.576e+00	9.180e+00	8.710e+00	8.163e+00	7.543e+00	6.857e+00	6.123e+00	5.362e+00	4.599e+00	3.858e+00	3.161e+00	2.524e+00	1.960e+00	1.475e+00	1.073e+00	7.514e-01	5.044e-01	3.232e-01	1.967e-01	1.131e-01	6.103e-02	3.073e-02	1.434e-02	6.146e-03	2.401e-03	8.471e-04	2.671e-04	7.440e-05	1.810e-05	3.791e-06	6.742e-07	1.001e-07	1.220e-08	1.197e-09	9.256e-11	5.510e-12
-0.35	1.067e+01	1.067e+01	1.067e+01	1.067e+01	1.066e+01	1.066e+01	1.066e+01	1.065e+01	1.064e+01	1.063e+01	1.062e+01	1.060e+01	1.059e+01	1.056e+01	1.053e+01	1.049e+01	1.044e+01	1.038e+01	1.031e+01	1.021e+01	1.010e+01	9.949e+00	9.767e+00	9.544e+00	9.271e+00	8.940e+00	8.544e+00	8.077e+00	7.538e+00	6.930e+00	6.263e+00	5.554e+00	4.826e+00	4.102e+00	3.406e+00	2.758e+00	2.174e+00	1.663e+00	1.231e+00	8.795e-01	6.034e-01	3.960e-01	2.475e-01	1.465e-01	8.168e-02	4.262e-02	2.068e-02	9.257e-03	3.793e-03	1.410e-03	4.709e-04	1.398e-04	3.644e-05	8.241e-06	1.594e-06	2.595e-07	3.500e-08	3.837e-09	3.351e-10	2.280e-11	1.180e-12
-0.30	1.005e+01	1.005e+01	1.004e+01	1.004e+01	1.004e+01	1.003e+01	1.003e+01	1.002e+01	1.002e+01	1.001e+01	9.993e+00	9.977e+00	9.957e+00	9.932e+00	9.901e+00	9.862e+00	9.813e+00	9.751e+00	9.674e+00	9.578e+00	9.458e+00	9.310e+00	9.127e+00	8.902e+00	8.629e+00	8.298e+00	7.905e+00	7.445e+00	6.917e+00	6.325e+00	5.680e+00	5.001e+00	4.309e+00	3.627e+00	2.979e+00	2.383e+00	1.852e+00	1.395e+00	1.016e+00	7.114e-01	4.778e-01	3.062e-01	1.864e-01	1.072e-01	5.786e-02	2.914e-02	1.359e-02	5.829e-03	2.278e-03	8.036e-04	2.534e-04	7.060e-05	1.717e-05	3.598e-06	6.398e-07	9.503e-08	1.158e-08	1.136e-09	8.787e-11	5.231e-12	2.337e-13
-0.25	9.409e+00	9.407e+00	9.405e+00	9.402e+00	9.399e+00	9.395e+00	9.390e+00	9.384e+00	9.376e+00	9.365e+00	9.353e+00	9.337e+00	9.316e+00	9.291e+00	9.259e+00	9.220e+00	9.170e+00	9.107e+00	9.030e+00	8.933e+00	8.812e+00	8.663e+00	8.479e+00	8.255e+00	7.982e+00	7.655e+00	7.268e+00	6.817e+00	6.302e+00	5.730e+00	5.112e+00	4.466e+00	3.814e+00	3.178e+00	2.580e+00	2.037e+00	1.561e+00	1.157e+00	8.266e-01	5.674e-01	3.726e-01	2.329e-01	1.379e-01	7.690e-02	4.014e-02	1.948e-02	8.721e-03	3.574e-03	1.329e-03	4.438e-04	1.317e-04	3.435e-05	7.769e-06	1.503e-06	2.447e-07	3.301e-08	3.619e-09	3.161e-10	2.151e-11	1.113e-12	4.264e-14
-0.20	8.757e+00	8.755e+00	8.753e+00	8.750e+00	8.747e+00	8.743e+00	8.738e+00	8.731e+00	8.723e+00	8.713e+00	8.700e+00	8.684e+00	8.664e+00	8.638e+00	8.606e+00	8.566e+00	8.516e+00	8.453e+00	8.375e+00	8.278e+00	8.158e+00	8.009e+00	7.826e+00	7.604e+00	7.334e+00	7.013e+00	6.634e+00	6.195e+00	5.698e+00	5.150e+00	4.562e+00	3.953e+00	3.344e+00	2.757e+00	2.211e+00	1.722e+00	1.299e+00	9.464e-01	6.634e-01	4.458e-01	2.859e-01	1.741e-01	1.001e-01	5.407e-02	2.724e-02	1.271e-02	5.451e-03	2.130e-03	7.517e-04	2.371e-04	6.606e-05	1.607e-05	3.368e-06	5.989e-07	8.896e-08	1.084e-08	1.064e-09	8.228e-11	4.898e-12	2.189e-13	7.138e-15
-0.15	8.094e+00	8.093e+00	8.091e+00	8.088e+00	8.085e+00	8.081e+00	8.075e+00	8.069e+00	8.061e+00	8.051e+00	8.038e+00	8.022e+00	8.001e+00	7.976e+00	7.944e+00	7.904e+00	7.854e+00	7.792e+00	7.714e+00	7.617e+00	7.498e+00	7.351e+00	7.171e+00	6.952e+00	6.688e+00	6.374e+00	6.007e+00	5.584e+00	5.108e+00	4.587e+00	4.034e+00	3.465e+00	2.902e+00	2.366e+00	1.873e+00	1.438e+00	1.067e+00	7.635e-01	5.245e-01	3.446e-01	2.155e-01	1.277e-01	7.123e-02	3.719e-02	1.805e-02	8.085e-03	3.314e-03	1.232e-03	4.117e-04	1.222e-04	3.188e-05	7.212e-06	1.395e-06	2.272e-07	3.065e-08	3.360e-09	2.936e-10	1.998e-11	1.034e-12	3.961e-14	1.092e-15
-0.10	7.424e+00	7.422e+00	7.420e+00	7.418e+00	7.415e+00	7.410e+00	7.405e+00	7.399e+00	7.391e+00	7.381e+00	7.368e+00	7.352e+00	7.332e+00	7.307e+00	7.275e+00	7.236e+00	7.186e+00	7.125e+00	7.048e+00	6.953e+00	6.836e+00	6.692e+00	6.516e+00	6.303e+00	6.047e+00	5.744e+00	5.391e+00	4.988e+00	4.537e+00	4.046e+00	3.530e+00	3.005e+00	2.490e+00	2.006e+00	1.567e+00	1.185e+00	8.643e-01	6.066e-01	4.080e-01	2.618e-01	1.595e-01	9.180e-02	4.960e-02	2.500e-02	1.167e-02	5.006e-03	1.957e-03	6.908e-04	2.179e-04	6.073e-05	1.478e-05	3.097e-06	5.509e-07	8.184e-08	9.978e-09	9.792e-10	7.573e-11	4.509e-12	2.015e-13	6.571e-15	1.518e-16
-0.05	6.749e+00	6.748e+00	6.746e+00	6.743e+00	6.740e+00	6.736e+00	6.731e+00	6.725e+00	6.717e+00	6.707e+00	6.695e+00	6.679e+00	6.659e+00	6.635e+00	6.604e+00	6.565e+00	6.517e+00	6.457e+00	6.382e+00	6.290e+00	6.176e+00	6.037e+00	5.866e+00	5.661e+00	5.416e+00	5.126e+00	4.791e+00	4.410e+00	3.987e+00	3.530e+00	3.054e+00	2.575e+00	2.111e+00	1.679e+00	1.293e+00	9.619e-01	6.893e-01	4.742e-01	3.119e-01	1.952e-01	1.157e-01	6.460e-02	3.375e-02	1.639e-02	7.343e-03	3.011e-03	1.120e-03	3.743e-04	1.112e-04	2.900e-05	6.562e-06	1.270e-06	2.069e-07	2.791e-08	3.060e-09	2.674e-10	1.820e-11	9.420e-13	3.610e-14	9.948e-16	1.910e-17
0.00	6.075e+00	6.073e+00	6.071e+00	6.069e+00	6.066e+00	6.062e+00	6.057e+00	6.051e+00	6.044e+00	6.034e+00	6.022e+00	6.007e+00	5.988e+00	5.964e+00	5.934e+00	5.897e+00	5.851e+00	5.793e+00	5.721e+00	5.632e+00	5.523e+00	5.389e+00	5.227e+00	5.031e+00	4.798e+00	4.525e+00	4.210e+00	3.855e+00	3.463e+00	3.044e+00	2.610e+00	2.178e+00	1.765e+00	1.385e+00	1.051e+00	7.688e-01	5.406e-01	3.641e-01	2.339e-01	1.427e-01	8.217e-02	4.442e-02	2.240e-02	1.046e-02	4.492e-03	1.757e-03	6.204e-04	1.957e-04	5.458e-05	1.329e-05	2.785e-06	4.956e-07	7.364e-08	8.980e-09	8.815e-10	6.819e-11	4.060e-12	1.815e-13	5.920e-15	1.368e-16	2.163e-18
0.05	5.406e+00	5.405e+00	5.403e+00	5.401e+00	5.398e+00	5.394e+00	5.389e+00	5.384e+00	5.376e+00	5.367e+00	5.356e+00	5.341e+00	5.323e+00	5.300e+00	5.272e+00	5.237e+00	5.192e+00	5.137e+00	5.069e+00	4.985e+00	4.882e+00	4.755e+00	4.602e+00	4.419e+00	4.201e+00	3.946e+00	3.655e+00	3.327e+00	2.969e+00	2.589e+00	2.200e+00	1.817e+00	1.454e+00	1.125e+00	8.405e-01	6.040e-01	4.163e-01	2.743e-01	1.719e-01	1.020e-01	5.701e-02	2.981e-02	1.449e-02	6.495e-03	2.665e-03	9.921e-04	3.317e-04	9.855e-05	2.572e-05	5.822e-06	1.127e-06	1.837e-07	2.478e-08	2.719e-09	2.376e-10	1.618e-11	8.374e-13	3.209e-14	8.847e-16	1.699e-17	2.193e-19
0.10	4.749e+00	4.748e+00	4.746e+00	4.744e+00	4.741e+00	4.738e+00	4.733e+00	4.728e+00	4.721e+00	4.713e+00	4.702e+00	4.688e+00	4.671e+00	4.650e+00	4.623e+00	4.590e+00	4.549e+00	4.497e+00	4.433e+00	4.355e+00	4.258e+00	4.141e+00	3.999e+00	3.829e+00	3.628e+00	3.395e+00	3.129e+00	2.832e+00	2.509e+00	2.170e+00	1.827e+00	1.491e+00	1.178e+00	8.988e-01	6.602e-01	4.657e-01	3.144e-01	2.024e-01	1.236e-01	7.128e-02	3.858e-02	1.948e-02	9.106e-03	3.912e-03	1.531e-03	5.410e-04	1.708e-04	4.766e-05	1.161e-05	2.434e-06	4.334e-07	6.442e-08	7.859e-09	7.717e-10	5.971e-11	3.557e-12	1.590e-13	5.188e-15	1.199e-16	1.897e-18	1.980e-20
0.15	4.112e+00	4.110e+00	4.109e+00	4.107e+00	4.104e+00	4.101e+00	4.097e+00	4.092e+00	4.086e+00	4.078e+00	4.068e+00	4.055e+00	4.039e+00	4.020e+00	3.995e+00	3.965e+00	3.927e+00	3.879e+00	3.821e+00	3.748e+00	3.660e+00	3.553e+00	3.423e+00	3.268e+00	3.087e+00	2.876e+00	2.637e+00	2.372e+00	2.087e+00	1.789e+00	1.491e+00	1.203e+00	9.380e-01	7.045e-01	5.086e-01	3.518e-01	2.324e-01	1.460e-01	8.677e-02	4.856e-02	2.542e-02	1.237e-02	5.553e-03	2.281e-03	8.497e-04	2.843e-04	8.454e-05	2.208e-05	5.001e-06	9.685e-07	1.579e-07	2.132e-08	2.340e-09	2.046e-10	1.393e-11	7.216e-13	2.766e-14	7.628e-16	1.465e-17	1.892e-19	1.581e-21
0.20	3.501e+00	3.500e+00	3.498e+00	3.496e+00	3.494e+00	3.491e+00	3.488e+00	3.483e+00	3.477e+00	3.470e+00	3.461e+00	3.450e+00	3.435e+00	3.418e+00	3.395e+00	3.368e+00	3.333e+00	3.291e+00	3.238e+00	3.173e+00	3.093e+00	2.997e+00	2.881e+00	2.743e+00	2.581e+00	2.395e+00	2.184e+00	1.952e+00	1.705e+00	1.449e+00	1.194e+00	9.521e-01	7.319e-01	5.410e-01	3.835e-01	2.599e-01	1.678e-01	1.027e-01	5.936e-02	3.219e-02	1.628e-02	7.619e-03	3.278e-03	1.284e-03	4.543e-04	1.436e-04	4.010e-05	9.773e-06	2.052e-06	3.654e-07	5.436e-08	6.635e-09	6.519e-10	5.047e-11	3.007e-12	1.345e-13	4.390e-15	1.015e-16	1.606e-18	1.677e-20	1.110e-22
0.25	2.925e+00	2.924e+00	2.923e+00	2.921e+00	2.919e+00	2.917e+00	2.913e+00	2.909e+00	2.904e+00	2.898e+00	2.890e+00	2.880e+00	2.867e+00	2.851e+00	2.832e+00	2.807e+00	2.777e+00	2.739e+00	2.692e+00	2.635e+00	2.565e+00	2.480e+00	2.378e+00	2.258e+00	2.117e+00	1.955e+00	1.774e+00	1.575e+00	1.365e+00	1.149e+00	9.371e-01	7.376e-01	5.587e-01	4.060e-01	2.824e-01	1.873e-01	1.181e-01	7.039e-02	3.949e-02	2.072e-02	1.010e-02	4.541e-03	1.868e-03	6.969e-04	2.335e-04	6.951e-05	1.818e-05	4.121e-06	7.987e-07	1.304e-07	1.761e-08	1.934e-09	1.692e-10	1.153e-11	5.975e-13	2.292e-14	6.323e-16	1.215e-17	1.570e-19	1.312e-21	6.799e-24
0.30	2.392e+00	2.391e+00	2.390e+00	2.389e+00	2.387e+00	2.385e+00	2.382e+00	2.379e+00	2.374e+00	2.369e+00	2.362e+00	2.353e+00	2.342e+00	2.328e+00	2.311e+00	2.290e+00	2.264e+00	2.231e+00	2.191e+00	2.142e+00	2.082e+00	2.009e+00	1.922e+00	1.819e+00	1.699e+00	1.562e+00	1.409e+00	1.243e+00	1.068e+00	8.910e-01	7.183e-01	5.580e-01	4.162e-01	2.973e-01	2.027e-01	1.315e-01	8.081e-02	4.685e-02	2.548e-02	1.291e-02	6.059e-03	2.612e-03	1.025e-03	3.633e-04	1.150e-04	3.216e-05	7.849e-06	1.649e-06	2.941e-07	4.380e-08	5.351e-09	5.262e-10	4.077e-11	2.431e-12	1.088e-13	3.554e-15	8.219e-17	1.301e-18	1.359e-20	8.998e-23	3.612e-25
0.35	1.910e+00	1.909e+00	1.908e+00	1.907e+00	1.905e+00	1.903e+00	1.901e+00	1.898e+00	1.894e+00	1.890e+00	1.884e+00	1.876e+00	1.867e+00	1.856e+00	1.842e+00	1.824e+00	1.802e+00	1.774e+00	1.740e+00	1.699e+00	1.649e+00	1.588e+00	1.515e+00	1.430e+00	1.331e+00	1.218e+00	1.093e+00	9.571e-01	8.157e-01	6.735e-01	5.367e-01	4.111e-01	3.018e-01	2.117e-01	1.414e-01	8.958e-02	5.364e-02	3.020e-02	1.590e-02	7.774e-03	3.505e-03	1.445e-03	5.404e-04	1.814e-04	5.411e-05	1.417e-05	3.218e-06	6.247e-07	1.021e-07	1.381e-08	1.519e-09	1.330e-10	9.071e-12	4.704e-13	1.806e-14	4.985e-16	9.586e-18	1.239e-19	1.036e-21	5.373e-24	1.651e-26
0.40	1.483e+00	1.482e+00	1.482e+00	1.481e+00	1.479e+00	1.478e+00	1.476e+00	1.474e+00	1.470e+00	1.467e+00	1.462e+00	1.456e+00	1.448e+00	1.439e+00	1.427e+00	1.413e+00	1.395e+00	1.372e+00	1.345e+00	1.311e+00	1.270e+00	1.221e+00	1.162e+00	1.093e+00	1.014e+00	9.234e-01	8.236e-01	7.165e-01	6.054e-01	4.948e-01	3.895e-01	2.942e-01	2.125e-01	1.462e-01	9.555e-02	5.909e-02	3.444e-02	1.881e-02	9.570e-03	4.506e-03	1.948e-03	7.672e-04	2.725e-04	8.648e-05	2.424e-05	5.928e-06	1.248e-06	2.230e-07	3.326e-08	4.069e-09	4.007e-10	3.108e-11	1.855e-12	8.312e-14	2.718e-15	6.291e-17	9.968e-19	1.042e-20	6.901e-23	2.772e-25	6.438e-28
0.45	1.116e+00	1.116e+00	1.115e+00	1.115e+00	1.114e+00	1.112e+00	1.111e+00	1.109e+00	1.107e+00	1.103e+00	1.100e+00	1.095e+00	1.089e+00	1.082e+00	1.072e+00	1.061e+00	1.047e+00	1.029e+00	1.007e+00	9.809e-01	9.488e-01	9.102e-01	8.643e-01	8.104e-01	7.485e-01	6.785e-01	6.017e-01	5.197e-01	4.353e-01	3.521e-01	2.738e-01	2.038e-01	1.447e-01	9.761e-02	6.238e-02	3.762e-02	2.131e-02	1.127e-02	5.537e-03	2.506e-03	1.038e-03	3.893e-04	1.311e-04	3.922e-05	1.030e-05	2.344e-06	4.561e-07	7.470e-08	1.012e-08	1.115e-09	9.783e-11	6.683e-12	3.470e-13	1.334e-14	3.687e-16	7.096e-18	9.182e-20	7.684e-22	3.988e-24	1.226e-26	2.124e-29
0.50	8.113e-01	8.110e-01	8.105e-01	8.099e-01	8.092e-01	8.083e-01	8.071e-01	8.056e-01	8.038e-01	8.015e-01	7.986e-01	7.950e-01	7.905e-01	7.849e-01	7.779e-01	7.691e-01	7.583e-01	7.449e-01	7.285e-01	7.085e-01	6.841e-01	6.550e-01	6.204e-01	5.799e-01	5.335e-01	4.813e-01	4.243e-01	3.638e-01	3.021e-01	2.418e-01	1.856e-01	1.361e-01	9.492e-02	6.276e-02	3.919e-02	2.302e-02	1.266e-02	6.480e-03	3.068e-03	1.333e-03	5.272e-04	1.881e-04	5.990e-05	1.685e-05	4.134e-06	8.730e-07	1.564e-07	2.338e-08	2.868e-09	2.830e-10	2.199e-11	1.315e-12	5.901e-14	1.932e-15	4.480e-17	7.107e-19	7.437e-21	4.931e-23	1.982e-25	4.609e-28	5.869e-31
0.55	5.666e-01	5.663e-01	5.660e-01	5.656e-01	5.650e-01	5.644e-01	5.635e-01	5.625e-01	5.611e-01	5.594e-01	5.573e-01	5.547e-01	5.514e-01	5.473e-01	5.422e-01	5.358e-01	5.280e-01	5.182e-01	5.063e-01	4.917e-01	4.741e-01	4.530e-01	4.280e-01	3.988e-01	3.655e-01	3.282e-01	2.876e-01	2.448e-01	2.015e-01	1.595e-01	1.209e-01	8.726e-02	5.978e-02	3.870e-02	2.359e-02	1.349e-02	7.192e-03	3.557e-03	1.621e-03	6.747e-04	2.545e-04	8.614e-05	2.589e-05	6.827e-06	1.560e-06	3.046e-07	5.005e-08	6.804e-09	7.516e-10	6.610e-11	4.526e-12	2.355e-13	9.070e-15	2.512e-16	4.843e-18	6.275e-20	5.258e-22	2.733e-24	8.413e-27	1.458e-29	1.346e-32
0.60	3.783e-01	3.781e-01	3.779e-01	3.776e-01	3.772e-01	3.767e-01	3.761e-01	3.754e-01	3.745e-01	3.733e-01	3.719e-01	3.700e-01	3.677e-01	3.649e-01	3.613e-01	3.569e-01	3.514e-01	3.447e-01	3.364e-01	3.263e-01	3.141e-01	2.995e-01	2.823e-01	2.622e-01	2.394e-01	2.139e-01	1.863e-01	1.575e-01	1.284e-01	1.006e-01	7.522e-02	5.346e-02	3.595e-02	2.278e-02	1.355e-02	7.529e-03	3.890e-03	1.856e-03	8.127e-04	3.236e-04	1.162e-04	3.723e-05	1.053e-05	2.596e-06	5.508e-07	9.909e-08	1.488e-08	1.831e-09	1.813e-10	1.413e-11	8.476e-13	3.813e-14	1.252e-15	2.908e-17	4.623e-19	4.846e-21	3.218e-23	1.296e-25	3.017e-28	3.847e-31	2.534e-34
0.65	2.401e-01	2.399e-01	2.398e-01	2.396e-01	2.393e-01	2.390e-01	2.386e-01	2.382e-01	2.375e-01	2.368e-01	2.358e-01	2.346e-01	2.331e-01	2.312e-01	2.289e-01	2.259e-01	2.223e-01	2.179e-01	2.124e-01	2.058e-01	1.978e-01	1.883e-01	1.770e-01	1.639e-01	1.491e-01	1.326e-01	1.148e-01	9.631e-02	7.786e-02	6.030e-02	4.450e-02	3.113e-02	2.054e-02	1.273e-02	7.381e-03	3.984e-03	1.992e-03	9.161e-04	3.848e-04	1.463e-04	4.990e-05	1.510e-05	4.009e-06	9.217e-07	1.810e-07	2.989e-08	4.083e-09	4.530e-10	4.000e-11	2.749e-12	1.435e-13	5.545e-15	1.540e-16	2.977e-18	3.866e-20	3.247e-22	1.691e-24	5.215e-27	9.055e-30	8.366e-33	3.873e-36
0.70	1.439e-01	1.438e-01	1.437e-01	1.436e-01	1.434e-01	1.432e-01	1.430e-01	1.427e-01	1.423e-01	1.418e-01	1.412e-01	1.405e-01	1.395e-01	1.383e-01	1.369e-01	1.351e-01	1.328e-01	1.301e-01	1.267e-01	1.226e-01	1.177e-01	1.118e-01	1.048e-01	9.679e-02	8.768e-02	7.762e-02	6.682e-02	5.565e-02	4.459e-02	3.416e-02	2.487e-02	1.712e-02	1.108e-02	6.714e-03	3.792e-03	1.987e-03	9.600e-04	4.250e-04	1.710e-04	6.200e-05	2.005e-05	5.716e-06	1.421e-06	3.036e-07	5.498e-08	8.305e-09	1.028e-09	1.023e-10	8.016e-12	4.829e-13	2.181e-14	7.187e-16	1.676e-17	2.672e-19	2.809e-21	1.870e-23	7.551e-26	1.761e-28	2.250e-31	1.453e-34	4.750e-38
0.75	8.081e-02	8.076e-02	8.071e-02	8.064e-02	8.055e-02	8.043e-02	8.029e-02	8.012e-02	7.990e-02	7.962e-02	7.927e-02	7.883e-02	7.829e-02	7.761e-02	7.676e-02	7.571e-02	7.441e-02	7.281e-02	7.086e-02	6.848e-02	6.562e-02	6.221e-02	5.821e-02	5.359e-02	4.837e-02	4.262e-02	3.648e-02	3.016e-02	2.395e-02	1.815e-02	1.304e-02	8.830e-03	5.605e-03	3.319e-03	1.825e-03	9.271e-04	4.326e-04	1.841e-04	7.089e-05	2.445e-05	7.480e-06	2.005e-06	4.653e-07	9.215e-08	1.534e-08	2.112e-09	2.359e-10	2.096e-11	1.449e-12	7.604e-14	2.953e-15	8.237e-17	1.599e-18	2.084e-20	1.756e-22	9.175e-25	2.838e-27	4.942e-30	4.578e-33	2.068e-36	4.614e-40
0.80	4.220e-02	4.218e-02	4.215e-02	4.211e-02	4.206e-02	4.200e-02	4.193e-02	4.183e-02	4.171e-02	4.156e-02	4.137e-02	4.114e-02	4.084e-02	4.048e-02	4.002e-02	3.946e-02	3.876e-02	3.789e-02	3.684e-02	3.556e-02	3.403e-02	3.220e-02	3.006e-02	2.760e-02	2.482e-02	2.177e-02	1.853e-02	1.521e-02	1.197e-02	8.974e-03	6.362e-03	4.238e-03	2.638e-03	1.526e-03	8.165e-04	4.019e-04	1.810e-04	7.395e-05	2.720e-05	8.913e-06	2.574e-06	6.473e-07	1.399e-07	2.559e-08	3.903e-09	4.876e-10	4.892e-11	3.861e-12	2.342e-13	1.065e-14	3.530e-16	8.273e-18	1.326e-19	1.400e-21	9.360e-24	3.794e-26	8.881e-29	1.138e-31	7.531e-35	2.381e-38	3.502e-42
0.85	2.031e-02	2.029e-02	2.028e-02	2.026e-02	2.024e-02	2.021e-02	2.017e-02	2.012e-02	2.006e-02	1.999e-02	1.989e-02	1.978e-02	1.963e-02	1.945e-02	1.922e-02	1.894e-02	1.860e-02	1.817e-02	1.765e-02	1.702e-02	1.626e-02	1.536e-02	1.431e-02	1.310e-02	1.174e-02	1.025e-02	8.675e-03	7.073e-03	5.519e-03	4.092e-03	2.862e-03	1.876e-03	1.145e-03	6.469e-04	3.367e-04	1.605e-04	6.966e-05	2.730e-05	9.579e-06	2.977e-06	8.100e-07	1.906e-07	3.825e-08	6.448e-09	8.977e-10	1.013e-10	9.092e-12	6.341e-13	3.357e-14	1.314e-15	3.691e-17	7.209e-19	9.454e-21	8.010e-23	4.206e-25	1.307e-27	2.285e-30	2.125e-33	9.888e-37	2.146e-40	2.047e-44
0.90	8.909e-03	8.903e-03	8.896e-03	8.888e-03	8.877e-03	8.864e-03	8.847e-03	8.825e-03	8.798e-03	8.765e-03	8.723e-03	8.670e-03	8.604e-03	8.522e-03	8.420e-03	8.294e-03	8.138e-03	7.946e-03	7.712e-03	7.427e-03	7.087e-03	6.683e-03	6.212e-03	5.671e-03	5.064e-03	4.403e-03	3.707e-03	3.002e-03	2.322e-03	1.704e-03	1.176e-03	7.585e-04	4.538e-04	2.504e-04	1.267e-04	5.848e-05	2.444e-05	9.177e-06	3.067e-06	9.025e-07	2.310e-07	5.075e-08	9.434e-09	1.460e-09	1.849e-10	1.878e-11	1.500e-12	9.198e-14	4.225e-15	1.413e-16	3.341e-18	5.394e-20	5.736e-22	3.861e-24	1.575e-26	3.706e-29	4.773e-32	3.173e-35	1.022e-38	1.486e-42	8.872e-47
0.95	3.523e-03	3.520e-03	3.518e-03	3.514e-03	3.510e-03	3.504e-03	3.497e-03	3.489e-03	3.478e-03	3.464e-03	3.447e-03	3.426e-03	3.399e-03	3.366e-03	3.324e-03	3.273e-03	3.210e-03	3.132e-03	3.037e-03	2.922e-03	2.785e-03	2.622e-03	2.431e-03	2.214e-03	1.971e-03	1.706e-03	1.429e-03	1.149e-03	8.819e-04	6.403e-04	4.363e-04	2.769e-04	1.625e-04	8.754e-05	4.306e-05	1.922e-05	7.731e-06	2.779e-06	8.836e-07	2.458e-07	5.907e-08	1.209e-08	2.076e-09	2.941e-10	3.374e-11	3.073e-12	2.173e-13	1.166e-14	4.617e-16	1.311e-17	2.588e-19	3.425e-21	2.927e-23	1.549e-25	4.849e-28	8.532e-31	7.981e-34	3.734e-37	8.183e-41	7.807e-45	2.712e-49
1.00	1.239e-03	1.238e-03	1.237e-03	1.236e-03	1.235e-03	1.233e-03	1.230e-03	1.227e-03	1.223e-03	1.218e-03	1.212e-03	1.204e-03	1.195e-03	1.183e-03	1.168e-03	1.149e-03	1.127e-03	1.099e-03	1.064e-03	1.023e-03	9.737e-04	9.152e-04	8.471e-04	7.694e-04	6.826e-04	5.887e-04	4.904e-04	3.920e-04	2.984e-04	2.144e-04	1.443e-04	9.013e-05	5.186e-05	2.729e-05	1.305e-05	5.631e-06	2.178e-06	7.487e-07	2.263e-07	5.944e-08	1.338e-08	2.547e-09	4.028e-10	5.206e-11	5.392e-12	4.384e-13	2.734e-14	1.275e-15	4.329e-17	1.037e-18	1.694e-20	1.822e-22	1.239e-24	5.101e-27	1.211e-29	1.572e-32	1.052e-35	3.411e-39	4.997e-43	3.063e-47	5.821e-52


==> anc/tab4.txt <==
# Title: Accurate Gaunt factors for non-relativistic quadrupole bremsstrahlung
# Authors: Pradler J., Semmelrock L.
# Table: Differential electron-electron bremsstrahlung cross section on logarithmic grid in omega
# =============================================================================================================
# Byte-by-byte description of file: tab4.txt
# -------------------------------------------------------------------------------------------------------------
# Bytes       Format   Units   Label            Explanations
# -------------------------------------------------------------------------------------------------------------
# 0001-0004   F4.1     eV      log10(omega)     [-6,5] Logarithm of emitted energy
# 0006-0014   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^-1.0 K (1),(2)
# 0016-0024   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^-0.9 K (1),(2)
# 0026-0034   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^-0.8 K (1),(2)
# 0036-0044   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^-0.7 K (1),(2)
# 0046-0054   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^-0.6 K (1),(2)
# 0056-0064   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^-0.5 K (1),(2)
# 0066-0074   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^-0.4 K (1),(2)
# 0076-0084   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^-0.3 K (1),(2)
# 0086-0094   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^-0.2 K (1),(2)
# 0096-0104   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^-0.1 K (1),(2)
# 0106-0114   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^0.0 K (1),(2)
# 0116-0124   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^0.1 K (1),(2)
# 0126-0134   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^0.2 K (1),(2)
# 0136-0144   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^0.3 K (1),(2)
# 0146-0154   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^0.4 K (1),(2)
# 0156-0164   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^0.5 K (1),(2)
# 0166-0174   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^0.6 K (1),(2)
# 0176-0184   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^0.7 K (1),(2)
# 0186-0194   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^0.8 K (1),(2)
# 0196-0204   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^0.9 K (1),(2)
# 0206-0214   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^1.0 K (1),(2)
# 0216-0224   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^1.1 K (1),(2)
# 0226-0234   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^1.2 K (1),(2)
# 0236-0244   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^1.3 K (1),(2)
# 0246-0254   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^1.4 K (1),(2)
# 0256-0264   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^1.5 K (1),(2)
# 0266-0274   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^1.6 K (1),(2)
# 0276-0284   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^1.7 K (1),(2)
# 0286-0294   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^1.8 K (1),(2)
# 0296-0304   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^1.9 K (1),(2)
# 0306-0314   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^2.0 K (1),(2)
# 0316-0324   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^2.1 K (1),(2)
# 0326-0334   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^2.2 K (1),(2)
# 0336-0344   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^2.3 K (1),(2)
# 0346-0354   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^2.4 K (1),(2)
# 0356-0364   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^2.5 K (1),(2)
# 0366-0374   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^2.6 K (1),(2)
# 0376-0384   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^2.7 K (1),(2)
# 0386-0394   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^2.8 K (1),(2)
# 0396-0404   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^2.9 K (1),(2)
# 0406-0414   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^3.0 K (1),(2)
# 0416-0424   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^3.1 K (1),(2)
# 0426-0434   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^3.2 K (1),(2)
# 0436-0444   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^3.3 K (1),(2)
# 0446-0454   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^3.4 K (1),(2)
# 0456-0464   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^3.5 K (1),(2)
# 0466-0474   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^3.6 K (1),(2)
# 0476-0484   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^3.7 K (1),(2)
# 0486-0494   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^3.8 K (1),(2)
# 0496-0504   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^3.9 K (1),(2)
# 0506-0514   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^4.0 K (1),(2)
# 0516-0524   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^4.1 K (1),(2)
# 0526-0534   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^4.2 K (1),(2)
# 0536-0544   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^4.3 K (1),(2)
# 0546-0554   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^4.4 K (1),(2)
# 0556-0564   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^4.5 K (1),(2)
# 0566-0574   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^4.6 K (1),(2)
# 0576-0584   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^4.7 K (1),(2)
# 0586-0594   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^4.8 K (1),(2)
# 0596-0604   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^4.9 K (1),(2)
# 0606-0614   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^5.0 K (1),(2)
# 0616-0624   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^5.1 K (1),(2)
# 0626-0634   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^5.2 K (1),(2)
# 0636-0644   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^5.3 K (1),(2)
# 0646-0654   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^5.4 K (1),(2)
# 0656-0664   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^5.5 K (1),(2)
# 0666-0674   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^5.6 K (1),(2)
# 0676-0684   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^5.7 K (1),(2)
# 0686-0694   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^5.8 K (1),(2)
# 0696-0704   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^5.9 K (1),(2)
# 0706-0714   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^6.0 K (1),(2)
# 0716-0724   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^6.1 K (1),(2)
# 0726-0734   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^6.2 K (1),(2)
# 0736-0744   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^6.3 K (1),(2)
# 0746-0754   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^6.4 K (1),(2)
# 0756-0764   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^6.5 K (1),(2)
# 0766-0774   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^6.6 K (1),(2)
# 0776-0784   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^6.7 K (1),(2)
# 0786-0794   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^6.8 K (1),(2)
# 0796-0804   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^6.9 K (1),(2)
# 0806-0814   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^7.0 K (1),(2)
# 0816-0824   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^7.1 K (1),(2)
# 0826-0834   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^7.2 K (1),(2)
# 0836-0844   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^7.3 K (1),(2)
# 0846-0854   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^7.4 K (1),(2)
# 0856-0864   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^7.5 K (1),(2)
# 0866-0874   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^7.6 K (1),(2)
# 0876-0884   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^7.7 K (1),(2)
# 0886-0894   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^7.8 K (1),(2)
# 0896-0904   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^7.9 K (1),(2)
# 0906-0914   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^8.0 K (1),(2)
# 0916-0924   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^8.1 K (1),(2)
# 0926-0934   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^8.2 K (1),(2)
# 0936-0944   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^8.3 K (1),(2)
# 0946-0954   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^8.4 K (1),(2)
# 0956-0964   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^8.5 K (1),(2)
# 0966-0974   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^8.6 K (1),(2)
# 0976-0984   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^8.7 K (1),(2)
# 0986-0994   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^8.8 K (1),(2)
# 0996-1004   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^8.9 K (1),(2)
# 1006-1014   E9.3     ---     <g_ff>           Thermally averaged Gaunt factor for T = 10^9.0 K (1),(2)
# -------------------------------------------------------------------------------------------------------------
# Note (1): <g_ff> as defined in Eq. (9), temperature T
# Note (2): the value of T for each column is T = 10^{-1.0 + 0.1*(column#-2)} K
# -------------------------------------------------------------------------------------------------------------
-6.0	1.560e-08	3.212e-07	4.390e-06	4.240e-05	3.012e-04	1.628e-03	6.934e-03	2.402e-02	6.953e-02	1.723e-01	3.734e-01	7.205e-01	1.258e+00	2.017e+00	3.006e+00	4.209e+00	5.593e+00	7.111e+00	8.711e+00	1.035e+01	1.198e+01	1.359e+01	1.515e+01	1.665e+01	1.809e+01	1.948e+01	2.081e+01	2.210e+01	2.336e+01	2.458e+01	2.577e+01	2.695e+01	2.810e+01	2.925e+01	3.039e+01	3.151e+01	3.264e+01	3.375e+01	3.487e+01	3.598e+01	3.709e+01	3.820e+01	3.931e+01	4.042e+01	4.152e+01	4.263e+01	4.373e+01	4.484e+01	4.594e+01	4.704e+01	4.814e+01	4.924e+01	5.034e+01	5.144e+01	5.253e+01	5.361e+01	5.469e+01	5.576e+01	5.682e+01	5.787e+01	5.890e+01	5.992e+01	6.092e+01	6.190e+01	6.286e+01	6.381e+01	6.473e+01	6.563e+01	6.651e+01	6.738e+01	6.822e+01	6.906e+01	6.987e+01	7.068e+01	7.147e+01	7.226e+01	7.304e+01	7.381e+01	7.457e+01	7.533e+01	7.609e+01	7.684e+01	7.759e+01	7.833e+01	7.908e+01	7.982e+01	8.056e+01	8.130e+01	8.204e+01	8.278e+01	8.352e+01	8.426e+01	8.500e+01	8.574e+01	8.647e+01	8.721e+01	8.795e+01	8.869e+01	8.942e+01	9.016e+01	9.089e+01
-5.9	1.584e-09	4.340e-08	7.831e-07	9.664e-06	8.438e-05	5.441e-04	2.703e-03	1.071e-02	3.484e-02	9.556e-02	2.260e-01	4.703e-01	8.763e-01	1.485e+00	2.321e+00	3.384e+00	4.652e+00	6.086e+00	7.637e+00	9.254e+00	1.089e+01	1.252e+01	1.411e+01	1.565e+01	1.714e+01	1.856e+01	1.993e+01	2.125e+01	2.252e+01	2.377e+01	2.498e+01	2.616e+01	2.733e+01	2.849e+01	2.963e+01	3.076e+01	3.189e+01	3.301e+01	3.413e+01	3.524e+01	3.635e+01	3.746e+01	3.857e+01	3.968e+01	4.078e+01	4.189e+01	4.299e+01	4.410e+01	4.520e+01	4.630e+01	4.741e+01	4.851e+01	4.960e+01	5.070e+01	5.179e+01	5.288e+01	5.395e+01	5.502e+01	5.608e+01	5.713e+01	5.817e+01	5.918e+01	6.018e+01	6.117e+01	6.213e+01	6.307e+01	6.399e+01	6.489e+01	6.577e+01	6.664e+01	6.749e+01	6.832e+01	6.914e+01	6.994e+01	7.074e+01	7.152e+01	7.230e+01	7.307e+01	7.383e+01	7.459e+01	7.535e+01	7.610e+01	7.685e+01	7.760e+01	7.834e+01	7.908e+01	7.982e+01	8.057e+01	8.131e+01	8.205e+01	8.278e+01	8.352e+01	8.426e+01	8.500e+01	8.574e+01	8.647e+01	8.721e+01	8.795e+01	8.869e+01	8.942e+01	9.016e+01
-5.8	1.207e-10	4.795e-09	1.195e-07	1.910e-06	2.070e-05	1.616e-04	9.507e-04	4.369e-03	1.618e-02	4.960e-02	1.292e-01	2.923e-01	5.851e-01	1.055e+00	1.738e+00	2.650e+00	3.785e+00	5.113e+00	6.592e+00	8.170e+00	9.800e+00	1.144e+01	1.306e+01	1.463e+01	1.615e+01	1.762e+01	1.902e+01	2.037e+01	2.168e+01	2.294e+01	2.417e+01	2.538e+01	2.656e+01	2.772e+01	2.887e+01	3.001e+01	3.114e+01	3.226e+01	3.338e+01	3.450e+01	3.561e+01	3.672e+01	3.783e+01	3.894e+01	4.005e+01	4.115e+01	4.226e+01	4.336e+01	4.446e+01	4.557e+01	4.667e+01	4.777e+01	4.887e+01	4.996e+01	5.105e+01	5.214e+01	5.322e+01	5.429e+01	5.535e+01	5.640e+01	5.743e+01	5.845e+01	5.945e+01	6.043e+01	6.139e+01	6.233e+01	6.325e+01	6.415e+01	6.504e+01	6.590e+01	6.675e+01	6.758e+01	6.840e+01	6.921e+01	7.000e+01	7.079e+01	7.156e+01	7.233e+01	7.310e+01	7.386e+01	7.461e+01	7.536e+01	7.611e+01	7.686e+01	7.760e+01	7.835e+01	7.909e+01	7.983e+01	8.057e+01	8.131e+01	8.205e+01	8.279e+01	8.352e+01	8.426e+01	8.500e+01	8.574e+01	8.647e+01	8.721e+01	8.795e+01	8.869e+01	8.942e+01
-5.7	7.355e-12	4.501e-10	1.537e-08	3.173e-07	4.348e-06	4.208e-05	2.994e-04	1.620e-03	6.908e-03	2.394e-02	6.936e-02	1.720e-01	3.728e-01	7.196e-01	1.257e+00	2.015e+00	3.004e+00	4.207e+00	5.591e+00	7.109e+00	8.709e+00	1.035e+01	1.198e+01	1.359e+01	1.515e+01	1.665e+01	1.809e+01	1.948e+01	2.081e+01	2.210e+01	2.336e+01	2.458e+01	2.577e+01	2.695e+01	2.810e+01	2.925e+01	3.039e+01	3.151e+01	3.264e+01	3.375e+01	3.487e+01	3.598e+01	3.709e+01	3.820e+01	3.931e+01	4.041e+01	4.152e+01	4.262e+01	4.373e+01	4.483e+01	4.593e+01	4.703e+01	4.813e+01	4.922e+01	5.032e+01	5.140e+01	5.248e+01	5.355e+01	5.461e+01	5.566e+01	5.669e+01	5.771e+01	5.871e+01	5.969e+01	6.065e+01	6.159e+01	6.252e+01	6.342e+01	6.430e+01	6.517e+01	6.601e+01	6.685e+01	6.766e+01	6.847e+01	6.926e+01	7.005e+01	7.083e+01	7.160e+01	7.236e+01	7.312e+01	7.387e+01	7.463e+01	7.538e+01	7.612e+01	7.687e+01	7.761e+01	7.835e+01	7.909e+01	7.983e+01	8.057e+01	8.131e+01	8.205e+01	8.279e+01	8.352e+01	8.426e+01	8.500e+01	8.574e+01	8.647e+01	8.721e+01	8.795e+01	8.869e+01
-5.6	3.870e-13	3.407e-11	1.554e-09	4.274e-08	7.737e-07	9.573e-06	8.375e-05	5.409e-04	2.690e-03	1.067e-02	3.473e-02	9.533e-02	2.256e-01	4.696e-01	8.753e-01	1.484e+00	2.319e+00	3.382e+00	4.650e+00	6.084e+00	7.634e+00	9.252e+00	1.089e+01	1.252e+01	1.411e+01	1.565e+01	1.713e+01	1.856e+01	1.993e+01	2.125e+01	2.252e+01	2.377e+01	2.498e+01	2.616e+01	2.733e+01	2.849e+01	2.963e+01	3.076e+01	3.189e+01	3.301e+01	3.413e+01	3.524e+01	3.635e+01	3.746e+01	3.857e+01	3.967e+01	4.078e+01	4.189e+01	4.299e+01	4.409e+01	4.519e+01	4.629e+01	4.739e+01	4.849e+01	4.958e+01	5.066e+01	5.174e+01	5.281e+01	5.387e+01	5.492e+01	5.596e+01	5.697e+01	5.797e+01	5.895e+01	5.992e+01	6.086e+01	6.178e+01	6.268e+01	6.356e+01	6.443e+01	6.528e+01	6.611e+01	6.693e+01	6.773e+01	6.853e+01	6.931e+01	7.009e+01	7.086e+01	7.162e+01	7.238e+01	7.314e+01	7.389e+01	7.464e+01	7.538e+01	7.613e+01	7.687e+01	7.761e+01	7.836e+01	7.910e+01	7.983e+01	8.057e+01	8.131e+01	8.205e+01	8.279e+01	8.353e+01	8.426e+01	8.500e+01	8.574e+01	8.647e+01	8.721e+01	8.795e+01
-5.5	1.504e-14	1.811e-12	1.177e-10	4.705e-09	1.177e-07	1.887e-06	2.051e-05	1.604e-04	9.450e-04	4.349e-03	1.611e-02	4.946e-02	1.289e-01	2.917e-01	5.843e-01	1.054e+00	1.736e+00	2.648e+00	3.783e+00	5.111e+00	6.589e+00	8.168e+00	9.797e+00	1.144e+01	1.306e+01	1.463e+01	1.615e+01	1.762e+01	1.902e+01	2.037e+01	2.168e+01	2.294e+01	2.417e+01	2.537e+01	2.656e+01	2.772e+01	2.887e+01	3.001e+01	3.114e+01	3.226e+01	3.338e+01	3.450e+01	3.561e+01	3.672e+01	3.783e+01	3.894e+01	4.004e+01	4.115e+01	4.225e+01	4.336e+01	4.446e+01	4.556e+01	4.666e+01	4.775e+01	4.884e+01	4.993e+01	5.101e+01	5.208e+01	5.314e+01	5.419e+01	5.522e+01	5.624e+01	5.724e+01	5.822e+01	5.918e+01	6.012e+01	6.104e+01	6.194e+01	6.283e+01	6.369e+01	6.454e+01	6.537e+01	6.619e+01	6.700e+01	6.779e+01	6.858e+01	6.935e+01	7.012e+01	7.089e+01	7.165e+01	7.240e+01	7.315e+01	7.390e+01	7.465e+01	7.539e+01	7.614e+01	7.688e+01	7.762e+01	7.836e+01	7.910e+01	7.984e+01	8.058e+01	8.131e+01	8.205e+01	8.279e+01	8.353e+01	8.426e+01	8.500e+01	8.574e+01	8.648e+01	8.721e+01
-5.4	3.440e-16	6.501e-14	7.142e-12	4.399e-10	1.509e-08	3.126e-07	4.296e-06	4.169e-05	2.971e-04	1.611e-03	6.875e-03	2.385e-02	6.916e-02	1.716e-01	3.721e-01	7.185e-01	1.255e+00	2.014e+00	3.002e+00	4.205e+00	5.589e+00	7.106e+00	8.707e+00	1.034e+01	1.198e+01	1.359e+01	1.514e+01	1.665e+01	1.809e+01	1.948e+01	2.081e+01	2.210e+01	2.335e+01	2.458e+01	2.577e+01	2.694e+01	2.810e+01	2.925e+01	3.038e+01	3.151e+01	3.264e+01	3.375e+01	3.487e+01	3.598e+01	3.709e+01	3.820e+01	3.930e+01	4.041e+01	4.151e+01	4.262e+01	4.372e+01	4.482e+01	4.592e+01	4.701e+01	4.810e+01	4.919e+01	5.027e+01	5.134e+01	5.240e+01	5.345e+01	5.448e+01	5.550e+01	5.650e+01	5.748e+01	5.844e+01	5.938e+01	6.031e+01	6.121e+01	6.209e+01	6.295e+01	6.380e+01	6.463e+01	6.545e+01	6.626e+01	6.705e+01	6.784e+01	6.862e+01	6.939e+01	7.015e+01	7.091e+01	7.166e+01	7.242e+01	7.316e+01	7.391e+01	7.466e+01	7.540e+01	7.614e+01	7.688e+01	7.762e+01	7.836e+01	7.910e+01	7.984e+01	8.058e+01	8.131e+01	8.205e+01	8.279e+01	8.353e+01	8.426e+01	8.500e+01	8.574e+01	8.648e+01
-5.3	4.711e-18	1.917e-15	3.736e-13	3.308e-11	1.517e-09	4.192e-08	7.621e-07	9.460e-06	8.296e-05	5.369e-04	2.674e-03	1.061e-02	3.460e-02	9.505e-02	2.250e-01	4.687e-01	8.740e-01	1.482e+00	2.317e+00	3.379e+00	4.647e+00	6.081e+00	7.632e+00	9.249e+00	1.089e+01	1.252e+01	1.411e+01	1.565e+01	1.713e+01	1.856e+01	1.993e+01	2.125e+01	2.252e+01	2.376e+01	2.498e+01	2.616e+01	2.733e+01	2.849e+01	2.963e+01	3.076e+01	3.189e+01	3.301e+01	3.412e+01	3.524e+01	3.635e+01	3.746e+01	3.857e+01	3.967e+01	4.078e+01	4.188e+01	4.298e+01	4.408e+01	4.518e+01	4.628e+01	4.737e+01	4.845e+01	4.953e+01	5.060e+01	5.166e+01	5.271e+01	5.375e+01	5.476e+01	5.576e+01	5.674e+01	5.771e+01	5.865e+01	5.957e+01	6.047e+01	6.135e+01	6.222e+01	6.307e+01	6.390e+01	6.472e+01	6.552e+01	6.632e+01	6.710e+01	6.788e+01	6.865e+01	6.941e+01	7.017e+01	7.093e+01	7.168e+01	7.243e+01	7.317e+01	7.392e+01	7.466e+01	7.540e+01	7.614e+01	7.688e+01	7.762e+01	7.836e+01	7.910e+01	7.984e+01	8.058e+01	8.132e+01	8.205e+01	8.279e+01	8.353e+01	8.426e+01	8.500e+01	8.574e+01
-5.2	5.979e-20	5.019e-17	1.435e-14	1.741e-12	1.141e-10	4.594e-09	1.156e-07	1.860e-06	2.026e-05	1.588e-04	9.379e-04	4.323e-03	1.604e-02	4.927e-02	1.285e-01	2.910e-01	5.831e-01	1.052e+00	1.734e+00	2.645e+00	3.780e+00	5.108e+00	6.586e+00	8.165e+00	9.794e+00	1.143e+01	1.305e+01	1.463e+01	1.615e+01	1.761e+01	1.902e+01	2.037e+01	2.168e+01	2.294e+01	2.417e+01	2.537e+01	2.655e+01	2.772e+01	2.887e+01	3.001e+01	3.114e+01	3.226e+01	3.338e+01	3.450e+01	3.561e+01	3.672e+01	3.783e+01	3.893e+01	4.004e+01	4.114e+01	4.224e+01	4.335e+01	4.444e+01	4.554e+01	4.663e+01	4.772e+01	4.880e+01	4.987e+01	5.093e+01	5.197e+01	5.301e+01	5.403e+01	5.503e+01	5.601e+01	5.697e+01	5.791e+01	5.883e+01	5.973e+01	6.062e+01	6.148e+01	6.233e+01	6.316e+01	6.398e+01	6.479e+01	6.558e+01	6.637e+01	6.714e+01	6.791e+01	6.868e+01	6.944e+01	7.019e+01	7.094e+01	7.169e+01	7.244e+01	7.318e+01	7.393e+01	7.467e+01	7.541e+01	7.615e+01	7.689e+01	7.763e+01	7.836e+01	7.910e+01	7.984e+01	8.058e+01	8.132e+01	8.205e+01	8.279e+01	8.353e+01	8.426e+01	8.500e+01
-5.1	6.646e-22	8.045e-19	3.223e-16	6.183e-14	6.881e-12	4.273e-10	1.474e-08	3.067e-07	4.231e-06	4.119e-05	2.943e-04	1.599e-03	6.834e-03	2.374e-02	6.890e-02	1.711e-01	3.712e-01	7.172e-01	1.254e+00	2.011e+00	2.999e+00	4.202e+00	5.585e+00	7.102e+00	8.703e+00	1.034e+01	1.198e+01	1.358e+01	1.514e+01	1.664e+01	1.809e+01	1.947e+01	2.081e+01	2.210e+01	2.335e+01	2.457e+01	2.577e+01	2.694e+01	2.810e+01	2.925e+01	3.038e+01	3.151e+01	3.263e+01	3.375e+01	3.487e+01	3.598e+01	3.709e+01	3.819e+01	3.930e+01	4.040e+01	4.151e+01	4.261e+01	4.371e+01	4.480e+01	4.589e+01	4.698e+01	4.806e+01	4.913e+01	5.019e+01	5.124e+01	5.227e+01	5.329e+01	5.429e+01	5.527e+01	5.623e+01	5.717e+01	5.810e+01	5.900e+01	5.988e+01	6.074e+01	6.159e+01	6.242e+01	6.324e+01	6.405e+01	6.484e+01	6.563e+01	6.641e+01	6.718e+01	6.794e+01	6.870e+01	6.945e+01	7.021e+01	7.095e+01	7.170e+01	7.245e+01	7.319e+01	7.393e+01	7.467e+01	7.541e+01	7.615e+01	7.689e+01	7.763e+01	7.837e+01	7.910e+01	7.984e+01	8.058e+01	8.132e+01	8.205e+01	8.279e+01	8.353e+01	8.426e+01
-5.0	3.343e-24	5.888e-21	4.348e-18	1.811e-15	3.573e-13	3.187e-11	1.471e-09	4.091e-08	7.477e-07	9.319e-06	8.198e-05	5.318e-04	2.654e-03	1.055e-02	3.444e-02	9.469e-02	2.244e-01	4.676e-01	8.723e-01	1.480e+00	2.314e+00	3.376e+00	4.644e+00	6.077e+00	7.628e+00	9.246e+00	1.089e+01	1.252e+01	1.411e+01	1.565e+01	1.713e+01	1.856e+01	1.992e+01	2.124e+01	2.252e+01	2.376e+01	2.497e+01	2.616e+01	2.733e+01	2.849e+01	2.963e+01	3.076e+01	3.189e+01	3.301e+01	3.412e+01	3.524e+01	3.635e+01	3.745e+01	3.856e+01	3.967e+01	4.077e+01	4.187e+01	4.297e+01	4.406e+01	4.516e+01	4.624e+01	4.732e+01	4.839e+01	4.945e+01	5.050e+01	5.153e+01	5.255e+01	5.355e+01	5.453e+01	5.550e+01	5.644e+01	5.736e+01	5.826e+01	5.914e+01	6.001e+01	6.086e+01	6.169e+01	6.251e+01	6.331e+01	6.411e+01	6.489e+01	6.567e+01	6.644e+01	6.720e+01	6.796e+01	6.872e+01	6.947e+01	7.022e+01	7.096e+01	7.171e+01	7.245e+01	7.319e+01	7.393e+01	7.467e+01	7.541e+01	7.615e+01	7.689e+01	7.763e+01	7.837e+01	7.910e+01	7.984e+01	8.058e+01	8.132e+01	8.205e+01	8.279e+01	8.353e+01
-4.9	5.651e-27	2.327e-23	5.494e-20	4.684e-17	1.352e-14	1.656e-12	1.097e-10	4.459e-09	1.129e-07	1.825e-06	1.996e-05	1.569e-04	9.291e-04	4.290e-03	1.594e-02	4.904e-02	1.280e-01	2.901e-01	5.818e-01	1.050e+00	1.731e+00	2.642e+00	3.776e+00	5.104e+00	6.582e+00	8.161e+00	9.791e+00	1.143e+01	1.305e+01	1.463e+01	1.615e+01	1.761e+01	1.902e+01	2.037e+01	2.167e+01	2.294e+01	2.417e+01	2.537e+01	2.655e+01	2.772e+01	2.887e+01	3.001e+01	3.114e+01	3.226e+01	3.338e+01	3.449e+01	3.561e+01	3.672e+01	3.782e+01	3.893e+01	4.003e+01	4.113e+01	4.223e+01	4.333e+01	4.442e+01	4.551e+01	4.658e+01	4.766e+01	4.872e+01	4.976e+01	5.080e+01	5.182e+01	5.282e+01	5.380e+01	5.476e+01	5.570e+01	5.662e+01	5.752e+01	5.841e+01	5.927e+01	6.012e+01	6.095e+01	6.177e+01	6.257e+01	6.337e+01	6.415e+01	6.493e+01	6.570e+01	6.647e+01	6.723e+01	6.798e+01	6.873e+01	6.948e+01	7.023e+01	7.097e+01	7.171e+01	7.246e+01	7.320e+01	7.394e+01	7.468e+01	7.542e+01	7.615e+01	7.689e+01	7.763e+01	7.837e+01	7.911e+01	7.984e+01	8.058e+01	8.132e+01	8.205e+01	8.279e+01
-4.8	4.902e-30	1.135e-25	5.959e-22	7.302e-19	2.969e-16	5.804e-14	6.567e-12	4.121e-10	1.431e-08	2.994e-07	4.151e-06	4.057e-05	2.908e-04	1.584e-03	6.783e-03	2.360e-02	6.857e-02	1.704e-01	3.701e-01	7.155e-01	1.251e+00	2.008e+00	2.995e+00	4.198e+00	5.581e+00	7.098e+00	8.699e+00	1.034e+01	1.197e+01	1.358e+01	1.514e+01	1.664e+01	1.809e+01	1.947e+01	2.081e+01	2.210e+01	2.335e+01	2.457e+01	2.577e+01	2.694e+01	2.810e+01	2.925e+01	3.038e+01	3.151e+01	3.263e+01	3.375e+01	3.486e+01	3.597e+01	3.708e+01	3.819e+01	3.929e+01	4.039e+01	4.149e+01	4.259e+01	4.368e+01	4.477e+01	4.585e+01	4.692e+01	4.798e+01	4.903e+01	5.006e+01	5.108e+01	5.208e+01	5.306e+01	5.402e+01	5.496e+01	5.588e+01	5.679e+01	5.767e+01	5.853e+01	5.938e+01	6.021e+01	6.103e+01	6.184e+01	6.263e+01	6.342e+01	6.419e+01	6.497e+01	6.573e+01	6.649e+01	6.724e+01	6.799e+01	6.874e+01	6.949e+01	7.023e+01	7.098e+01	7.172e+01	7.246e+01	7.320e+01	7.394e+01	7.468e+01	7.542e+01	7.616e+01	7.689e+01	7.763e+01	7.837e+01	7.911e+01	7.984e+01	8.058e+01	8.132e+01	8.205e+01
-4.7	7.947e-33	3.889e-28	2.851e-24	5.142e-21	3.932e-18	1.687e-15	3.378e-13	3.041e-11	1.415e-09	3.967e-08	7.300e-07	9.145e-06	8.076e-05	5.255e-04	2.628e-03	1.047e-02	3.423e-02	9.424e-02	2.235e-01	4.662e-01	8.702e-01	1.477e+00	2.311e+00	3.372e+00	4.639e+00	6.073e+00	7.623e+00	9.241e+00	1.088e+01	1.251e+01	1.410e+01	1.564e+01	1.713e+01	1.855e+01	1.992e+01	2.124e+01	2.252e+01	2.376e+01	2.497e+01	2.616e+01	2.733e+01	2.848e+01	2.963e+01	3.076e+01	3.188e+01	3.300e+01	3.412e+01	3.523e+01	3.634e+01	3.745e+01	3.855e+01	3.966e+01	4.076e+01	4.185e+01	4.294e+01	4.403e+01	4.511e+01	4.618e+01	4.724e+01	4.829e+01	4.932e+01	5.034e+01	5.134e+01	5.232e+01	5.328e+01	5.423e+01	5.515e+01	5.605e+01	5.693e+01	5.780e+01	5.864e+01	5.948e+01	6.030e+01	6.110e+01	6.190e+01	6.268e+01	6.346e+01	6.423e+01	6.499e+01	6.575e+01	6.651e+01	6.726e+01	6.801e+01	6.875e+01	6.950e+01	7.024e+01	7.098e+01	7.172e+01	7.246e+01	7.320e+01	7.394e+01	7.468e+01	7.542e+01	7.616e+01	7.689e+01	7.763e+01	7.837e+01	7.911e+01	7.984e+01	8.058e+01	8.132e+01
-4.6	5.663e-36	3.874e-31	4.518e-27	1.989e-23	4.940e-20	4.293e-17	1.254e-14	1.555e-12	1.044e-10	4.293e-09	1.096e-07	1.782e-06	1.959e-05	1.546e-04	9.180e-04	4.250e-03	1.582e-02	4.874e-02	1.274e-01	2.890e-01	5.800e-01	1.047e+00	1.728e+00	2.638e+00	3.772e+00	5.099e+00	6.577e+00	8.156e+00	9.786e+00	1.143e+01	1.305e+01	1.462e+01	1.614e+01	1.761e+01	1.901e+01	2.037e+01	2.167e+01	2.294e+01	2.417e+01	2.537e+01	2.655e+01	2.772e+01	2.887e+01	3.000e+01	3.113e+01	3.226e+01	3.338e+01	3.449e+01	3.560e+01	3.671e+01	3.781e+01	3.892e+01	4.002e+01	4.111e+01	4.221e+01	4.329e+01	4.437e+01	4.544e+01	4.651e+01	4.755e+01	4.859e+01	4.960e+01	5.060e+01	5.159e+01	5.255e+01	5.349e+01	5.441e+01	5.531e+01	5.620e+01	5.706e+01	5.791e+01	5.874e+01	5.956e+01	6.036e+01	6.116e+01	6.194e+01	6.272e+01	6.349e+01	6.426e+01	6.501e+01	6.577e+01	6.652e+01	6.727e+01	6.802e+01	6.876e+01	6.950e+01	7.025e+01	7.099e+01	7.173e+01	7.247e+01	7.321e+01	7.394e+01	7.468e+01	7.542e+01	7.616e+01	7.689e+01	7.763e+01	7.837e+01	7.911e+01	7.984e+01	8.058e+01
-4.5	7.157e-40	8.801e-35	3.878e-30	9.677e-26	5.188e-22	6.457e-19	2.676e-16	5.360e-14	6.192e-12	3.936e-10	1.378e-08	2.905e-07	4.052e-06	3.980e-05	2.865e-04	1.565e-03	6.719e-03	2.342e-02	6.816e-02	1.696e-01	3.687e-01	7.133e-01	1.248e+00	2.004e+00	2.991e+00	4.193e+00	5.576e+00	7.093e+00	8.694e+00	1.033e+01	1.197e+01	1.358e+01	1.513e+01	1.664e+01	1.808e+01	1.947e+01	2.081e+01	2.210e+01	2.335e+01	2.457e+01	2.577e+01	2.694e+01	2.810e+01	2.924e+01	3.038e+01	3.151e+01	3.263e+01	3.375e+01	3.486e+01	3.597e+01	3.707e+01	3.818e+01	3.928e+01	4.038e+01	4.147e+01	4.256e+01	4.364e+01	4.471e+01	4.577e+01	4.682e+01	4.785e+01	4.887e+01	4.987e+01	5.085e+01	5.181e+01	5.275e+01	5.367e+01	5.458e+01	5.546e+01	5.632e+01	5.717e+01	5.800e+01	5.882e+01	5.963e+01	6.042e+01	6.121e+01	6.198e+01	6.275e+01	6.352e+01	6.428e+01	6.503e+01	6.578e+01	6.653e+01	6.728e+01	6.802e+01	6.877e+01	6.951e+01	7.025e+01	7.099e+01	7.173e+01	7.247e+01	7.321e+01	7.395e+01	7.468e+01	7.542e+01	7.616e+01	7.690e+01	7.763e+01	7.837e+01	7.911e+01	7.984e+01
-4.4	1.302e-44	1.315e-38	6.215e-33	3.107e-28	2.329e-24	4.331e-21	3.465e-18	1.542e-15	3.147e-13	2.866e-11	1.348e-09	3.816e-08	7.082e-07	8.930e-06	7.925e-05	5.176e-04	2.597e-03	1.037e-02	3.398e-02	9.367e-02	2.225e-01	4.644e-01	8.676e-01	1.473e+00	2.306e+00	3.367e+00	4.634e+00	6.067e+00	7.618e+00	9.236e+00	1.088e+01	1.251e+01	1.410e+01	1.564e+01	1.712e+01	1.855e+01	1.992e+01	2.124e+01	2.252e+01	2.376e+01	2.497e+01	2.616e+01	2.733e+01	2.848e+01	2.962e+01	3.076e+01	3.188e+01	3.300e+01	3.412e+01	3.523e+01	3.633e+01	3.744e+01	3.854e+01	3.964e+01	4.073e+01	4.182e+01	4.290e+01	4.397e+01	4.503e+01	4.608e+01	4.711e+01	4.813e+01	4.913e+01	5.011e+01	5.107e+01	5.202e+01	5.294e+01	5.384e+01	5.472e+01	5.559e+01	5.643e+01	5.727e+01	5.808e+01	5.889e+01	5.969e+01	6.047e+01	6.125e+01	6.202e+01	6.278e+01	6.354e+01	6.430e+01	6.505e+01	6.580e+01	6.654e+01	6.729e+01	6.803e+01	6.877e+01	6.951e+01	7.025e+01	7.099e+01	7.173e+01	7.247e+01	7.321e+01	7.395e+01	7.468e+01	7.542e+01	7.616e+01	7.690e+01	7.763e+01	7.837e+01	7.911e+01
-4.3	2.881e-49	4.966e-42	3.918e-36	2.774e-31	3.403e-27	1.636e-23	4.321e-20	3.843e-17	1.140e-14	1.436e-12	9.810e-11	4.093e-09	1.056e-07	1.730e-06	1.912e-05	1.517e-04	9.042e-04	4.199e-03	1.567e-02	4.838e-02	1.267e-01	2.877e-01	5.778e-01	1.044e+00	1.724e+00	2.633e+00	3.766e+00	5.093e+00	6.571e+00	8.150e+00	9.780e+00	1.142e+01	1.304e+01	1.462e+01	1.614e+01	1.760e+01	1.901e+01	2.036e+01	2.167e+01	2.293e+01	2.417e+01	2.537e+01	2.655e+01	2.771e+01	2.886e+01	3.000e+01	3.113e+01	3.225e+01	3.337e+01	3.448e+01	3.559e+01	3.670e+01	3.780e+01	3.890e+01	3.999e+01	4.108e+01	4.216e+01	4.323e+01	4.429e+01	4.534e+01	4.638e+01	4.739e+01	4.839e+01	4.938e+01	5.034e+01	5.128e+01	5.220e+01	5.310e+01	5.399e+01	5.485e+01	5.570e+01	5.653e+01	5.735e+01	5.815e+01	5.895e+01	5.973e+01	6.051e+01	6.128e+01	6.205e+01	6.280e+01	6.356e+01	6.431e+01	6.506e+01	6.581e+01	6.655e+01	6.729e+01	6.804e+01	6.878e+01	6.952e+01	7.026e+01	7.099e+01	7.173e+01	7.247e+01	7.321e+01	7.395e+01	7.468e+01	7.542e+01	7.616e+01	7.690e+01	7.763e+01	7.837e+01
-4.2	1.383e-53	3.449e-46	4.124e-40	5.526e-35	2.906e-30	7.914e-26	4.350e-22	5.523e-19	2.347e-16	4.848e-14	5.750e-12	3.715e-10	1.315e-08	2.796e-07	3.930e-06	3.886e-05	2.811e-04	1.541e-03	6.639e-03	2.320e-02	6.765e-02	1.686e-01	3.670e-01	7.106e-01	1.244e+00	2.000e+00	2.985e+00	4.186e+00	5.569e+00	7.086e+00	8.687e+00	1.033e+01	1.196e+01	1.357e+01	1.513e+01	1.663e+01	1.808e+01	1.947e+01	2.080e+01	2.209e+01	2.335e+01	2.457e+01	2.576e+01	2.694e+01	2.810e+01	2.924e+01	3.038e+01	3.150e+01	3.262e+01	3.374e+01	3.485e+01	3.596e+01	3.706e+01	3.816e+01	3.925e+01	4.034e+01	4.142e+01	4.250e+01	4.356e+01	4.460e+01	4.564e+01	4.666e+01	4.766e+01	4.864e+01	4.960e+01	5.054e+01	5.146e+01	5.237e+01	5.325e+01	5.411e+01	5.496e+01	5.579e+01	5.661e+01	5.742e+01	5.821e+01	5.900e+01	5.977e+01	6.054e+01	6.131e+01	6.207e+01	6.282e+01	6.357e+01	6.432e+01	6.507e+01	6.581e+01	6.656e+01	6.730e+01	6.804e+01	6.878e+01	6.952e+01	7.026e+01	7.100e+01	7.173e+01	7.247e+01	7.321e+01	7.395e+01	7.468e+01	7.542e+01	7.616e+01	7.690e+01	7.763e+01
-4.1	5.030e-59	2.147e-51	6.101e-45	8.788e-39	4.543e-33	2.331e-28	1.799e-24	3.484e-21	2.957e-18	1.378e-15	2.877e-13	2.659e-11	1.267e-09	3.634e-08	6.817e-07	8.666e-06	7.738e-05	5.079e-04	2.558e-03	1.025e-02	3.365e-02	9.297e-02	2.211e-01	4.622e-01	8.643e-01	1.469e+00	2.301e+00	3.361e+00	4.627e+00	6.060e+00	7.610e+00	9.229e+00	1.087e+01	1.250e+01	1.409e+01	1.564e+01	1.712e+01	1.855e+01	1.992e+01	2.124e+01	2.252e+01	2.376e+01	2.497e+01	2.616e+01	2.733e+01	2.848e+01	2.962e+01	3.075e+01	3.188e+01	3.299e+01	3.411e+01	3.522e+01	3.632e+01	3.742e+01	3.852e+01	3.960e+01	4.069e+01	4.176e+01	4.282e+01	4.387e+01	4.490e+01	4.592e+01	4.692e+01	4.790e+01	4.886e+01	4.981e+01	5.073e+01	5.163e+01	5.251e+01	5.338e+01	5.422e+01	5.506e+01	5.587e+01	5.668e+01	5.747e+01	5.826e+01	5.904e+01	5.981e+01	6.057e+01	6.133e+01	6.209e+01	6.284e+01	6.359e+01	6.433e+01	6.508e+01	6.582e+01	6.656e+01	6.730e+01	6.804e+01	6.878e+01	6.952e+01	7.026e+01	7.100e+01	7.174e+01	7.247e+01	7.321e+01	7.395e+01	7.469e+01	7.542e+01	7.616e+01	7.690e+01
-4.0	7.229e-66	1.077e-57	1.631e-49	2.989e-42	2.440e-36	1.809e-31	2.377e-27	1.283e-23	3.652e-20	3.341e-17	1.009e-14	1.298e-12	9.066e-11	3.854e-09	1.008e-07	1.666e-06	1.856e-05	1.481e-04	8.871e-04	4.136e-03	1.549e-02	4.792e-02	1.257e-01	2.859e-01	5.751e-01	1.040e+00	1.719e+00	2.627e+00	3.759e+00	5.085e+00	6.563e+00	8.142e+00	9.773e+00	1.141e+01	1.303e+01	1.461e+01	1.614e+01	1.760e+01	1.901e+01	2.036e+01	2.167e+01	2.293e+01	2.416e+01	2.537e+01	2.655e+01	2.771e+01	2.886e+01	3.000e+01	3.113e+01	3.225e+01	3.336e+01	3.447e+01	3.558e+01	3.668e+01	3.778e+01	3.887e+01	3.995e+01	4.102e+01	4.208e+01	4.313e+01	4.416e+01	4.518e+01	4.618e+01	4.716e+01	4.813e+01	4.907e+01	4.999e+01	5.089e+01	5.177e+01	5.264e+01	5.349e+01	5.432e+01	5.514e+01	5.594e+01	5.674e+01	5.752e+01	5.830e+01	5.907e+01	5.983e+01	6.059e+01	6.135e+01	6.210e+01	6.285e+01	6.360e+01	6.434e+01	6.508e+01	6.583e+01	6.657e+01	6.731e+01	6.805e+01	6.878e+01	6.952e+01	7.026e+01	7.100e+01	7.174e+01	7.247e+01	7.321e+01	7.395e+01	7.469e+01	7.542e+01	7.616e+01
-3.9	3.336e-74	4.175e-63	5.986e-54	1.573e-46	2.031e-40	3.068e-35	2.040e-30	6.134e-26	3.474e-22	4.526e-19	1.986e-16	4.273e-14	5.239e-12	3.453e-10	1.239e-08	2.664e-07	3.782e-06	3.770e-05	2.744e-04	1.512e-03	6.539e-03	2.292e-02	6.700e-02	1.673e-01	3.648e-01	7.072e-01	1.240e+00	1.993e+00	2.978e+00	4.178e+00	5.561e+00	7.078e+00	8.679e+00	1.032e+01	1.196e+01	1.356e+01	1.512e+01	1.663e+01	1.807e+01	1.946e+01	2.080e+01	2.209e+01	2.334e+01	2.457e+01	2.576e+01	2.694e+01	2.809e+01	2.924e+01	3.037e+01	3.150e+01	3.262e+01	3.373e+01	3.484e+01	3.594e+01	3.704e+01	3.813e+01	3.921e+01	4.028e+01	4.134e+01	4.239e+01	4.343e+01	4.445e+01	4.545e+01	4.643e+01	4.739e+01	4.833e+01	4.925e+01	5.015e+01	5.104e+01	5.190e+01	5.275e+01	5.358e+01	5.440e+01	5.521e+01	5.600e+01	5.679e+01	5.756e+01	5.833e+01	5.910e+01	5.986e+01	6.061e+01	6.136e+01	6.211e+01	6.286e+01	6.360e+01	6.435e+01	6.509e+01	6.583e+01	6.657e+01	6.731e+01	6.805e+01	6.879e+01	6.952e+01	7.026e+01	7.100e+01	7.174e+01	7.247e+01	7.321e+01	7.395e+01	7.469e+01	7.542e+01
-3.8	5.402e-84	6.363e-69	1.363e-59	6.640e-52	2.360e-45	5.373e-39	3.039e-33	1.612e-28	1.293e-24	2.645e-21	2.424e-18	1.196e-15	2.569e-13	2.418e-11	1.172e-09	3.416e-08	6.497e-07	8.345e-06	7.509e-05	4.959e-04	2.510e-03	1.010e-02	3.325e-02	9.209e-02	2.195e-01	4.594e-01	8.602e-01	1.463e+00	2.294e+00	3.352e+00	4.618e+00	6.050e+00	7.601e+00	9.220e+00	1.086e+01	1.249e+01	1.409e+01	1.563e+01	1.711e+01	1.854e+01	1.991e+01	2.123e+01	2.251e+01	2.375e+01	2.497e+01	2.615e+01	2.732e+01	2.847e+01	2.962e+01	3.075e+01	3.187e+01	3.298e+01	3.409e+01	3.520e+01	3.630e+01	3.739e+01	3.847e+01	3.954e+01	4.061e+01	4.165e+01	4.269e+01	4.371e+01	4.471e+01	4.569e+01	4.665e+01	4.759e+01	4.852e+01	4.942e+01	5.030e+01	5.117e+01	5.201e+01	5.285e+01	5.366e+01	5.447e+01	5.526e+01	5.605e+01	5.683e+01	5.760e+01	5.836e+01	5.912e+01	5.988e+01	6.063e+01	6.138e+01	6.212e+01	6.287e+01	6.361e+01	6.435e+01	6.509e+01	6.583e+01	6.657e+01	6.731e+01	6.805e+01	6.879e+01	6.953e+01	7.026e+01	7.100e+01	7.174e+01	7.247e+01	7.321e+01	7.395e+01	7.469e+01
-3.7	1.353e-95	1.972e-76	1.033e-66	2.493e-58	7.959e-50	1.548e-42	1.323e-36	1.045e-31	1.509e-27	9.491e-24	2.954e-20	2.795e-17	8.652e-15	1.142e-12	8.208e-11	3.573e-09	9.496e-08	1.589e-06	1.786e-05	1.436e-04	8.660e-04	4.058e-03	1.525e-02	4.735e-02	1.245e-01	2.838e-01	5.716e-01	1.035e+00	1.712e+00	2.619e+00	3.750e+00	5.076e+00	6.553e+00	8.132e+00	9.763e+00	1.141e+01	1.303e+01	1.460e+01	1.613e+01	1.759e+01	1.900e+01	2.036e+01	2.166e+01	2.293e+01	2.416e+01	2.536e+01	2.654e+01	2.771e+01	2.885e+01	2.999e+01	3.112e+01	3.224e+01	3.335e+01	3.446e+01	3.556e+01	3.665e+01	3.773e+01	3.880e+01	3.987e+01	4.092e+01	4.195e+01	4.297e+01	4.397e+01	4.495e+01	4.592e+01	4.686e+01	4.778e+01	4.868e+01	4.956e+01	5.043e+01	5.128e+01	5.211e+01	5.293e+01	5.373e+01	5.453e+01	5.531e+01	5.609e+01	5.686e+01	5.762e+01	5.838e+01	5.914e+01	5.989e+01	6.064e+01	6.139e+01	6.213e+01	6.287e+01	6.361e+01	6.436e+01	6.510e+01	6.583e+01	6.657e+01	6.731e+01	6.805e+01	6.879e+01	6.953e+01	7.026e+01	7.100e+01	7.174e+01	7.248e+01	7.321e+01	7.395e+01
-3.6	6.920e-100	5.368e-86	2.344e-75	1.335e-63	2.001e-54	5.664e-47	8.145e-41	1.463e-35	1.325e-30	4.436e-26	2.605e-22	3.509e-19	1.608e-16	3.645e-14	4.659e-12	3.149e-10	1.149e-08	2.506e-07	3.603e-06	3.628e-05	2.662e-04	1.476e-03	6.416e-03	2.258e-02	6.620e-02	1.657e-01	3.620e-01	7.030e-01	1.234e+00	1.986e+00	2.969e+00	4.168e+00	5.550e+00	7.067e+00	8.668e+00	1.031e+01	1.195e+01	1.355e+01	1.512e+01	1.662e+01	1.807e+01	1.946e+01	2.079e+01	2.209e+01	2.334e+01	2.456e+01	2.576e+01	2.693e+01	2.809e+01	2.923e+01	3.036e+01	3.149e+01	3.260e+01	3.371e+01	3.481e+01	3.591e+01	3.699e+01	3.807e+01	3.913e+01	4.018e+01	4.121e+01	4.223e+01	4.323e+01	4.422e+01	4.518e+01	4.612e+01	4.704e+01	4.794e+01	4.883e+01	4.969e+01	5.054e+01	5.137e+01	5.219e+01	5.300e+01	5.379e+01	5.458e+01	5.535e+01	5.612e+01	5.689e+01	5.765e+01	5.840e+01	5.915e+01	5.990e+01	6.065e+01	6.139e+01	6.214e+01	6.288e+01	6.362e+01	6.436e+01	6.510e+01	6.584e+01	6.658e+01	6.731e+01	6.805e+01	6.879e+01	6.953e+01	7.026e+01	7.100e+01	7.174e+01	7.248e+01	7.321e+01
-3.5	1.237e-112	1.105e-97	1.732e-85	1.017e-69	2.456e-60	1.452e-52	7.347e-46	2.934e-39	1.809e-33	1.002e-28	8.464e-25	1.864e-21	1.891e-18	1.001e-15	2.225e-13	2.143e-11	1.062e-09	3.159e-08	6.114e-07	7.955e-06	7.230e-05	4.811e-04	2.450e-03	9.905e-03	3.275e-02	9.098e-02	2.174e-01	4.560e-01	8.551e-01	1.456e+00	2.285e+00	3.342e+00	4.607e+00	6.039e+00	7.590e+00	9.209e+00	1.085e+01	1.248e+01	1.408e+01	1.562e+01	1.711e+01	1.853e+01	1.991e+01	2.123e+01	2.251e+01	2.375e+01	2.496e+01	2.615e+01	2.732e+01	2.847e+01	2.961e+01	3.074e+01	3.185e+01	3.297e+01	3.407e+01	3.516e+01	3.625e+01	3.733e+01	3.839e+01	3.944e+01	4.048e+01	4.150e+01	4.250e+01	4.348e+01	4.444e+01	4.538e+01	4.631e+01	4.721e+01	4.809e+01	4.895e+01	4.980e+01	5.063e+01	5.145e+01	5.226e+01	5.305e+01	5.384e+01	5.462e+01	5.539e+01	5.615e+01	5.691e+01	5.766e+01	5.842e+01	5.916e+01	5.991e+01	6.066e+01	6.140e+01	6.214e+01	6.288e+01	6.362e+01	6.436e+01	6.510e+01	6.584e+01	6.658e+01	6.731e+01	6.805e+01	6.879e+01	6.953e+01	7.026e+01	7.100e+01	7.174e+01	7.248e+01
-3.4	5.585e-130	7.260e-112	2.124e-90	1.104e-77	8.235e-68	4.829e-59	3.168e-50	6.547e-43	5.967e-37	5.143e-32	8.495e-28	6.548e-24	2.260e-20	2.226e-17	7.107e-15	9.706e-13	7.239e-11	3.248e-09	8.811e-08	1.496e-06	1.702e-05	1.382e-04	8.401e-04	3.961e-03	1.496e-02	4.663e-02	1.230e-01	2.811e-01	5.673e-01	1.029e+00	1.704e+00	2.609e+00	3.738e+00	5.064e+00	6.541e+00	8.120e+00	9.751e+00	1.139e+01	1.302e+01	1.460e+01	1.612e+01	1.759e+01	1.900e+01	2.035e+01	2.166e+01	2.292e+01	2.415e+01	2.536e+01	2.654e+01	2.770e+01	2.885e+01	2.998e+01	3.110e+01	3.222e+01	3.332e+01	3.442e+01	3.551e+01	3.659e+01	3.765e+01	3.870e+01	3.974e+01	4.076e+01	4.176e+01	4.274e+01	4.370e+01	4.465e+01	4.557e+01	4.647e+01	4.735e+01	4.822e+01	4.907e+01	4.990e+01	5.072e+01	5.152e+01	5.232e+01	5.310e+01	5.388e+01	5.465e+01	5.541e+01	5.617e+01	5.693e+01	5.768e+01	5.843e+01	5.917e+01	5.992e+01	6.066e+01	6.140e+01	6.215e+01	6.289e+01	6.362e+01	6.436e+01	6.510e+01	6.584e+01	6.658e+01	6.732e+01	6.805e+01	6.879e+01	6.953e+01	7.026e+01	7.100e+01	7.174e+01
-3.3	2.478e-149	1.708e-129	7.232e-101	8.977e-88	7.853e-77	2.908e-64	4.696e-55	1.483e-47	2.493e-41	5.825e-36	7.836e-31	2.929e-26	1.798e-22	2.532e-19	1.229e-16	2.985e-14	4.019e-12	2.802e-10	1.045e-08	2.320e-07	3.388e-06	3.457e-05	2.563e-04	1.432e-03	6.264e-03	2.215e-02	6.521e-02	1.638e-01	3.586e-01	6.977e-01	1.226e+00	1.976e+00	2.958e+00	4.156e+00	5.537e+00	7.053e+00	8.655e+00	1.030e+01	1.193e+01	1.354e+01	1.511e+01	1.661e+01	1.806e+01	1.945e+01	2.079e+01	2.208e+01	2.333e+01	2.456e+01	2.575e+01	2.692e+01	2.808e+01	2.922e+01	3.035e+01	3.147e+01	3.258e+01	3.368e+01	3.477e+01	3.584e+01	3.691e+01	3.796e+01	3.900e+01	4.002e+01	4.102e+01	4.200e+01	4.297e+01	4.391e+01	4.483e+01	4.573e+01	4.662e+01	4.748e+01	4.833e+01	4.916e+01	4.998e+01	5.079e+01	5.158e+01	5.237e+01	5.314e+01	5.391e+01	5.468e+01	5.544e+01	5.619e+01	5.694e+01	5.769e+01	5.844e+01	5.918e+01	5.993e+01	6.067e+01	6.141e+01	6.215e+01	6.289e+01	6.363e+01	6.437e+01	6.510e+01	6.584e+01	6.658e+01	6.732e+01	6.805e+01	6.879e+01	6.953e+01	7.027e+01	7.100e+01
-3.2	3.851e-177	5.097e-149	2.629e-115	5.754e-100	7.149e-83	8.641e-71	2.538e-61	2.012e-53	1.861e-46	1.376e-39	9.204e-34	5.396e-29	4.900e-25	1.196e-21	1.388e-18	8.005e-16	1.854e-13	1.839e-11	9.363e-10	2.862e-08	5.662e-07	7.490e-06	6.891e-05	4.631e-04	2.377e-03	9.669e-03	3.213e-02	8.962e-02	2.148e-01	4.516e-01	8.486e-01	1.448e+00	2.274e+00	3.330e+00	4.593e+00	6.024e+00	7.575e+00	9.195e+00	1.084e+01	1.247e+01	1.407e+01	1.561e+01	1.710e+01	1.853e+01	1.990e+01	2.122e+01	2.250e+01	2.374e+01	2.495e+01	2.614e+01	2.731e+01	2.846e+01	2.959e+01	3.072e+01	3.183e+01	3.293e+01	3.402e+01	3.510e+01	3.617e+01	3.722e+01	3.826e+01	3.928e+01	4.028e+01	4.127e+01	4.223e+01	4.317e+01	4.409e+01	4.500e+01	4.588e+01	4.674e+01	4.759e+01	4.842e+01	4.924e+01	5.005e+01	5.084e+01	5.163e+01	5.241e+01	5.318e+01	5.394e+01	5.470e+01	5.545e+01	5.621e+01	5.695e+01	5.770e+01	5.845e+01	5.919e+01	5.993e+01	6.067e+01	6.141e+01	6.215e+01	6.289e+01	6.363e+01	6.437e+01	6.510e+01	6.584e+01	6.658e+01	6.732e+01	6.805e+01	6.879e+01	6.953e+01	7.027e+01
-3.1	3.467e-207	1.012e-155	4.386e-132	8.419e-115	1.693e-91	2.326e-79	3.073e-69	8.909e-60	9.455e-51	2.102e-43	2.101e-37	2.054e-32	4.131e-28	4.155e-24	1.609e-20	1.663e-17	5.525e-15	7.896e-13	6.178e-11	2.879e-09	8.015e-08	1.387e-06	1.602e-05	1.317e-04	8.085e-04	3.843e-03	1.461e-02	4.575e-02	1.212e-01	2.777e-01	5.619e-01	1.021e+00	1.694e+00	2.597e+00	3.724e+00	5.048e+00	6.525e+00	8.104e+00	9.736e+00	1.138e+01	1.300e+01	1.458e+01	1.611e+01	1.758e+01	1.899e+01	2.034e+01	2.165e+01	2.291e+01	2.415e+01	2.535e+01	2.653e+01	2.769e+01	2.883e+01	2.996e+01	3.108e+01	3.218e+01	3.328e+01	3.436e+01	3.543e+01	3.648e+01	3.752e+01	3.854e+01	3.954e+01	4.053e+01	4.149e+01	4.243e+01	4.336e+01	4.426e+01	4.514e+01	4.601e+01	4.685e+01	4.769e+01	4.851e+01	4.931e+01	5.011e+01	5.089e+01	5.167e+01	5.244e+01	5.320e+01	5.396e+01	5.472e+01	5.547e+01	5.622e+01	5.696e+01	5.771e+01	5.845e+01	5.919e+01	5.993e+01	6.067e+01	6.141e+01	6.215e+01	6.289e+01	6.363e+01	6.437e+01	6.511e+01	6.584e+01	6.658e+01	6.732e+01	6.805e+01	6.879e+01	6.953e+01
-3.0	1.116e-213	5.894e-181	5.929e-155	9.036e-132	1.524e-103	4.156e-90	6.805e-77	3.723e-65	6.740e-56	2.518e-48	5.348e-42	1.905e-36	4.111e-31	1.714e-26	1.112e-22	1.663e-19	8.737e-17	2.322e-14	3.337e-12	2.417e-10	9.256e-09	2.104e-07	3.135e-06	3.252e-05	2.442e-04	1.379e-03	6.076e-03	2.162e-02	6.397e-02	1.613e-01	3.543e-01	6.910e-01	1.217e+00	1.965e+00	2.943e+00	4.140e+00	5.520e+00	7.036e+00	8.638e+00	1.028e+01	1.192e+01	1.353e+01	1.509e+01	1.660e+01	1.805e+01	1.944e+01	2.078e+01	2.207e+01	2.333e+01	2.455e+01	2.574e+01	2.691e+01	2.806e+01	2.920e+01	3.032e+01	3.143e+01	3.253e+01	3.362e+01	3.469e+01	3.574e+01	3.678e+01	3.780e+01	3.881e+01	3.979e+01	4.075e+01	4.170e+01	4.262e+01	4.352e+01	4.440e+01	4.527e+01	4.612e+01	4.695e+01	4.777e+01	4.857e+01	4.937e+01	5.015e+01	5.093e+01	5.170e+01	5.247e+01	5.323e+01	5.398e+01	5.473e+01	5.548e+01	5.623e+01	5.697e+01	5.772e+01	5.846e+01	5.920e+01	5.994e+01	6.068e+01	6.142e+01	6.215e+01	6.289e+01	6.363e+01	6.437e+01	6.511e+01	6.584e+01	6.658e+01	6.732e+01	6.805e+01	6.879e+01
-2.9	1.080e-244	6.831e-213	1.431e-180	4.150e-138	2.457e-118	5.664e-103	5.517e-84	3.001e-72	1.227e-62	1.547e-54	4.134e-47	5.205e-40	3.782e-34	2.401e-29	2.414e-25	6.830e-22	9.458e-19	6.036e-16	1.469e-13	1.512e-11	7.982e-10	2.526e-08	5.139e-07	6.940e-06	6.486e-05	4.413e-04	2.288e-03	9.379e-03	3.137e-02	8.792e-02	2.115e-01	4.462e-01	8.405e-01	1.437e+00	2.260e+00	3.314e+00	4.575e+00	6.006e+00	7.557e+00	9.177e+00	1.082e+01	1.246e+01	1.405e+01	1.560e+01	1.709e+01	1.852e+01	1.989e+01	2.121e+01	2.249e+01	2.373e+01	2.494e+01	2.613e+01	2.729e+01	2.844e+01	2.957e+01	3.068e+01	3.178e+01	3.287e+01	3.394e+01	3.500e+01	3.604e+01	3.706e+01	3.807e+01	3.905e+01	4.002e+01	4.096e+01	4.188e+01	4.278e+01	4.367e+01	4.453e+01	4.538e+01	4.621e+01	4.703e+01	4.784e+01	4.863e+01	4.942e+01	5.020e+01	5.097e+01	5.173e+01	5.249e+01	5.324e+01	5.400e+01	5.474e+01	5.549e+01	5.624e+01	5.698e+01	5.772e+01	5.846e+01	5.920e+01	5.994e+01	6.068e+01	6.142e+01	6.216e+01	6.289e+01	6.363e+01	6.437e+01	6.511e+01	6.584e+01	6.658e+01	6.732e+01	6.805e+01
-2.8	2.062e-293	2.263e-244	6.225e-188	7.953e-160	2.438e-137	5.182e-118	5.523e-94	1.319e-81	4.683e-71	1.409e-60	1.867e-51	4.596e-44	5.286e-38	6.230e-33	1.693e-28	2.381e-24	1.043e-20	1.142e-17	3.997e-15	6.071e-13	5.057e-11	2.473e-09	7.111e-08	1.260e-06	1.483e-05	1.239e-04	7.702e-04	3.698e-03	1.417e-02	4.466e-02	1.189e-01	2.735e-01	5.552e-01	1.012e+00	1.681e+00	2.581e+00	3.706e+00	5.029e+00	6.505e+00	8.084e+00	9.718e+00	1.136e+01	1.299e+01	1.457e+01	1.610e+01	1.757e+01	1.898e+01	2.033e+01	2.164e+01	2.290e+01	2.413e+01	2.534e+01	2.651e+01	2.767e+01	2.880e+01	2.993e+01	3.103e+01	3.212e+01	3.320e+01	3.426e+01	3.530e+01	3.632e+01	3.733e+01	3.831e+01	3.928e+01	4.022e+01	4.114e+01	4.205e+01	4.293e+01	4.380e+01	4.464e+01	4.548e+01	4.629e+01	4.710e+01	4.790e+01	4.868e+01	4.946e+01	5.023e+01	5.099e+01	5.175e+01	5.251e+01	5.326e+01	5.401e+01	5.475e+01	5.550e+01	5.624e+01	5.698e+01	5.772e+01	5.846e+01	5.920e+01	5.994e+01	6.068e+01	6.142e+01	6.216e+01	6.289e+01	6.363e+01	6.437e+01	6.511e+01	6.584e+01	6.658e+01	6.732e+01
-2.7	3.034e-300	9.509e-258	4.692e-216	3.811e-187	1.931e-159	3.963e-124	4.175e-107	3.933e-93	6.421e-78	2.205e-66	4.813e-57	2.365e-49	7.247e-43	5.228e-37	1.839e-31	8.514e-27	5.935e-23	9.654e-20	5.663e-17	1.696e-14	2.640e-12	2.003e-10	7.936e-09	1.858e-07	2.841e-06	3.010e-05	2.298e-04	1.314e-03	5.848e-03	2.098e-02	6.244e-02	1.582e-01	3.489e-01	6.827e-01	1.206e+00	1.950e+00	2.926e+00	4.120e+00	5.499e+00	7.015e+00	8.617e+00	1.026e+01	1.190e+01	1.351e+01	1.508e+01	1.659e+01	1.804e+01	1.943e+01	2.077e+01	2.206e+01	2.331e+01	2.453e+01	2.572e+01	2.689e+01	2.804e+01	2.917e+01	3.028e+01	3.137e+01	3.245e+01	3.351e+01	3.456e+01	3.558e+01	3.659e+01	3.757e+01	3.854e+01	3.948e+01	4.041e+01	4.131e+01	4.219e+01	4.306e+01	4.391e+01	4.474e+01	4.556e+01	4.636e+01	4.716e+01	4.794e+01	4.872e+01	4.949e+01	5.026e+01	5.101e+01	5.177e+01	5.252e+01	5.327e+01	5.402e+01	5.476e+01	5.550e+01	5.625e+01	5.699e+01	5.773e+01	5.847e+01	5.921e+01	5.994e+01	6.068e+01	6.142e+01	6.216e+01	6.290e+01	6.363e+01	6.437e+01	6.511e+01	6.584e+01	6.658e+01
-2.6	0.000e+00	2.021e-299	3.138e-257	9.835e-216	1.713e-167	4.739e-143	2.480e-123	9.948e-107	3.836e-86	2.866e-74	2.132e-64	5.950e-56	8.254e-48	1.440e-40	1.154e-34	8.237e-30	9.621e-26	3.382e-22	5.891e-19	4.222e-16	1.090e-13	1.176e-11	6.515e-10	2.156e-08	4.546e-07	6.302e-06	6.007e-05	4.151e-04	2.179e-03	9.025e-03	3.042e-02	8.581e-02	2.075e-01	4.395e-01	8.304e-01	1.423e+00	2.243e+00	3.294e+00	4.553e+00	5.983e+00	7.534e+00	9.154e+00	1.080e+01	1.244e+01	1.403e+01	1.558e+01	1.707e+01	1.850e+01	1.988e+01	2.120e+01	2.248e+01	2.372e+01	2.493e+01	2.611e+01	2.726e+01	2.840e+01	2.952e+01	3.062e+01	3.170e+01	3.277e+01	3.381e+01	3.484e+01	3.585e+01	3.683e+01	3.780e+01	3.874e+01	3.967e+01	4.057e+01	4.146e+01	4.232e+01	4.317e+01	4.400e+01	4.482e+01	4.563e+01	4.642e+01	4.721e+01	4.798e+01	4.875e+01	4.952e+01	5.028e+01	5.103e+01	5.178e+01	5.253e+01	5.328e+01	5.402e+01	5.477e+01	5.551e+01	5.625e+01	5.699e+01	5.773e+01	5.847e+01	5.921e+01	5.995e+01	6.068e+01	6.142e+01	6.216e+01	6.290e+01	6.363e+01	6.437e+01	6.511e+01	6.584e+01
-2.5	0.000e+00	0.000e+00	1.709e-267	5.092e-229	2.557e-193	1.049e-166	1.153e-142	5.011e-113	1.538e-97	1.407e-84	6.747e-73	1.318e-61	2.017e-52	5.834e-45	8.393e-39	1.322e-33	5.787e-29	1.201e-24	5.963e-21	7.003e-18	2.633e-15	4.344e-13	3.928e-11	2.041e-09	6.110e-08	1.115e-06	1.345e-05	1.146e-04	7.244e-04	3.523e-03	1.364e-02	4.332e-02	1.160e-01	2.683e-01	5.468e-01	9.995e-01	1.665e+00	2.561e+00	3.684e+00	5.005e+00	6.480e+00	8.059e+00	9.694e+00	1.134e+01	1.297e+01	1.455e+01	1.608e+01	1.755e+01	1.896e+01	2.032e+01	2.162e+01	2.289e+01	2.412e+01	2.531e+01	2.648e+01	2.763e+01	2.876e+01	2.986e+01	3.095e+01	3.202e+01	3.307e+01	3.410e+01	3.511e+01	3.609e+01	3.706e+01	3.801e+01	3.893e+01	3.983e+01	4.072e+01	4.158e+01	4.243e+01	4.326e+01	4.408e+01	4.489e+01	4.568e+01	4.647e+01	4.725e+01	4.802e+01	4.878e+01	4.954e+01	5.030e+01	5.105e+01	5.180e+01	5.254e+01	5.329e+01	5.403e+01	5.477e+01	5.551e+01	5.625e+01	5.699e+01	5.773e+01	5.847e+01	5.921e+01	5.995e+01	6.068e+01	6.142e+01	6.216e+01	6.290e+01	6.363e+01	6.437e+01	6.511e+01
-2.4	0.000e+00	0.000e+00	3.020e-313	1.138e-266	1.681e-228	5.360e-193	2.874e-151	1.083e-129	5.339e-112	5.121e-97	9.663e-80	4.119e-68	1.260e-58	9.959e-51	5.668e-44	1.253e-37	6.531e-32	3.368e-27	2.595e-23	4.764e-20	3.272e-17	1.145e-14	1.964e-12	1.577e-10	6.521e-09	1.586e-07	2.508e-06	2.729e-05	2.127e-04	1.236e-03	5.570e-03	2.018e-02	6.056e-02	1.544e-01	3.423e-01	6.724e-01	1.191e+00	1.931e+00	2.903e+00	4.095e+00	5.472e+00	6.988e+00	8.591e+00	1.023e+01	1.188e+01	1.349e+01	1.506e+01	1.657e+01	1.802e+01	1.941e+01	2.075e+01	2.204e+01	2.329e+01	2.451e+01	2.569e+01	2.685e+01	2.799e+01	2.910e+01	3.019e+01	3.127e+01	3.232e+01	3.335e+01	3.436e+01	3.535e+01	3.632e+01	3.727e+01	3.819e+01	3.910e+01	3.998e+01	4.085e+01	4.169e+01	4.253e+01	4.335e+01	4.415e+01	4.495e+01	4.573e+01	4.651e+01	4.728e+01	4.804e+01	4.880e+01	4.956e+01	5.031e+01	5.106e+01	5.181e+01	5.255e+01	5.329e+01	5.404e+01	5.478e+01	5.552e+01	5.626e+01	5.700e+01	5.773e+01	5.847e+01	5.921e+01	5.995e+01	6.068e+01	6.142e+01	6.216e+01	6.290e+01	6.363e+01	6.437e+01
-2.3	0.000e+00	0.000e+00	0.000e+00	6.309e-313	1.721e-241	3.277e-206	2.911e-175	1.773e-150	2.724e-129	3.554e-104	2.559e-89	4.457e-77	9.845e-67	1.625e-57	1.196e-48	2.505e-41	2.313e-35	1.979e-30	2.909e-26	1.421e-22	3.287e-19	2.677e-16	7.423e-14	8.520e-12	5.027e-10	1.764e-08	3.892e-07	5.577e-06	5.450e-05	3.842e-04	2.049e-03	8.596e-03	2.927e-02	8.323e-02	2.025e-01	4.311e-01	8.178e-01	1.406e+00	2.222e+00	3.269e+00	4.526e+00	5.954e+00	7.504e+00	9.126e+00	1.077e+01	1.241e+01	1.401e+01	1.556e+01	1.705e+01	1.848e+01	1.986e+01	2.118e+01	2.246e+01	2.369e+01	2.489e+01	2.607e+01	2.721e+01	2.834e+01	2.944e+01	3.051e+01	3.157e+01	3.261e+01	3.362e+01	3.461e+01	3.558e+01	3.653e+01	3.745e+01	3.836e+01	3.924e+01	4.011e+01	4.096e+01	4.179e+01	4.261e+01	4.342e+01	4.421e+01	4.500e+01	4.577e+01	4.654e+01	4.731e+01	4.807e+01	4.882e+01	4.957e+01	5.032e+01	5.107e+01	5.181e+01	5.256e+01	5.330e+01	5.404e+01	5.478e+01	5.552e+01	5.626e+01	5.700e+01	5.773e+01	5.847e+01	5.921e+01	5.995e+01	6.069e+01	6.142e+01	6.216e+01	6.290e+01	6.363e+01
-2.2	0.000e+00	0.000e+00	0.000e+00	0.000e+00	3.274e-283	1.146e-240	1.081e-205	6.122e-175	2.169e-138	9.154e-119	2.260e-102	1.875e-88	1.562e-74	4.691e-63	8.824e-54	3.395e-46	7.120e-40	1.817e-34	1.674e-29	5.098e-25	2.868e-21	3.689e-18	1.532e-15	2.836e-13	2.857e-11	1.601e-09	5.038e-08	9.546e-07	1.187e-05	1.039e-04	6.702e-04	3.313e-03	1.299e-02	4.168e-02	1.125e-01	2.619e-01	5.363e-01	9.843e-01	1.645e+00	2.537e+00	3.656e+00	4.974e+00	6.448e+00	8.028e+00	9.663e+00	1.131e+01	1.294e+01	1.452e+01	1.606e+01	1.753e+01	1.894e+01	2.029e+01	2.160e+01	2.286e+01	2.408e+01	2.527e+01	2.643e+01	2.756e+01	2.867e+01	2.976e+01	3.082e+01	3.186e+01	3.287e+01	3.387e+01	3.484e+01	3.579e+01	3.671e+01	3.762e+01	3.850e+01	3.937e+01	4.022e+01	4.105e+01	4.187e+01	4.268e+01	4.347e+01	4.426e+01	4.504e+01	4.581e+01	4.657e+01	4.733e+01	4.809e+01	4.884e+01	4.959e+01	5.033e+01	5.108e+01	5.182e+01	5.256e+01	5.330e+01	5.404e+01	5.478e+01	5.552e+01	5.626e+01	5.700e+01	5.774e+01	5.847e+01	5.921e+01	5.995e+01	6.069e+01	6.142e+01	6.216e+01	6.290e+01
-2.1	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	6.839e-283	7.572e-221	4.185e-188	1.166e-160	1.611e-137	2.832e-118	4.919e-97	1.925e-82	1.308e-70	8.009e-61	1.471e-52	2.929e-45	2.448e-38	1.639e-32	9.650e-28	8.628e-24	1.901e-20	1.643e-17	7.025e-15	1.350e-12	1.161e-10	5.070e-09	1.296e-07	2.140e-06	2.411e-05	1.929e-04	1.144e-03	5.238e-03	1.922e-02	5.827e-02	1.498e-01	3.341e-01	6.595e-01	1.173e+00	1.908e+00	2.875e+00	4.064e+00	5.439e+00	6.953e+00	8.557e+00	1.020e+01	1.185e+01	1.346e+01	1.503e+01	1.654e+01	1.800e+01	1.939e+01	2.073e+01	2.201e+01	2.326e+01	2.447e+01	2.564e+01	2.679e+01	2.790e+01	2.900e+01	3.006e+01	3.111e+01	3.213e+01	3.312e+01	3.409e+01	3.504e+01	3.597e+01	3.688e+01	3.776e+01	3.863e+01	3.948e+01	4.031e+01	4.113e+01	4.194e+01	4.274e+01	4.352e+01	4.430e+01	4.507e+01	4.583e+01	4.659e+01	4.735e+01	4.810e+01	4.885e+01	4.960e+01	5.034e+01	5.108e+01	5.183e+01	5.257e+01	5.331e+01	5.405e+01	5.478e+01	5.552e+01	5.626e+01	5.700e+01	5.774e+01	5.847e+01	5.921e+01	5.995e+01	6.069e+01	6.142e+01	6.216e+01
-2.0	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	2.129e-307	2.297e-259	5.045e-220	1.382e-187	2.644e-160	3.697e-128	1.980e-109	6.117e-94	6.940e-81	1.099e-69	6.272e-59	8.536e-50	2.161e-42	2.534e-36	2.921e-31	6.243e-27	5.011e-23	1.595e-19	1.487e-16	4.501e-14	5.615e-12	3.610e-10	1.368e-08	3.197e-07	4.776e-06	4.817e-05	3.482e-04	1.896e-03	8.081e-03	2.788e-02	8.007e-02	1.964e-01	4.207e-01	8.022e-01	1.384e+00	2.195e+00	3.237e+00	4.491e+00	5.917e+00	7.467e+00	9.090e+00	1.074e+01	1.238e+01	1.398e+01	1.553e+01	1.702e+01	1.846e+01	1.983e+01	2.115e+01	2.242e+01	2.365e+01	2.484e+01	2.600e+01	2.713e+01	2.823e+01	2.930e+01	3.035e+01	3.138e+01	3.237e+01	3.335e+01	3.430e+01	3.523e+01	3.614e+01	3.702e+01	3.789e+01	3.874e+01	3.958e+01	4.040e+01	4.120e+01	4.200e+01	4.278e+01	4.356e+01	4.433e+01	4.510e+01	4.586e+01	4.661e+01	4.736e+01	4.811e+01	4.886e+01	4.960e+01	5.035e+01	5.109e+01	5.183e+01	5.257e+01	5.331e+01	5.405e+01	5.479e+01	5.552e+01	5.626e+01	5.700e+01	5.774e+01	5.847e+01	5.921e+01	5.995e+01	6.069e+01	6.142e+01
-1.9	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	5.304e-307	4.798e-259	1.845e-204	1.018e-173	3.538e-148	1.030e-126	1.074e-108	3.260e-91	8.356e-77	3.443e-65	9.730e-56	6.552e-48	2.648e-41	1.662e-35	4.063e-30	1.677e-25	1.080e-21	1.578e-18	7.571e-16	1.651e-13	1.914e-11	1.177e-09	3.941e-08	7.829e-07	1.014e-05	9.164e-05	6.072e-04	3.064e-03	1.221e-02	3.969e-02	1.083e-01	2.540e-01	5.234e-01	9.654e-01	1.620e+00	2.506e+00	3.620e+00	4.936e+00	6.409e+00	7.988e+00	9.624e+00	1.127e+01	1.290e+01	1.449e+01	1.602e+01	1.750e+01	1.891e+01	2.026e+01	2.156e+01	2.282e+01	2.403e+01	2.520e+01	2.635e+01	2.746e+01	2.854e+01	2.959e+01	3.062e+01	3.163e+01	3.260e+01	3.356e+01	3.449e+01	3.540e+01	3.628e+01	3.715e+01	3.800e+01	3.884e+01	3.966e+01	4.047e+01	4.126e+01	4.205e+01	4.283e+01	4.360e+01	4.436e+01	4.512e+01	4.587e+01	4.663e+01	4.738e+01	4.812e+01	4.887e+01	4.961e+01	5.035e+01	5.109e+01	5.183e+01	5.257e+01	5.331e+01	5.405e+01	5.479e+01	5.553e+01	5.626e+01	5.700e+01	5.774e+01	5.848e+01	5.921e+01	5.995e+01	6.069e+01
-1.8	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	3.863e-285	1.958e-240	1.243e-203	3.467e-173	8.926e-148	5.849e-120	1.591e-101	1.346e-86	3.138e-74	8.141e-64	6.873e-55	1.660e-46	2.958e-39	2.414e-33	1.738e-28	1.971e-24	5.794e-21	7.019e-18	3.826e-15	8.366e-13	7.822e-11	3.667e-09	1.001e-07	1.749e-06	2.059e-05	1.703e-04	1.036e-03	4.845e-03	1.807e-02	5.548e-02	1.441e-01	3.239e-01	6.436e-01	1.150e+00	1.879e+00	2.840e+00	4.024e+00	5.396e+00	6.910e+00	8.514e+00	1.016e+01	1.181e+01	1.343e+01	1.500e+01	1.651e+01	1.796e+01	1.935e+01	2.069e+01	2.197e+01	2.320e+01	2.440e+01	2.556e+01	2.668e+01	2.777e+01	2.883e+01	2.987e+01	3.087e+01	3.186e+01	3.281e+01	3.374e+01	3.466e+01	3.554e+01	3.641e+01	3.727e+01	3.810e+01	3.892e+01	3.973e+01	4.052e+01	4.131e+01	4.209e+01	4.286e+01	4.362e+01	4.438e+01	4.514e+01	4.589e+01	4.664e+01	4.739e+01	4.813e+01	4.887e+01	4.961e+01	5.036e+01	5.110e+01	5.184e+01	5.257e+01	5.331e+01	5.405e+01	5.479e+01	5.553e+01	5.626e+01	5.700e+01	5.774e+01	5.848e+01	5.921e+01	5.995e+01
-1.7	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	9.625e-285	4.090e-240	1.871e-191	6.020e-162	1.427e-137	2.942e-117	3.146e-100	8.552e-86	3.378e-72	9.819e-61	1.787e-51	6.407e-44	1.175e-37	2.262e-32	9.312e-28	1.477e-23	6.392e-20	6.876e-17	2.331e-14	3.267e-12	2.365e-10	9.910e-09	2.491e-07	3.920e-06	4.116e-05	3.073e-04	1.717e-03	7.472e-03	2.620e-02	7.623e-02	1.889e-01	4.080e-01	7.828e-01	1.358e+00	2.161e+00	3.198e+00	4.447e+00	5.871e+00	7.421e+00	9.044e+00	1.069e+01	1.234e+01	1.394e+01	1.549e+01	1.699e+01	1.842e+01	1.979e+01	2.110e+01	2.236e+01	2.358e+01	2.475e+01	2.589e+01	2.699e+01	2.807e+01	2.911e+01	3.012e+01	3.111e+01	3.206e+01	3.300e+01	3.391e+01	3.480e+01	3.567e+01	3.653e+01	3.736e+01	3.818e+01	3.899e+01	3.979e+01	4.057e+01	4.135e+01	4.212e+01	4.289e+01	4.365e+01	4.440e+01	4.515e+01	4.590e+01	4.665e+01	4.739e+01	4.814e+01	4.888e+01	4.962e+01	5.036e+01	5.110e+01	5.184e+01	5.258e+01	5.331e+01	5.405e+01	5.479e+01	5.553e+01	5.626e+01	5.700e+01	5.774e+01	5.848e+01	5.921e+01
-1.6	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	1.562e-319	1.808e-267	2.438e-225	2.754e-190	3.123e-161	4.508e-137	3.061e-113	4.901e-95	2.260e-80	1.888e-68	1.436e-58	2.949e-50	3.896e-43	1.344e-36	7.165e-31	3.719e-26	2.862e-22	5.067e-19	3.034e-16	8.358e-14	1.158e-11	7.963e-10	2.876e-08	6.072e-07	8.279e-06	7.814e-05	5.355e-04	2.775e-03	1.129e-02	3.730e-02	1.031e-01	2.443e-01	5.075e-01	9.421e-01	1.588e+00	2.468e+00	3.576e+00	4.887e+00	6.358e+00	7.938e+00	9.575e+00	1.123e+01	1.286e+01	1.445e+01	1.598e+01	1.745e+01	1.886e+01	2.021e+01	2.150e+01	2.274e+01	2.394e+01	2.509e+01	2.621e+01	2.729e+01	2.834e+01	2.936e+01	3.035e+01	3.132e+01	3.225e+01	3.317e+01	3.406e+01	3.493e+01	3.579e+01	3.662e+01	3.744e+01	3.825e+01	3.905e+01	3.984e+01	4.061e+01	4.138e+01	4.215e+01	4.291e+01	4.366e+01	4.442e+01	4.516e+01	4.591e+01	4.666e+01	4.740e+01	4.814e+01	4.888e+01	4.962e+01	5.036e+01	5.110e+01	5.184e+01	5.258e+01	5.331e+01	5.405e+01	5.479e+01	5.553e+01	5.626e+01	5.700e+01	5.774e+01	5.848e+01
-1.5	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	5.289e-319	4.506e-267	5.233e-225	4.073e-181	7.670e-152	2.395e-128	6.224e-109	9.411e-93	3.436e-79	1.074e-67	4.546e-57	5.821e-48	1.423e-40	1.564e-34	1.610e-29	2.728e-25	1.296e-21	2.508e-18	1.786e-15	4.506e-13	4.676e-11	2.412e-09	7.193e-08	1.353e-06	1.685e-05	1.454e-04	9.144e-04	4.387e-03	1.670e-02	5.214e-02	1.372e-01	3.115e-01	6.240e-01	1.123e+00	1.842e+00	2.797e+00	3.975e+00	5.343e+00	6.856e+00	8.460e+00	1.011e+01	1.176e+01	1.338e+01	1.495e+01	1.646e+01	1.791e+01	1.930e+01	2.062e+01	2.189e+01	2.311e+01	2.428e+01	2.542e+01	2.651e+01	2.757e+01	2.860e+01	2.960e+01	3.056e+01	3.151e+01	3.242e+01	3.332e+01	3.419e+01	3.505e+01	3.588e+01	3.670e+01	3.751e+01	3.831e+01	3.910e+01	3.988e+01	4.065e+01	4.141e+01	4.217e+01	4.293e+01	4.368e+01	4.443e+01	4.517e+01	4.592e+01	4.666e+01	4.740e+01	4.815e+01	4.889e+01	4.962e+01	5.036e+01	5.110e+01	5.184e+01	5.258e+01	5.332e+01	5.405e+01	5.479e+01	5.553e+01	5.627e+01	5.700e+01	5.774e+01
-1.4	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	1.289e-302	3.392e-253	4.000e-212	1.529e-178	9.726e-151	1.175e-127	1.214e-107	1.035e-89	3.112e-75	1.493e-63	5.011e-54	3.961e-46	1.723e-39	8.323e-34	1.089e-28	3.425e-24	1.919e-20	2.442e-17	9.720e-15	1.615e-12	1.380e-10	6.588e-09	1.814e-07	3.047e-06	3.366e-05	2.619e-04	1.513e-03	6.764e-03	2.422e-02	7.163e-02	1.798e-01	3.923e-01	7.589e-01	1.325e+00	2.119e+00	3.148e+00	4.392e+00	5.813e+00	7.361e+00	8.985e+00	1.064e+01	1.228e+01	1.389e+01	1.544e+01	1.693e+01	1.836e+01	1.972e+01	2.102e+01	2.227e+01	2.346e+01	2.461e+01	2.572e+01	2.679e+01	2.783e+01	2.883e+01	2.981e+01	3.075e+01	3.168e+01	3.257e+01	3.345e+01	3.430e+01	3.514e+01	3.596e+01	3.677e+01	3.757e+01	3.836e+01	3.914e+01	3.991e+01	4.067e+01	4.143e+01	4.219e+01	4.294e+01	4.369e+01	4.444e+01	4.518e+01	4.593e+01	4.667e+01	4.741e+01	4.815e+01	4.889e+01	4.963e+01	5.037e+01	5.110e+01	5.184e+01	5.258e+01	5.332e+01	5.405e+01	5.479e+01	5.553e+01	5.627e+01	5.700e+01
-1.3	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	4.365e-302	9.738e-253	9.852e-212	1.077e-172	1.220e-143	2.119e-120	1.180e-101	3.533e-86	2.773e-73	1.779e-62	2.580e-53	5.195e-45	8.377e-38	6.545e-32	4.438e-27	4.556e-23	1.106e-19	9.417e-17	3.589e-14	6.160e-12	4.826e-10	1.915e-08	4.377e-07	6.388e-06	6.374e-05	4.564e-04	2.447e-03	1.022e-02	3.447e-02	9.683e-02	2.325e-01	4.880e-01	9.133e-01	1.550e+00	2.420e+00	3.521e+00	4.827e+00	6.295e+00	7.874e+00	9.512e+00	1.117e+01	1.280e+01	1.439e+01	1.592e+01	1.739e+01	1.879e+01	2.013e+01	2.140e+01	2.262e+01	2.380e+01	2.492e+01	2.601e+01	2.706e+01	2.807e+01	2.905e+01	3.000e+01	3.093e+01	3.183e+01	3.270e+01	3.356e+01	3.440e+01	3.522e+01	3.603e+01	3.683e+01	3.762e+01	3.840e+01	3.917e+01	3.994e+01	4.070e+01	4.145e+01	4.220e+01	4.295e+01	4.370e+01	4.445e+01	4.519e+01	4.593e+01	4.667e+01	4.741e+01	4.815e+01	4.889e+01	4.963e+01	5.037e+01	5.110e+01	5.184e+01	5.258e+01	5.332e+01	5.405e+01	5.479e+01	5.553e+01	5.627e+01
-1.2	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	5.398e-289	3.981e-240	8.848e-201	3.573e-168	1.856e-141	2.434e-119	5.552e-101	3.410e-85	5.149e-71	1.709e-59	3.532e-50	1.453e-42	2.997e-36	6.032e-31	2.081e-26	2.186e-22	7.266e-19	6.718e-16	1.992e-13	2.375e-11	1.399e-09	4.708e-08	9.754e-07	1.305e-05	1.189e-04	7.794e-04	3.866e-03	1.511e-02	4.817e-02	1.288e-01	2.965e-01	6.000e-01	1.088e+00	1.797e+00	2.742e+00	3.913e+00	5.277e+00	6.787e+00	8.390e+00	1.004e+01	1.169e+01	1.331e+01	1.488e+01	1.639e+01	1.783e+01	1.921e+01	2.052e+01	2.177e+01	2.297e+01	2.411e+01	2.521e+01	2.627e+01	2.730e+01	2.829e+01	2.924e+01	3.017e+01	3.108e+01	3.196e+01	3.282e+01	3.366e+01	3.448e+01	3.529e+01	3.609e+01	3.688e+01	3.766e+01	3.843e+01	3.920e+01	3.996e+01	4.071e+01	4.147e+01	4.222e+01	4.296e+01	4.371e+01	4.445e+01	4.519e+01	4.593e+01	4.667e+01	4.741e+01	4.815e+01	4.889e+01	4.963e+01	5.037e+01	5.111e+01	5.184e+01	5.258e+01	5.332e+01	5.405e+01	5.479e+01	5.553e+01
-1.1	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	2.509e-288	1.338e-239	2.509e-200	1.720e-165	6.135e-137	6.814e-114	2.078e-95	1.916e-80	4.253e-68	8.161e-58	3.372e-49	6.810e-42	2.179e-35	1.029e-29	5.038e-25	3.650e-21	5.905e-18	3.019e-15	6.502e-13	6.985e-11	3.929e-09	1.209e-07	2.205e-06	2.601e-05	2.135e-04	1.288e-03	5.957e-03	2.191e-02	6.617e-02	1.689e-01	3.733e-01	7.296e-01	1.284e+00	2.067e+00	3.087e+00	4.323e+00	5.740e+00	7.286e+00	8.910e+00	1.056e+01	1.221e+01	1.381e+01	1.536e+01	1.685e+01	1.826e+01	1.961e+01	2.089e+01	2.212e+01	2.329e+01	2.441e+01	2.548e+01	2.652e+01	2.752e+01	2.848e+01	2.942e+01	3.032e+01	3.121e+01	3.207e+01	3.291e+01	3.374e+01	3.455e+01	3.535e+01	3.614e+01	3.692e+01	3.770e+01	3.846e+01	3.922e+01	3.998e+01	4.073e+01	4.148e+01	4.223e+01	4.297e+01	4.371e+01	4.446e+01	4.520e+01	4.594e+01	4.668e+01	4.742e+01	4.815e+01	4.889e+01	4.963e+01	5.037e+01	5.111e+01	5.184e+01	5.258e+01	5.332e+01	5.405e+01	5.479e+01
-1.0	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	4.606e-276	2.751e-229	1.714e-190	3.683e-159	2.923e-133	5.350e-112	2.122e-94	8.622e-80	2.635e-67	3.799e-56	5.572e-47	1.513e-39	1.851e-33	2.071e-28	3.586e-24	1.502e-20	2.226e-17	1.272e-14	2.761e-12	2.518e-10	1.127e-08	2.864e-07	4.577e-06	4.913e-05	3.721e-04	2.083e-03	9.000e-03	3.118e-02	8.943e-02	2.183e-01	4.643e-01	8.779e-01	1.502e+00	2.360e+00	3.451e+00	4.750e+00	6.214e+00	7.791e+00	9.429e+00	1.108e+01	1.272e+01	1.430e+01	1.583e+01	1.729e+01	1.868e+01	2.000e+01	2.125e+01	2.245e+01	2.359e+01	2.468e+01	2.573e+01	2.674e+01	2.771e+01	2.866e+01	2.957e+01	3.046e+01	3.132e+01	3.217e+01	3.300e+01	3.381e+01	3.461e+01	3.540e+01	3.618e+01	3.696e+01	3.772e+01	3.848e+01	3.924e+01	3.999e+01	4.074e+01	4.149e+01	4.223e+01	4.298e+01	4.372e+01	4.446e+01	4.520e+01	4.594e+01	4.668e+01	4.742e+01	4.816e+01	4.889e+01	4.963e+01	5.037e+01	5.111e+01	5.184e+01	5.258e+01	5.332e+01	5.405e+01
-0.9	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	3.161e-275	1.250e-228	5.704e-190	1.174e-158	2.897e-131	1.486e-108	2.979e-90	1.544e-75	1.380e-63	9.906e-54	1.586e-45	1.181e-38	7.921e-33	1.031e-27	2.907e-23	1.517e-19	1.810e-16	6.618e-14	9.645e-12	6.895e-10	2.737e-08	6.426e-07	9.416e-06	9.183e-05	6.353e-04	3.289e-03	1.330e-02	4.355e-02	1.190e-01	2.784e-01	5.708e-01	1.046e+00	1.742e+00	2.674e+00	3.835e+00	5.192e+00	6.698e+00	8.300e+00	9.948e+00	1.160e+01	1.322e+01	1.478e+01	1.628e+01	1.771e+01	1.907e+01	2.036e+01	2.159e+01	2.275e+01	2.387e+01	2.493e+01	2.596e+01	2.694e+01	2.789e+01	2.881e+01	2.970e+01	3.057e+01	3.142e+01	3.225e+01	3.307e+01	3.387e+01	3.466e+01	3.544e+01	3.622e+01	3.698e+01	3.775e+01	3.850e+01	3.925e+01	4.000e+01	4.075e+01	4.150e+01	4.224e+01	4.298e+01	4.372e+01	4.446e+01	4.520e+01	4.594e+01	4.668e+01	4.742e+01	4.816e+01	4.889e+01	4.963e+01	5.037e+01	5.111e+01	5.184e+01	5.258e+01	5.332e+01
-0.8	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	1.875e-265	3.990e-219	7.250e-182	4.590e-151	4.176e-126	1.605e-105	1.358e-88	1.380e-74	5.921e-63	4.667e-53	2.631e-44	5.001e-37	4.269e-31	3.137e-26	3.409e-22	8.315e-19	6.444e-16	2.057e-13	2.978e-11	2.038e-09	7.174e-08	1.451e-06	1.864e-05	1.642e-04	1.048e-03	5.064e-03	1.927e-02	5.981e-02	1.559e-01	3.504e-01	6.940e-01	1.234e+00	2.003e+00	3.010e+00	4.237e+00	5.647e+00	7.189e+00	8.811e+00	1.046e+01	1.210e+01	1.370e+01	1.525e+01	1.672e+01	1.812e+01	1.945e+01	2.071e+01	2.190e+01	2.304e+01	2.412e+01	2.516e+01	2.616e+01	2.712e+01	2.805e+01	2.895e+01	2.982e+01	3.067e+01	3.151e+01	3.233e+01	3.313e+01	3.392e+01	3.470e+01	3.548e+01	3.625e+01	3.701e+01	3.776e+01	3.852e+01	3.927e+01	4.001e+01	4.076e+01	4.150e+01	4.225e+01	4.299e+01	4.373e+01	4.447e+01	4.521e+01	4.594e+01	4.668e+01	4.742e+01	4.816e+01	4.890e+01	4.963e+01	5.037e+01	5.111e+01	5.184e+01	5.258e+01
-0.7	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	2.362e-321	1.315e-264	2.668e-218	3.218e-181	1.509e-150	1.287e-125	4.729e-104	5.270e-86	1.850e-71	9.822e-60	3.461e-50	2.576e-42	9.092e-36	2.758e-30	1.222e-25	1.321e-21	4.056e-18	3.486e-15	9.662e-13	1.062e-10	5.604e-09	1.649e-07	2.980e-06	3.519e-05	2.865e-04	1.695e-03	7.650e-03	2.742e-02	8.081e-02	2.015e-01	4.358e-01	8.349e-01	1.443e+00	2.286e+00	3.365e+00	4.654e+00	6.111e+00	7.684e+00	9.320e+00	1.097e+01	1.260e+01	1.418e+01	1.570e+01	1.714e+01	1.851e+01	1.980e+01	2.103e+01	2.219e+01	2.330e+01	2.436e+01	2.537e+01	2.634e+01	2.728e+01	2.819e+01	2.907e+01	2.992e+01	3.076e+01	3.158e+01	3.239e+01	3.318e+01	3.396e+01	3.474e+01	3.551e+01	3.627e+01	3.703e+01	3.778e+01	3.853e+01	3.928e+01	4.002e+01	4.077e+01	4.151e+01	4.225e+01	4.299e+01	4.373e+01	4.447e+01	4.521e+01	4.595e+01	4.668e+01	4.742e+01	4.816e+01	4.890e+01	4.963e+01	5.037e+01	5.111e+01	5.184e+01
-0.6	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	2.465e-315	4.928e-257	1.035e-210	6.770e-174	3.337e-144	9.725e-120	7.501e-100	1.769e-83	5.348e-70	7.608e-59	1.409e-49	1.017e-41	7.334e-35	4.214e-29	2.235e-24	1.718e-20	2.880e-17	1.461e-14	2.922e-12	2.775e-10	1.374e-08	3.772e-07	6.191e-06	6.586e-05	4.883e-04	2.672e-03	1.129e-02	3.828e-02	1.074e-01	2.569e-01	5.356e-01	9.943e-01	1.673e+00	2.590e+00	3.738e+00	5.085e+00	6.584e+00	8.182e+00	9.825e+00	1.147e+01	1.308e+01	1.464e+01	1.613e+01	1.754e+01	1.887e+01	2.014e+01	2.133e+01	2.246e+01	2.354e+01	2.457e+01	2.556e+01	2.650e+01	2.742e+01	2.831e+01	2.917e+01	3.001e+01	3.083e+01	3.164e+01	3.244e+01	3.322e+01	3.400e+01	3.477e+01	3.553e+01	3.629e+01	3.704e+01	3.779e+01	3.854e+01	3.928e+01	4.003e+01	4.077e+01	4.151e+01	4.225e+01	4.299e+01	4.373e+01	4.447e+01	4.521e+01	4.595e+01	4.668e+01	4.742e+01	4.816e+01	4.890e+01	4.963e+01	5.037e+01	5.111e+01
-0.5	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	5.175e-310	6.051e-255	7.267e-210	4.362e-173	1.444e-143	3.152e-119	2.251e-99	2.161e-82	4.410e-68	1.629e-56	3.644e-47	1.545e-39	2.999e-33	5.047e-28	1.192e-23	6.022e-20	9.258e-17	5.030e-14	1.023e-11	8.732e-10	3.624e-08	8.396e-07	1.210e-05	1.170e-04	8.036e-04	4.112e-03	1.636e-02	5.256e-02	1.408e-01	3.233e-01	6.510e-01	1.173e+00	1.924e+00	2.914e+00	4.127e+00	5.527e+00	7.062e+00	8.678e+00	1.032e+01	1.196e+01	1.355e+01	1.508e+01	1.654e+01	1.791e+01	1.922e+01	2.044e+01	2.161e+01	2.271e+01	2.376e+01	2.476e+01	2.572e+01	2.665e+01	2.754e+01	2.841e+01	2.926e+01	3.008e+01	3.089e+01	3.169e+01	3.248e+01	3.326e+01	3.403e+01	3.479e+01	3.555e+01	3.630e+01	3.705e+01	3.780e+01	3.855e+01	3.929e+01	4.003e+01	4.078e+01	4.152e+01	4.226e+01	4.299e+01	4.373e+01	4.447e+01	4.521e+01	4.595e+01	4.668e+01	4.742e+01	4.816e+01	4.890e+01	4.963e+01	5.037e+01
-0.4	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	7.241e-308	2.471e-250	4.950e-204	3.124e-167	5.840e-138	2.741e-114	7.620e-95	5.386e-79	5.806e-66	3.184e-55	2.440e-46	5.938e-39	1.044e-32	2.529e-27	8.776e-23	4.951e-19	6.172e-16	2.300e-13	3.297e-11	2.220e-09	8.060e-08	1.717e-06	2.293e-05	2.048e-04	1.301e-03	6.209e-03	2.326e-02	7.097e-02	1.819e-01	4.018e-01	7.829e-01	1.371e+00	2.195e+00	3.256e+00	4.531e+00	5.978e+00	7.543e+00	9.172e+00	1.082e+01	1.243e+01	1.400e+01	1.550e+01	1.692e+01	1.827e+01	1.953e+01	2.073e+01	2.186e+01	2.293e+01	2.395e+01	2.493e+01	2.587e+01	2.677e+01	2.765e+01	2.850e+01	2.933e+01	3.015e+01	3.095e+01	3.174e+01	3.251e+01	3.329e+01	3.405e+01	3.481e+01	3.556e+01	3.631e+01	3.706e+01	3.781e+01	3.855e+01	3.930e+01	4.004e+01	4.078e+01	4.152e+01	4.226e+01	4.300e+01	4.373e+01	4.447e+01	4.521e+01	4.595e+01	4.669e+01	4.742e+01	4.816e+01	4.890e+01	4.963e+01
-0.3	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	5.136e-301	5.670e-246	3.329e-202	2.208e-166	3.577e-137	1.153e-113	2.428e-94	1.577e-78	3.908e-65	8.010e-54	1.264e-44	3.625e-37	4.489e-31	4.723e-26	6.989e-22	2.149e-18	1.908e-15	6.298e-13	8.839e-11	5.738e-09	1.902e-07	3.595e-06	4.278e-05	3.474e-04	2.044e-03	9.151e-03	3.244e-02	9.430e-02	2.317e-01	4.936e-01	9.320e-01	1.589e+00	2.485e+00	3.615e+00	4.947e+00	6.436e+00	8.024e+00	9.659e+00	1.129e+01	1.289e+01	1.443e+01	1.590e+01	1.729e+01	1.860e+01	1.983e+01	2.099e+01	2.209e+01	2.313e+01	2.413e+01	2.508e+01	2.599e+01	2.688e+01	2.774e+01	2.857e+01	2.939e+01	3.020e+01	3.099e+01	3.177e+01	3.254e+01	3.331e+01	3.407e+01	3.482e+01	3.558e+01	3.632e+01	3.707e+01	3.782e+01	3.856e+01	3.930e+01	4.004e+01	4.078e+01	4.152e+01	4.226e+01	4.300e+01	4.374e+01	4.447e+01	4.521e+01	4.595e+01	4.669e+01	4.742e+01	4.816e+01	4.890e+01
-0.2	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	1.898e-300	2.195e-244	1.066e-198	6.215e-162	1.075e-132	2.113e-109	1.589e-90	4.660e-75	2.006e-62	4.830e-52	1.744e-43	2.091e-36	1.612e-30	1.484e-25	2.559e-21	9.555e-18	8.867e-15	2.544e-12	2.817e-10	1.457e-08	4.081e-07	6.890e-06	7.553e-05	5.711e-04	3.146e-03	1.325e-02	4.452e-02	1.235e-01	2.915e-01	5.998e-01	1.099e+00	1.826e+00	2.794e+00	3.989e+00	5.373e+00	6.896e+00	8.502e+00	1.014e+01	1.176e+01	1.334e+01	1.485e+01	1.628e+01	1.763e+01	1.890e+01	2.010e+01	2.123e+01	2.230e+01	2.331e+01	2.428e+01	2.521e+01	2.610e+01	2.697e+01	2.782e+01	2.864e+01	2.945e+01	3.024e+01	3.103e+01	3.180e+01	3.257e+01	3.333e+01	3.408e+01	3.484e+01	3.559e+01	3.633e+01	3.708e+01	3.782e+01	3.856e+01	3.930e+01	4.004e+01	4.078e+01	4.152e+01	4.226e+01	4.300e+01	4.374e+01	4.447e+01	4.521e+01	4.595e+01	4.669e+01	4.742e+01	4.816e+01
-0.1	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	7.309e-294	7.789e-239	4.122e-195	2.623e-160	7.668e-132	1.214e-108	6.455e-90	1.456e-74	5.729e-62	2.215e-51	1.843e-42	3.708e-35	3.261e-29	2.382e-24	2.427e-20	5.136e-17	3.088e-14	6.808e-12	6.637e-10	3.219e-08	8.481e-07	1.322e-05	1.328e-04	9.246e-04	4.744e-03	1.882e-02	6.006e-02	1.594e-01	3.622e-01	7.210e-01	1.284e+00	2.082e+00	3.120e+00	4.375e+00	5.806e+00	7.357e+00	8.973e+00	1.060e+01	1.221e+01	1.376e+01	1.523e+01	1.663e+01	1.795e+01	1.918e+01	2.034e+01	2.144e+01	2.248e+01	2.347e+01	2.441e+01	2.532e+01	2.620e+01	2.705e+01	2.788e+01	2.869e+01	2.949e+01	3.028e+01	3.105e+01	3.182e+01	3.259e+01	3.334e+01	3.410e+01	3.485e+01	3.559e+01	3.634e+01	3.708e+01	3.783e+01	3.857e+01	3.931e+01	4.005e+01	4.078e+01	4.152e+01	4.226e+01	4.300e+01	4.374e+01	4.447e+01	4.521e+01	4.595e+01	4.669e+01	4.742e+01
0.0	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	1.576e-293	2.372e-238	6.296e-194	1.118e-157	1.719e-128	2.954e-105	1.062e-86	1.208e-71	2.500e-59	2.957e-49	5.565e-41	3.676e-34	1.605e-28	7.866e-24	6.902e-20	1.508e-16	9.701e-14	2.121e-11	1.863e-09	7.746e-08	1.757e-06	2.431e-05	2.230e-04	1.446e-03	6.976e-03	2.622e-02	7.976e-02	2.030e-01	4.446e-01	8.577e-01	1.487e+00	2.355e+00	3.460e+00	4.771e+00	6.241e+00	7.814e+00	9.433e+00	1.105e+01	1.263e+01	1.415e+01	1.560e+01	1.696e+01	1.824e+01	1.944e+01	2.057e+01	2.163e+01	2.264e+01	2.361e+01	2.453e+01	2.542e+01	2.628e+01	2.712e+01	2.794e+01	2.874e+01	2.953e+01	3.031e+01	3.108e+01	3.184e+01	3.260e+01	3.336e+01	3.411e+01	3.486e+01	3.560e+01	3.634e+01	3.709e+01	3.783e+01	3.857e+01	3.931e+01	4.005e+01	4.079e+01	4.152e+01	4.226e+01	4.300e+01	4.374e+01	4.447e+01	4.521e+01	4.595e+01	4.669e+01
0.1	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	2.622e-286	3.819e-233	1.892e-189	1.026e-154	5.039e-127	2.111e-104	5.685e-86	4.706e-71	7.622e-59	8.216e-49	1.995e-40	2.138e-33	1.306e-27	6.997e-23	5.254e-19	8.213e-16	3.653e-13	5.928e-11	4.273e-09	1.580e-07	3.318e-06	4.290e-05	3.673e-04	2.225e-03	1.009e-02	3.593e-02	1.043e-01	2.550e-01	5.394e-01	1.010e+00	1.706e+00	2.644e+00	3.812e+00	5.173e+00	6.676e+00	8.263e+00	9.881e+00	1.148e+01	1.304e+01	1.453e+01	1.593e+01	1.726e+01	1.850e+01	1.967e+01	2.076e+01	2.180e+01	2.279e+01	2.373e+01	2.463e+01	2.550e+01	2.635e+01	2.717e+01	2.798e+01	2.878e+01	2.956e+01	3.033e+01	3.110e+01	3.186e+01	3.262e+01	3.337e+01	3.412e+01	3.486e+01	3.561e+01	3.635e+01	3.709e+01	3.783e+01	3.857e+01	3.931e+01	4.005e+01	4.079e+01	4.153e+01	4.226e+01	4.300e+01	4.374e+01	4.448e+01	4.521e+01	4.595e+01
0.2	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	6.531e-286	8.291e-233	5.174e-189	8.303e-154	4.425e-125	6.428e-102	1.907e-83	1.195e-68	1.232e-56	8.048e-47	8.672e-39	3.422e-32	9.294e-27	2.884e-22	1.561e-18	2.100e-15	9.024e-13	1.455e-10	1.007e-08	3.419e-07	6.454e-06	7.531e-05	5.914e-04	3.338e-03	1.428e-02	4.834e-02	1.343e-01	3.162e-01	6.472e-01	1.178e+00	1.941e+00	2.947e+00	4.173e+00	5.578e+00	7.107e+00	8.703e+00	1.031e+01	1.190e+01	1.342e+01	1.488e+01	1.625e+01	1.753e+01	1.874e+01	1.987e+01	2.094e+01	2.195e+01	2.291e+01	2.383e+01	2.472e+01	2.557e+01	2.641e+01	2.722e+01	2.802e+01	2.881e+01	2.959e+01	3.035e+01	3.112e+01	3.187e+01	3.263e+01	3.338e+01	3.412e+01	3.487e+01	3.561e+01	3.635e+01	3.709e+01	3.783e+01	3.857e+01	3.931e+01	4.005e+01	4.079e+01	4.153e+01	4.226e+01	4.300e+01	4.374e+01	4.448e+01	4.521e+01
0.3	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	3.649e-279	3.488e-227	6.509e-185	3.167e-150	1.252e-122	1.394e-100	1.339e-82	5.934e-68	4.554e-56	2.376e-46	2.327e-38	1.038e-31	3.640e-26	1.367e-21	7.715e-18	9.276e-15	3.206e-12	4.066e-10	2.300e-08	6.754e-07	1.154e-05	1.250e-04	9.212e-04	4.904e-03	1.988e-02	6.412e-02	1.708e-01	3.877e-01	7.688e-01	1.361e+00	2.193e+00	3.263e+00	4.543e+00	5.986e+00	7.535e+00	9.133e+00	1.073e+01	1.229e+01	1.379e+01	1.520e+01	1.654e+01	1.779e+01	1.896e+01	2.006e+01	2.110e+01	2.208e+01	2.302e+01	2.392e+01	2.479e+01	2.563e+01	2.646e+01	2.726e+01	2.805e+01	2.883e+01	2.961e+01	3.037e+01	3.113e+01	3.188e+01	3.263e+01	3.338e+01	3.413e+01	3.487e+01	3.561e+01	3.636e+01	3.710e+01	3.783e+01	3.857e+01	3.931e+01	4.005e+01	4.079e+01	4.153e+01	4.226e+01	4.300e+01	4.374e+01	4.448e+01
0.4	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	9.106e-279	8.631e-227	1.423e-184	8.142e-150	6.681e-122	3.656e-99	8.611e-81	4.260e-66	2.744e-54	1.065e-44	7.152e-37	1.818e-30	3.286e-25	6.982e-21	2.619e-17	2.430e-14	7.310e-12	8.687e-10	4.703e-08	1.307e-06	2.078e-05	2.080e-04	1.423e-03	7.101e-03	2.724e-02	8.386e-02	2.146e-01	4.703e-01	9.049e-01	1.562e+00	2.460e+00	3.591e+00	4.920e+00	6.394e+00	7.956e+00	9.551e+00	1.113e+01	1.266e+01	1.412e+01	1.550e+01	1.680e+01	1.801e+01	1.915e+01	2.022e+01	2.123e+01	2.219e+01	2.311e+01	2.400e+01	2.485e+01	2.569e+01	2.650e+01	2.730e+01	2.808e+01	2.886e+01	2.962e+01	3.038e+01	3.114e+01	3.189e+01	3.264e+01	3.339e+01	3.413e+01	3.488e+01	3.562e+01	3.636e+01	3.710e+01	3.784e+01	3.858e+01	3.931e+01	4.005e+01	4.079e+01	4.153e+01	4.226e+01	4.300e+01	4.374e+01
0.5	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	1.705e-273	1.579e-221	3.216e-180	1.336e-146	4.504e-119	3.860e-97	1.414e-79	2.828e-65	1.252e-53	3.683e-44	2.017e-36	4.651e-30	8.742e-25	2.084e-20	8.530e-17	7.932e-14	2.185e-11	2.244e-09	1.037e-07	2.513e-06	3.591e-05	3.318e-04	2.128e-03	1.005e-02	3.670e-02	1.082e-01	2.665e-01	5.648e-01	1.056e+00	1.778e+00	2.741e+00	3.929e+00	5.300e+00	6.800e+00	8.368e+00	9.952e+00	1.151e+01	1.301e+01	1.444e+01	1.578e+01	1.704e+01	1.822e+01	1.932e+01	2.037e+01	2.135e+01	2.229e+01	2.320e+01	2.406e+01	2.491e+01	2.573e+01	2.653e+01	2.732e+01	2.810e+01	2.887e+01	2.964e+01	3.040e+01	3.115e+01	3.190e+01	3.265e+01	3.339e+01	3.414e+01	3.488e+01	3.562e+01	3.636e+01	3.710e+01	3.784e+01	3.858e+01	3.931e+01	4.005e+01	4.079e+01	4.153e+01	4.226e+01	4.300e+01
0.6	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	4.256e-273	3.926e-221	7.882e-180	2.940e-146	1.114e-118	1.562e-96	1.526e-78	5.588e-64	2.764e-52	7.376e-43	3.328e-35	5.824e-29	7.437e-24	1.145e-19	3.176e-16	2.201e-13	4.976e-11	4.528e-09	1.943e-07	4.443e-06	5.993e-05	5.207e-04	3.143e-03	1.404e-02	4.881e-02	1.378e-01	3.271e-01	6.715e-01	1.221e+00	2.008e+00	3.033e+00	4.273e+00	5.680e+00	7.197e+00	8.765e+00	1.033e+01	1.187e+01	1.333e+01	1.472e+01	1.603e+01	1.725e+01	1.840e+01	1.948e+01	2.049e+01	2.146e+01	2.238e+01	2.326e+01	2.412e+01	2.495e+01	2.577e+01	2.656e+01	2.735e+01	2.812e+01	2.889e+01	2.965e+01	3.041e+01	3.116e+01	3.191e+01	3.265e+01	3.340e+01	3.414e+01	3.488e+01	3.562e+01	3.636e+01	3.710e+01	3.784e+01	3.858e+01	3.931e+01	4.005e+01	4.079e+01	4.153e+01	4.226e+01
0.7	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	5.266e-269	4.874e-217	9.285e-176	6.481e-143	3.579e-116	2.477e-94	6.825e-77	6.828e-63	1.643e-51	3.027e-42	1.056e-34	1.539e-28	1.779e-23	2.702e-19	7.727e-16	5.456e-13	1.202e-10	1.016e-08	3.938e-07	8.099e-06	9.939e-05	7.990e-04	4.526e-03	1.917e-02	6.370e-02	1.729e-01	3.964e-01	7.896e-01	1.399e+00	2.248e+00	3.332e+00	4.618e+00	6.054e+00	7.582e+00	9.144e+00	1.069e+01	1.220e+01	1.363e+01	1.499e+01	1.626e+01	1.744e+01	1.856e+01	1.961e+01	2.060e+01	2.155e+01	2.245e+01	2.332e+01	2.417e+01	2.499e+01	2.580e+01	2.659e+01	2.737e+01	2.814e+01	2.890e+01	2.966e+01	3.041e+01	3.116e+01	3.191e+01	3.266e+01	3.340e+01	3.414e+01	3.488e+01	3.562e+01	3.636e+01	3.710e+01	3.784e+01	3.858e+01	3.932e+01	4.005e+01	4.079e+01	4.153e+01
0.8	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	1.314e-268	1.212e-216	2.299e-175	1.568e-142	7.904e-116	5.963e-94	2.276e-76	3.978e-62	1.382e-50	2.791e-41	9.230e-34	1.179e-27	1.117e-22	1.303e-18	2.796e-15	1.523e-12	2.735e-10	1.998e-08	7.005e-07	1.341e-05	1.552e-04	1.182e-03	6.364e-03	2.570e-02	8.182e-02	2.138e-01	4.743e-01	9.180e-01	1.587e+00	2.497e+00	3.634e+00	4.959e+00	6.418e+00	7.950e+00	9.502e+00	1.103e+01	1.250e+01	1.390e+01	1.522e+01	1.646e+01	1.761e+01	1.870e+01	1.973e+01	2.070e+01	2.163e+01	2.251e+01	2.337e+01	2.421e+01	2.502e+01	2.582e+01	2.661e+01	2.738e+01	2.815e+01	2.891e+01	2.967e+01	3.042e+01	3.117e+01	3.191e+01	3.266e+01	3.340e+01	3.414e+01	3.488e+01	3.562e+01	3.636e+01	3.710e+01	3.784e+01	3.858e+01	3.932e+01	4.005e+01	4.079e+01
0.9	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	1.859e-265	1.720e-213	3.272e-172	2.033e-139	2.748e-113	5.169e-92	1.098e-74	8.248e-61	1.203e-49	1.392e-40	3.307e-33	3.350e-27	2.700e-22	2.856e-18	5.864e-15	3.137e-12	5.511e-10	3.859e-08	1.270e-06	2.258e-05	2.427e-04	1.729e-03	8.791e-03	3.382e-02	1.033e-01	2.604e-01	5.599e-01	1.055e+00	1.782e+00	2.749e+00	3.934e+00	5.293e+00	6.767e+00	8.299e+00	9.836e+00	1.134e+01	1.278e+01	1.415e+01	1.543e+01	1.664e+01	1.776e+01	1.883e+01	1.983e+01	2.078e+01	2.169e+01	2.257e+01	2.342e+01	2.424e+01	2.505e+01	2.584e+01	2.662e+01	2.740e+01	2.816e+01	2.892e+01	2.967e+01	3.042e+01	3.117e+01	3.192e+01	3.266e+01	3.340e+01	3.414e+01	3.488e+01	3.562e+01	3.636e+01	3.710e+01	3.784e+01	3.858e+01	3.932e+01	4.005e+01
1.0	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	4.636e-265	4.276e-213	8.100e-172	5.001e-139	6.544e-113	1.140e-91	2.576e-74	2.379e-60	4.659e-49	6.568e-40	1.643e-32	1.605e-26	1.174e-21	1.074e-17	1.840e-14	8.141e-12	1.204e-09	7.328e-08	2.168e-06	3.557e-05	3.592e-04	2.429e-03	1.179e-02	4.352e-02	1.280e-01	3.124e-01	6.526e-01	1.199e+00	1.983e+00	3.002e+00	4.230e+00	5.615e+00	7.100e+00	8.627e+00	1.015e+01	1.162e+01	1.304e+01	1.437e+01	1.562e+01	1.680e+01	1.790e+01	1.893e+01	1.992e+01	2.085e+01	2.175e+01	2.261e+01	2.345e+01	2.427e+01	2.507e+01	2.586e+01	2.664e+01	2.741e+01	2.817e+01	2.893e+01	2.968e+01	3.043e+01	3.118e+01	3.192e+01	3.266e+01	3.340e+01	3.415e+01	3.489e+01	3.563e+01	3.636e+01	3.710e+01	3.784e+01	3.858e+01	3.932e+01
1.1	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	1.172e-262	1.084e-210	2.063e-169	1.274e-136	1.451e-110	9.305e-90	7.858e-73	4.435e-59	4.923e-48	3.937e-39	6.539e-32	4.850e-26	2.920e-21	2.326e-17	3.636e-14	1.519e-11	2.155e-09	1.260e-07	3.554e-06	5.522e-05	5.269e-04	3.376e-03	1.561e-02	5.520e-02	1.565e-01	3.699e-01	7.519e-01	1.350e+00	2.186e+00	3.254e+00	4.519e+00	5.925e+00	7.416e+00	8.933e+00	1.043e+01	1.188e+01	1.327e+01	1.457e+01	1.579e+01	1.694e+01	1.801e+01	1.903e+01	1.999e+01	2.091e+01	2.180e+01	2.265e+01	2.348e+01	2.430e+01	2.509e+01	2.588e+01	2.665e+01	2.742e+01	2.818e+01	2.893e+01	2.968e+01	3.043e+01	3.118e+01	3.192e+01	3.266e+01	3.341e+01	3.415e+01	3.489e+01	3.563e+01	3.636e+01	3.710e+01	3.784e+01	3.858e+01
1.2	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	2.916e-262	2.690e-210	5.095e-169	3.131e-136	3.531e-110	2.169e-89	1.716e-72	1.006e-58	1.260e-47	1.162e-38	2.107e-31	1.588e-25	9.192e-21	6.769e-17	9.489e-14	3.490e-11	4.355e-09	2.266e-07	5.799e-06	8.335e-05	7.474e-04	4.551e-03	2.015e-02	6.861e-02	1.882e-01	4.321e-01	8.565e-01	1.504e+00	2.392e+00	3.503e+00	4.799e+00	6.222e+00	7.713e+00	9.219e+00	1.070e+01	1.212e+01	1.347e+01	1.475e+01	1.594e+01	1.706e+01	1.811e+01	1.911e+01	2.006e+01	2.097e+01	2.184e+01	2.269e+01	2.351e+01	2.432e+01	2.511e+01	2.589e+01	2.666e+01	2.742e+01	2.818e+01	2.894e+01	2.969e+01	3.043e+01	3.118e+01	3.192e+01	3.267e+01	3.341e+01	3.415e+01	3.489e+01	3.563e+01	3.636e+01	3.710e+01	3.784e+01
1.3	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	1.908e-260	1.765e-208	3.358e-167	2.073e-134	2.323e-108	1.198e-87	4.572e-71	1.350e-57	1.127e-46	7.021e-38	8.788e-31	4.951e-25	2.317e-20	1.459e-16	1.825e-13	6.185e-11	7.272e-09	3.605e-07	8.819e-06	1.211e-04	1.037e-03	6.038e-03	2.566e-02	8.423e-02	2.238e-01	4.995e-01	9.665e-01	1.663e+00	2.597e+00	3.748e+00	5.070e+00	6.504e+00	7.992e+00	9.484e+00	1.094e+01	1.234e+01	1.366e+01	1.490e+01	1.607e+01	1.717e+01	1.820e+01	1.918e+01	2.012e+01	2.101e+01	2.188e+01	2.271e+01	2.353e+01	2.433e+01	2.512e+01	2.590e+01	2.667e+01	2.743e+01	2.819e+01	2.894e+01	2.969e+01	3.044e+01	3.118e+01	3.193e+01	3.267e+01	3.341e+01	3.415e+01	3.489e+01	3.563e+01	3.637e+01	3.710e+01
1.4	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	4.709e-260	4.343e-208	8.227e-167	5.054e-134	5.624e-108	2.855e-87	1.034e-70	2.880e-57	2.436e-46	1.608e-37	2.131e-30	1.231e-24	5.690e-20	3.431e-16	4.010e-13	1.249e-10	1.340e-08	6.070e-07	1.369e-05	1.753e-04	1.417e-03	7.867e-03	3.210e-02	1.018e-01	2.625e-01	5.710e-01	1.080e+00	1.823e+00	2.802e+00	3.987e+00	5.330e+00	6.771e+00	8.253e+00	9.729e+00	1.116e+01	1.253e+01	1.383e+01	1.505e+01	1.619e+01	1.727e+01	1.828e+01	1.925e+01	2.017e+01	2.105e+01	2.191e+01	2.274e+01	2.355e+01	2.435e+01	2.513e+01	2.591e+01	2.667e+01	2.744e+01	2.819e+01	2.894e+01	2.969e+01	3.044e+01	3.118e+01	3.193e+01	3.267e+01	3.341e+01	3.415e+01	3.489e+01	3.563e+01	3.637e+01
1.5	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	1.083e-258	1.002e-206	1.905e-165	1.176e-132	1.314e-106	6.546e-86	1.961e-69	3.279e-56	1.732e-45	8.300e-37	8.322e-30	3.747e-24	1.413e-19	7.273e-16	7.532e-13	2.141e-10	2.141e-08	9.176e-07	1.974e-05	2.422e-04	1.880e-03	1.004e-02	3.957e-02	1.216e-01	3.047e-01	6.467e-01	1.198e+00	1.985e+00	3.004e+00	4.219e+00	5.579e+00	7.024e+00	8.497e+00	9.955e+00	1.137e+01	1.271e+01	1.398e+01	1.517e+01	1.629e+01	1.735e+01	1.835e+01	1.930e+01	2.021e+01	2.109e+01	2.193e+01	2.276e+01	2.357e+01	2.436e+01	2.514e+01	2.592e+01	2.668e+01	2.744e+01	2.820e+01	2.895e+01	2.969e+01	3.044e+01	3.118e+01	3.193e+01	3.267e+01	3.341e+01	3.415e+01	3.489e+01	3.563e+01
1.6	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	2.618e-258	2.415e-206	4.574e-165	2.809e-132	3.121e-106	1.539e-85	4.501e-69	7.091e-56	3.541e-45	1.682e-36	1.710e-29	7.773e-24	2.905e-19	1.452e-15	1.437e-12	3.852e-10	3.605e-08	1.443e-06	2.909e-05	3.366e-04	2.483e-03	1.270e-02	4.821e-02	1.435e-01	3.500e-01	7.259e-01	1.318e+00	2.147e+00	3.202e+00	4.444e+00	5.816e+00	7.261e+00	8.724e+00	1.016e+01	1.155e+01	1.287e+01	1.412e+01	1.529e+01	1.639e+01	1.743e+01	1.841e+01	1.935e+01	2.025e+01	2.111e+01	2.196e+01	2.278e+01	2.358e+01	2.437e+01	2.515e+01	2.592e+01	2.669e+01	2.744e+01	2.820e+01	2.895e+01	2.970e+01	3.044e+01	3.119e+01	3.193e+01	3.267e+01	3.341e+01	3.415e+01	3.489e+01
1.7	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	2.714e-257	2.510e-205	4.770e-164	2.943e-131	3.286e-105	1.623e-84	4.583e-68	6.034e-55	2.132e-44	7.344e-36	5.865e-29	2.179e-23	6.848e-19	2.966e-15	2.614e-12	6.391e-10	5.561e-08	2.100e-06	4.032e-05	4.473e-04	3.177e-03	1.570e-02	5.778e-02	1.672e-01	3.980e-01	8.077e-01	1.440e+00	2.308e+00	3.396e+00	4.659e+00	6.041e+00	7.483e+00	8.933e+00	1.035e+01	1.172e+01	1.302e+01	1.424e+01	1.539e+01	1.647e+01	1.749e+01	1.846e+01	1.939e+01	2.028e+01	2.114e+01	2.198e+01	2.279e+01	2.359e+01	2.438e+01	2.516e+01	2.593e+01	2.669e+01	2.745e+01	2.820e+01	2.895e+01	2.970e+01	3.044e+01	3.119e+01	3.193e+01	3.267e+01	3.341e+01	3.415e+01
1.8	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	2.273e-322	6.305e-257	5.814e-205	1.101e-163	6.763e-131	7.508e-105	3.682e-84	1.025e-67	1.305e-54	4.333e-44	1.413e-35	1.099e-28	4.027e-23	1.244e-18	5.250e-15	4.461e-12	1.043e-09	8.632e-08	3.092e-06	5.638e-05	5.960e-04	4.054e-03	1.929e-02	6.868e-02	1.932e-01	4.488e-01	8.920e-01	1.562e+00	2.467e+00	3.584e+00	4.865e+00	6.253e+00	7.690e+00	9.127e+00	1.053e+01	1.187e+01	1.315e+01	1.435e+01	1.548e+01	1.654e+01	1.755e+01	1.851e+01	1.943e+01	2.031e+01	2.116e+01	2.199e+01	2.281e+01	2.360e+01	2.439e+01	2.516e+01	2.593e+01	2.669e+01	2.745e+01	2.820e+01	2.895e+01	2.970e+01	3.044e+01	3.119e+01	3.193e+01	3.267e+01	3.341e+01
1.9	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	7.905e-322	3.588e-256	3.316e-204	6.299e-163	3.883e-130	4.330e-104	2.133e-83	5.913e-67	7.169e-54	2.045e-43	5.288e-35	3.306e-28	1.015e-22	2.711e-18	1.011e-14	7.752e-12	1.665e-09	1.285e-07	4.347e-06	7.555e-05	7.666e-04	5.031e-03	2.320e-02	8.031e-02	2.204e-01	5.009e-01	9.770e-01	1.683e+00	2.622e+00	3.764e+00	5.060e+00	6.452e+00	7.882e+00	9.304e+00	1.069e+01	1.201e+01	1.326e+01	1.444e+01	1.556e+01	1.661e+01	1.760e+01	1.855e+01	1.946e+01	2.033e+01	2.118e+01	2.201e+01	2.282e+01	2.361e+01	2.439e+01	2.517e+01	2.594e+01	2.670e+01	2.745e+01	2.820e+01	2.895e+01	2.970e+01	3.044e+01	3.119e+01	3.193e+01	3.267e+01
2.0	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	2.900e-321	7.833e-256	7.223e-204	1.368e-162	8.399e-130	9.322e-104	4.563e-83	1.253e-66	1.490e-53	4.079e-43	9.942e-35	5.897e-28	1.745e-22	4.525e-18	1.638e-14	1.214e-11	2.510e-09	1.859e-07	6.029e-06	1.005e-04	9.805e-04	6.206e-03	2.770e-02	9.320e-02	2.495e-01	5.551e-01	1.063e+00	1.803e+00	2.772e+00	3.937e+00	5.245e+00	6.637e+00	8.059e+00	9.467e+00	1.083e+01	1.213e+01	1.337e+01	1.453e+01	1.563e+01	1.666e+01	1.764e+01	1.858e+01	1.948e+01	2.035e+01	2.120e+01	2.202e+01	2.283e+01	2.362e+01	2.440e+01	2.517e+01	2.594e+01	2.670e+01	2.745e+01	2.821e+01	2.895e+01	2.970e+01	3.045e+01	3.119e+01	3.193e+01
2.1	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	1.070e-320	2.852e-255	2.635e-203	5.000e-162	3.079e-129	3.429e-103	1.685e-82	4.638e-66	5.447e-53	1.412e-42	3.052e-34	1.548e-27	3.949e-22	9.026e-18	2.940e-14	1.993e-11	3.823e-09	2.659e-07	8.179e-06	1.304e-04	1.224e-03	7.494e-03	3.249e-02	1.066e-01	2.792e-01	6.094e-01	1.148e+00	1.920e+00	2.916e+00	4.101e+00	5.418e+00	6.809e+00	8.222e+00	9.615e+00	1.096e+01	1.225e+01	1.346e+01	1.461e+01	1.569e+01	1.671e+01	1.768e+01	1.861e+01	1.951e+01	2.037e+01	2.121e+01	2.203e+01	2.284e+01	2.363e+01	2.441e+01	2.518e+01	2.594e+01	2.670e+01	2.746e+01	2.821e+01	2.896e+01	2.970e+01	3.045e+01	3.119e+01
2.2	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	2.179e-320	5.736e-255	5.288e-203	1.001e-161	6.146e-129	6.820e-103	3.336e-82	9.118e-66	1.058e-52	2.674e-42	5.538e-34	2.663e-27	6.468e-22	1.419e-17	4.459e-14	2.919e-11	5.407e-09	3.629e-07	1.077e-05	1.658e-04	1.506e-03	8.949e-03	3.776e-02	1.209e-01	3.101e-01	6.645e-01	1.232e+00	2.033e+00	3.055e+00	4.255e+00	5.579e+00	6.968e+00	8.371e+00	9.750e+00	1.108e+01	1.235e+01	1.354e+01	1.468e+01	1.574e+01	1.676e+01	1.772e+01	1.864e+01	1.953e+01	2.039e+01	2.122e+01	2.204e+01	2.284e+01	2.363e+01	2.441e+01	2.518e+01	2.594e+01	2.670e+01	2.746e+01	2.821e+01	2.896e+01	2.970e+01	3.045e+01
2.3	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	5.698e-320	1.500e-254	1.385e-202	2.626e-161	1.615e-128	1.797e-102	8.813e-82	2.415e-65	2.795e-52	6.927e-42	1.359e-33	5.971e-27	1.303e-21	2.583e-17	7.422e-14	4.504e-11	7.821e-09	4.968e-07	1.407e-05	2.081e-04	1.826e-03	1.053e-02	4.330e-02	1.356e-01	3.410e-01	7.188e-01	1.314e+00	2.142e+00	3.186e+00	4.400e+00	5.729e+00	7.114e+00	8.507e+00	9.873e+00	1.119e+01	1.244e+01	1.362e+01	1.474e+01	1.579e+01	1.679e+01	1.775e+01	1.867e+01	1.955e+01	2.040e+01	2.124e+01	2.205e+01	2.285e+01	2.364e+01	2.441e+01	2.518e+01	2.595e+01	2.670e+01	2.746e+01	2.821e+01	2.896e+01	2.970e+01
2.4	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	1.043e-319	2.743e-254	2.529e-202	4.787e-161	2.937e-128	3.258e-102	1.593e-81	4.343e-65	4.988e-52	1.218e-41	2.324e-33	9.802e-27	2.043e-21	3.874e-17	1.070e-13	6.262e-11	1.051e-08	6.459e-07	1.772e-05	2.545e-04	2.173e-03	1.221e-02	4.909e-02	1.506e-01	3.722e-01	7.723e-01	1.393e+00	2.246e+00	3.309e+00	4.535e+00	5.867e+00	7.248e+00	8.631e+00	9.983e+00	1.128e+01	1.252e+01	1.369e+01	1.479e+01	1.584e+01	1.683e+01	1.778e+01	1.869e+01	1.956e+01	2.042e+01	2.124e+01	2.206e+01	2.285e+01	2.364e+01	2.442e+01	2.519e+01	2.595e+01	2.671e+01	2.746e+01	2.821e+01	2.896e+01
2.5	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	2.135e-319	5.616e-254	5.181e-202	9.816e-161	6.031e-128	6.700e-102	3.281e-81	8.963e-65	1.029e-51	2.493e-41	4.643e-33	1.867e-26	3.638e-21	6.408e-17	1.650e-13	9.069e-11	1.441e-08	8.456e-07	2.229e-05	3.091e-04	2.561e-03	1.403e-02	5.512e-02	1.659e-01	4.030e-01	8.245e-01	1.469e+00	2.345e+00	3.425e+00	4.660e+00	5.994e+00	7.370e+00	8.744e+00	1.008e+01	1.137e+01	1.259e+01	1.375e+01	1.484e+01	1.587e+01	1.686e+01	1.780e+01	1.870e+01	1.958e+01	2.043e+01	2.125e+01	2.206e+01	2.286e+01	2.364e+01	2.442e+01	2.519e+01	2.595e+01	2.671e+01	2.746e+01	2.821e+01
2.6	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	3.537e-319	9.297e-254	8.568e-202	1.621e-160	9.947e-128	1.103e-101	5.387e-81	1.467e-64	1.676e-51	4.023e-41	7.363e-33	2.880e-26	5.415e-21	9.174e-17	2.274e-13	1.207e-10	1.856e-08	1.056e-06	2.707e-05	3.658e-04	2.959e-03	1.586e-02	6.114e-02	1.809e-01	4.331e-01	8.746e-01	1.542e+00	2.437e+00	3.532e+00	4.776e+00	6.111e+00	7.481e+00	8.846e+00	1.017e+01	1.145e+01	1.265e+01	1.380e+01	1.488e+01	1.591e+01	1.689e+01	1.782e+01	1.872e+01	1.959e+01	2.044e+01	2.126e+01	2.207e+01	2.286e+01	2.365e+01	2.442e+01	2.519e+01	2.595e+01	2.671e+01	2.746e+01
2.7	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	6.033e-319	1.586e-253	1.463e-201	2.769e-160	1.700e-127	1.886e-101	9.223e-81	2.514e-64	2.873e-51	6.871e-41	1.242e-32	4.736e-26	8.556e-21	1.380e-16	3.250e-13	1.643e-10	2.419e-08	1.324e-06	3.282e-05	4.307e-04	3.396e-03	1.781e-02	6.734e-02	1.960e-01	4.625e-01	9.230e-01	1.610e+00	2.524e+00	3.632e+00	4.883e+00	6.217e+00	7.583e+00	8.938e+00	1.025e+01	1.151e+01	1.271e+01	1.385e+01	1.492e+01	1.594e+01	1.691e+01	1.784e+01	1.873e+01	1.960e+01	2.044e+01	2.127e+01	2.207e+01	2.287e+01	2.365e+01	2.442e+01	2.519e+01	2.595e+01	2.671e+01
2.8	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	9.080e-319	2.386e-253	2.199e-201	4.160e-160	2.551e-127	2.827e-101	1.380e-80	3.754e-64	4.276e-51	1.017e-40	1.819e-32	6.811e-26	1.200e-20	1.878e-16	4.285e-13	2.099e-10	3.000e-08	1.599e-06	3.863e-05	4.956e-04	3.829e-03	1.971e-02	7.335e-02	2.105e-01	4.906e-01	9.685e-01	1.675e+00	2.605e+00	3.724e+00	4.980e+00	6.314e+00	7.674e+00	9.021e+00	1.033e+01	1.158e+01	1.276e+01	1.389e+01	1.495e+01	1.596e+01	1.693e+01	1.786e+01	1.875e+01	1.961e+01	2.045e+01	2.127e+01	2.208e+01	2.287e+01	2.365e+01	2.443e+01	2.519e+01	2.595e+01
2.9	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	1.352e-318	3.555e-253	3.276e-201	6.199e-160	3.803e-127	4.215e-101	2.059e-80	5.602e-64	6.380e-51	1.514e-40	2.691e-32	9.929e-26	1.708e-20	2.591e-16	5.703e-13	2.695e-10	3.725e-08	1.925e-06	4.527e-05	5.670e-04	4.290e-03	2.169e-02	7.941e-02	2.248e-01	5.178e-01	1.012e+00	1.735e+00	2.680e+00	3.809e+00	5.069e+00	6.402e+00	7.757e+00	9.095e+00	1.039e+01	1.163e+01	1.281e+01	1.392e+01	1.498e+01	1.599e+01	1.695e+01	1.787e+01	1.876e+01	1.962e+01	2.046e+01	2.128e+01	2.208e+01	2.287e+01	2.365e+01	2.443e+01	2.519e+01
3.0	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	1.867e-318	4.907e-253	4.520e-201	8.548e-160	5.240e-127	5.804e-101	2.832e-80	7.696e-64	8.748e-51	2.069e-40	3.652e-32	1.332e-25	2.254e-20	3.345e-16	7.185e-13	3.311e-10	4.463e-08	2.253e-06	5.186e-05	6.370e-04	4.736e-03	2.357e-02	8.516e-02	2.382e-01	5.431e-01	1.052e+00	1.791e+00	2.749e+00	3.887e+00	5.150e+00	6.482e+00	7.831e+00	9.162e+00	1.045e+01	1.168e+01	1.285e+01	1.396e+01	1.501e+01	1.601e+01	1.697e+01	1.788e+01	1.877e+01	1.963e+01	2.046e+01	2.128e+01	2.208e+01	2.288e+01	2.366e+01	2.443e+01
3.1	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	2.513e-318	6.605e-253	6.084e-201	1.151e-159	7.055e-127	7.814e-101	3.813e-80	1.036e-63	1.177e-50	2.780e-40	4.888e-32	1.767e-25	2.946e-20	4.284e-16	8.985e-13	4.036e-10	5.307e-08	2.617e-06	5.897e-05	7.106e-04	5.195e-03	2.548e-02	9.085e-02	2.512e-01	5.674e-01	1.090e+00	1.843e+00	2.812e+00	3.958e+00	5.224e+00	6.554e+00	7.899e+00	9.223e+00	1.050e+01	1.172e+01	1.289e+01	1.399e+01	1.503e+01	1.603e+01	1.698e+01	1.789e+01	1.878e+01	1.963e+01	2.047e+01	2.129e+01	2.209e+01	2.288e+01	2.366e+01
3.2	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	3.226e-318	8.475e-253	7.805e-201	1.476e-159	9.044e-127	1.001e-100	4.883e-80	1.326e-63	1.505e-50	3.546e-40	6.208e-32	2.229e-25	3.673e-20	5.262e-16	1.084e-12	4.775e-10	6.156e-08	2.979e-06	6.593e-05	7.818e-04	5.632e-03	2.727e-02	9.616e-02	2.634e-01	5.898e-01	1.125e+00	1.890e+00	2.870e+00	4.022e+00	5.291e+00	6.619e+00	7.959e+00	9.277e+00	1.055e+01	1.176e+01	1.292e+01	1.401e+01	1.505e+01	1.604e+01	1.699e+01	1.790e+01	1.878e+01	1.964e+01	2.047e+01	2.129e+01	2.209e+01	2.288e+01
3.3	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	4.026e-318	1.058e-252	9.741e-201	1.842e-159	1.129e-126	1.249e-100	6.092e-80	1.654e-63	1.876e-50	4.416e-40	7.710e-32	2.752e-25	4.493e-20	6.352e-16	1.287e-12	5.571e-10	7.053e-08	3.354e-06	7.304e-05	8.533e-04	6.066e-03	2.902e-02	1.013e-01	2.749e-01	6.109e-01	1.158e+00	1.934e+00	2.923e+00	4.081e+00	5.351e+00	6.678e+00	8.013e+00	9.325e+00	1.059e+01	1.180e+01	1.295e+01	1.404e+01	1.507e+01	1.606e+01	1.700e+01	1.791e+01	1.879e+01	1.964e+01	2.048e+01	2.129e+01	2.209e+01
3.4	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	4.871e-318	1.280e-252	1.178e-200	2.227e-159	1.365e-126	1.510e-100	7.361e-80	1.998e-63	2.265e-50	5.323e-40	9.269e-32	3.293e-25	5.336e-20	7.466e-16	1.494e-12	6.373e-10	7.948e-08	3.723e-06	7.994e-05	9.219e-04	6.477e-03	3.067e-02	1.061e-01	2.856e-01	6.303e-01	1.188e+00	1.974e+00	2.971e+00	4.134e+00	5.405e+00	6.730e+00	8.062e+00	9.368e+00	1.063e+01	1.183e+01	1.297e+01	1.406e+01	1.509e+01	1.607e+01	1.701e+01	1.792e+01	1.880e+01	1.965e+01	2.048e+01	2.129e+01
3.5	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	5.749e-318	1.510e-252	1.390e-200	2.628e-159	1.610e-126	1.782e-100	8.682e-80	2.355e-63	2.669e-50	6.268e-40	1.089e-31	3.855e-25	6.208e-20	8.608e-16	1.703e-12	7.176e-10	8.834e-08	4.086e-06	8.666e-05	9.880e-04	6.870e-03	3.223e-02	1.105e-01	2.955e-01	6.482e-01	1.215e+00	2.011e+00	3.015e+00	4.182e+00	5.455e+00	6.778e+00	8.106e+00	9.407e+00	1.066e+01	1.186e+01	1.300e+01	1.408e+01	1.510e+01	1.608e+01	1.702e+01	1.793e+01	1.880e+01	1.965e+01	2.048e+01
3.6	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	6.643e-318	1.745e-252	1.606e-200	3.036e-159	1.860e-126	2.057e-100	1.002e-79	2.719e-63	3.080e-50	7.226e-40	1.254e-31	4.423e-25	7.087e-20	9.757e-16	1.913e-12	7.977e-10	9.710e-08	4.440e-06	9.315e-05	1.051e-03	7.241e-03	3.369e-02	1.147e-01	3.047e-01	6.646e-01	1.240e+00	2.044e+00	3.054e+00	4.225e+00	5.499e+00	6.820e+00	8.145e+00	9.441e+00	1.069e+01	1.188e+01	1.302e+01	1.409e+01	1.512e+01	1.609e+01	1.703e+01	1.793e+01	1.881e+01	1.966e+01
3.7	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	7.521e-318	1.975e-252	1.819e-200	3.437e-159	2.105e-126	2.328e-100	1.134e-79	3.076e-63	3.483e-50	8.165e-40	1.415e-31	4.978e-25	7.941e-20	1.087e-15	2.114e-12	8.737e-10	1.054e-07	4.773e-06	9.921e-05	1.110e-03	7.586e-03	3.504e-02	1.185e-01	3.131e-01	6.796e-01	1.263e+00	2.074e+00	3.090e+00	4.264e+00	5.538e+00	6.858e+00	8.180e+00	9.472e+00	1.072e+01	1.191e+01	1.303e+01	1.411e+01	1.513e+01	1.610e+01	1.704e+01	1.794e+01	1.881e+01
3.8	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	8.392e-318	2.204e-252	2.029e-200	3.834e-159	2.348e-126	2.597e-100	1.265e-79	3.430e-63	3.883e-50	9.098e-40	1.575e-31	5.529e-25	8.789e-20	1.197e-15	2.314e-12	9.488e-10	1.135e-07	5.096e-06	1.050e-04	1.166e-03	7.909e-03	3.629e-02	1.221e-01	3.208e-01	6.932e-01	1.283e+00	2.101e+00	3.122e+00	4.299e+00	5.574e+00	6.892e+00	8.211e+00	9.500e+00	1.074e+01	1.193e+01	1.305e+01	1.412e+01	1.514e+01	1.611e+01	1.704e+01	1.794e+01
3.9	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	9.215e-318	2.420e-252	2.228e-200	4.209e-159	2.578e-126	2.851e-100	1.388e-79	3.763e-63	4.259e-50	9.974e-40	1.724e-31	6.043e-25	9.577e-20	1.298e-15	2.496e-12	1.017e-09	1.208e-07	5.389e-06	1.103e-04	1.217e-03	8.204e-03	3.744e-02	1.253e-01	3.278e-01	7.056e-01	1.302e+00	2.125e+00	3.151e+00	4.331e+00	5.606e+00	6.923e+00	8.239e+00	9.525e+00	1.076e+01	1.194e+01	1.307e+01	1.413e+01	1.515e+01	1.612e+01	1.705e+01
4.0	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	1.001e-317	2.630e-252	2.421e-200	4.574e-159	2.801e-126	3.098e-100	1.509e-79	4.089e-63	4.626e-50	1.083e-39	1.871e-31	6.547e-25	1.035e-19	1.398e-15	2.676e-12	1.085e-09	1.280e-07	5.673e-06	1.154e-04	1.265e-03	8.479e-03	3.849e-02	1.282e-01	3.341e-01	7.169e-01	1.319e+00	2.147e+00	3.177e+00	4.359e+00	5.634e+00	6.950e+00	8.264e+00	9.546e+00	1.078e+01	1.196e+01	1.308e+01	1.414e+01	1.516e+01	1.612e+01
4.1	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	1.075e-317	2.823e-252	2.599e-200	4.910e-159	3.006e-126	3.324e-100	1.619e-79	4.386e-63	4.962e-50	1.161e-39	2.004e-31	7.004e-25	1.105e-19	1.488e-15	2.837e-12	1.144e-09	1.344e-07	5.925e-06	1.199e-04	1.307e-03	8.726e-03	3.944e-02	1.309e-01	3.399e-01	7.270e-01	1.334e+00	2.167e+00	3.201e+00	4.384e+00	5.660e+00	6.974e+00	8.286e+00	9.566e+00	1.080e+01	1.197e+01	1.309e+01	1.415e+01	1.516e+01
4.2	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	1.146e-317	3.008e-252	2.769e-200	5.231e-159	3.203e-126	3.542e-100	1.725e-79	4.673e-63	5.285e-50	1.237e-39	2.133e-31	7.447e-25	1.173e-19	1.575e-15	2.993e-12	1.202e-09	1.406e-07	6.168e-06	1.242e-04	1.348e-03	8.956e-03	4.032e-02	1.333e-01	3.451e-01	7.361e-01	1.347e+00	2.185e+00	3.222e+00	4.407e+00	5.682e+00	6.996e+00	8.306e+00	9.584e+00	1.081e+01	1.198e+01	1.310e+01	1.416e+01
4.3	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	1.209e-317	3.176e-252	2.923e-200	5.522e-159	3.380e-126	3.738e-100	1.820e-79	4.930e-63	5.575e-50	1.304e-39	2.248e-31	7.840e-25	1.233e-19	1.652e-15	3.130e-12	1.253e-09	1.460e-07	6.379e-06	1.280e-04	1.384e-03	9.160e-03	4.110e-02	1.355e-01	3.498e-01	7.443e-01	1.359e+00	2.201e+00	3.240e+00	4.427e+00	5.703e+00	7.015e+00	8.324e+00	9.599e+00	1.083e+01	1.200e+01	1.311e+01
4.4	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	1.270e-317	3.334e-252	3.069e-200	5.797e-159	3.549e-126	3.924e-100	1.910e-79	5.175e-63	5.852e-50	1.368e-39	2.359e-31	8.220e-25	1.291e-19	1.727e-15	3.263e-12	1.302e-09	1.512e-07	6.582e-06	1.315e-04	1.417e-03	9.350e-03	4.182e-02	1.375e-01	3.540e-01	7.517e-01	1.370e+00	2.215e+00	3.257e+00	4.445e+00	5.721e+00	7.033e+00	8.339e+00	9.613e+00	1.084e+01	1.201e+01
4.5	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	1.324e-317	3.477e-252	3.199e-200	6.044e-159	3.699e-126	4.090e-100	1.991e-79	5.393e-63	6.097e-50	1.425e-39	2.456e-31	8.551e-25	1.341e-19	1.791e-15	3.377e-12	1.345e-09	1.557e-07	6.758e-06	1.346e-04	1.446e-03	9.517e-03	4.246e-02	1.392e-01	3.578e-01	7.583e-01	1.380e+00	2.228e+00	3.272e+00	4.461e+00	5.737e+00	7.048e+00	8.353e+00	9.625e+00	1.085e+01
4.6	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	1.376e-317	3.611e-252	3.323e-200	6.276e-159	3.842e-126	4.247e-100	2.067e-79	5.599e-63	6.330e-50	1.480e-39	2.548e-31	8.869e-25	1.390e-19	1.853e-15	3.488e-12	1.386e-09	1.600e-07	6.926e-06	1.376e-04	1.474e-03	9.672e-03	4.304e-02	1.408e-01	3.612e-01	7.643e-01	1.389e+00	2.239e+00	3.285e+00	4.475e+00	5.752e+00	7.062e+00	8.366e+00	9.636e+00
4.7	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	1.424e-317	3.735e-252	3.435e-200	6.487e-159	3.969e-126	4.387e-100	2.135e-79	5.782e-63	6.535e-50	1.527e-39	2.629e-31	9.145e-25	1.432e-19	1.907e-15	3.583e-12	1.421e-09	1.637e-07	7.069e-06	1.401e-04	1.498e-03	9.807e-03	4.356e-02	1.423e-01	3.643e-01	7.696e-01	1.397e+00	2.250e+00	3.297e+00	4.488e+00	5.765e+00	7.074e+00	8.377e+00
4.8	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	1.470e-317	3.854e-252	3.543e-200	6.687e-159	4.091e-126	4.520e-100	2.199e-79	5.955e-63	6.730e-50	1.572e-39	2.706e-31	9.409e-25	1.472e-19	1.958e-15	3.674e-12	1.454e-09	1.672e-07	7.207e-06	1.425e-04	1.520e-03	9.933e-03	4.403e-02	1.436e-01	3.670e-01	7.744e-01	1.404e+00	2.259e+00	3.308e+00	4.500e+00	5.776e+00	7.085e+00
4.9	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	1.520e-317	3.977e-252	3.651e-200	6.882e-159	4.206e-126	4.644e-100	2.258e-79	6.112e-63	6.904e-50	1.612e-39	2.774e-31	9.638e-25	1.507e-19	2.002e-15	3.752e-12	1.483e-09	1.702e-07	7.324e-06	1.446e-04	1.539e-03	1.004e-02	4.445e-02	1.447e-01	3.695e-01	7.787e-01	1.410e+00	2.267e+00	3.318e+00	4.510e+00	5.786e+00
5.0	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	0.000e+00	1.572e-317	4.103e-252	3.758e-200	7.075e-159	4.319e-126	4.765e-100	2.315e-79	6.263e-63	7.071e-50	1.651e-39	2.839e-31	9.859e-25	1.540e-19	2.045e-15	3.828e-12	1.511e-09	1.731e-07	7.436e-06	1.466e-04	1.558e-03	1.014e-02	4.483e-02	1.457e-01	3.717e-01	7.825e-01	1.416e+00	2.274e+00	3.326e+00	4.519e+00


==> anc/tab5.txt <==
# Title: Accurate Gaunt factors for non-relativistic quadrupole bremsstrahlung
# Authors: Pradler J., Semmelrock L.
# Table: Thermally averaged Gaunt factor for quadrupole bremsstrahlung on logarithmic grid in xi
# =============================================================================================================
# Byte-by-byte description of file: tab8.txt
# -------------------------------------------------------------------------------------------------------------
# Bytes   Format   Units   Label              Explanations
# -------------------------------------------------------------------------------------------------------------
# 01-06   F6.3     ---     log10(abs(nu_p))   [-3,3] Thermally averaged Sommerfeld factor (1)
# 08-16   E9.3     ---     <g_ee>_tot         Total electron-electron Gaunt factor (2)
# 18-26   E9.3     ---     <g_non-id>_tot     Total Gaunt factor for repulsive interactions (2)
# 28-36   E9.3     ---     <g_int>_tot        Total interference term (2)
# 38-46   E9.3     ---     <g_non-id>_tot     Total Gaunt factor for attractive interactions (2)
# -------------------------------------------------------------------------------------------------------------
# Note (1): nu_p as defined in Eq. (7)
# Note (2): <g_ff>_tot as defined in Eq. (16)
# -------------------------------------------------------------------------------------------------------------
-3.000	0.000e+00	1.778e+01	3.577e+00	1.781e+01
-2.975	0.000e+00	1.778e+01	3.576e+00	1.781e+01
-2.950	0.000e+00	1.778e+01	3.576e+00	1.781e+01
-2.925	0.000e+00	1.778e+01	3.575e+00	1.781e+01
-2.900	0.000e+00	1.778e+01	3.575e+00	1.781e+01
-2.875	0.000e+00	1.778e+01	3.574e+00	1.781e+01
-2.850	0.000e+00	1.778e+01	3.573e+00	1.782e+01
-2.825	0.000e+00	1.777e+01	3.572e+00	1.782e+01
-2.800	0.000e+00	1.777e+01	3.571e+00	1.782e+01
-2.775	0.000e+00	1.777e+01	3.570e+00	1.782e+01
-2.750	0.000e+00	1.777e+01	3.569e+00	1.782e+01
-2.725	0.000e+00	1.777e+01	3.568e+00	1.782e+01
-2.700	0.000e+00	1.777e+01	3.567e+00	1.782e+01
-2.675	0.000e+00	1.777e+01	3.566e+00	1.783e+01
-2.650	0.000e+00	1.776e+01	3.565e+00	1.783e+01
-2.625	0.000e+00	1.776e+01	3.564e+00	1.783e+01
-2.600	0.000e+00	1.776e+01	3.562e+00	1.783e+01
-2.575	0.000e+00	1.776e+01	3.560e+00	1.783e+01
-2.550	0.000e+00	1.776e+01	3.558e+00	1.784e+01
-2.525	0.000e+00	1.775e+01	3.557e+00	1.784e+01
-2.500	0.000e+00	1.775e+01	3.555e+00	1.784e+01
-2.475	0.000e+00	1.775e+01	3.554e+00	1.784e+01
-2.450	0.000e+00	1.774e+01	3.554e+00	1.785e+01
-2.425	1.596e+01	1.774e+01	3.553e+00	1.785e+01
-2.400	1.596e+01	1.774e+01	3.553e+00	1.785e+01
-2.375	1.596e+01	1.774e+01	3.551e+00	1.786e+01
-2.350	1.596e+01	1.773e+01	3.550e+00	1.786e+01
-2.325	1.596e+01	1.773e+01	3.548e+00	1.786e+01
-2.300	1.595e+01	1.772e+01	3.546e+00	1.787e+01
-2.275	1.595e+01	1.772e+01	3.544e+00	1.787e+01
-2.250	1.595e+01	1.772e+01	3.542e+00	1.788e+01
-2.225	1.594e+01	1.771e+01	3.540e+00	1.788e+01
-2.200	1.594e+01	1.771e+01	3.538e+00	1.789e+01
-2.175	1.593e+01	1.770e+01	3.536e+00	1.789e+01
-2.150	1.592e+01	1.769e+01	3.533e+00	1.790e+01
-2.125	1.592e+01	1.769e+01	3.531e+00	1.790e+01
-2.100	1.592e+01	1.768e+01	3.528e+00	1.791e+01
-2.075	1.592e+01	1.768e+01	3.525e+00	1.792e+01
-2.050	1.591e+01	1.767e+01	3.522e+00	1.793e+01
-2.025	1.590e+01	1.766e+01	3.518e+00	1.793e+01
-2.000	1.589e+01	1.765e+01	3.515e+00	1.794e+01
-1.975	1.588e+01	1.764e+01	3.511e+00	1.795e+01
-1.950	1.589e+01	1.764e+01	3.507e+00	1.796e+01
-1.925	1.588e+01	1.763e+01	3.503e+00	1.797e+01
-1.900	1.587e+01	1.762e+01	3.499e+00	1.798e+01
-1.875	1.586e+01	1.761e+01	3.494e+00	1.799e+01
-1.850	1.585e+01	1.759e+01	3.489e+00	1.800e+01
-1.825	1.584e+01	1.758e+01	3.484e+00	1.801e+01
-1.800	1.583e+01	1.757e+01	3.479e+00	1.802e+01
-1.775	1.582e+01	1.756e+01	3.473e+00	1.804e+01
-1.750	1.581e+01	1.754e+01	3.467e+00	1.805e+01
-1.725	1.580e+01	1.753e+01	3.460e+00	1.807e+01
-1.700	1.578e+01	1.751e+01	3.454e+00	1.808e+01
-1.675	1.578e+01	1.750e+01	3.446e+00	1.810e+01
-1.650	1.576e+01	1.748e+01	3.439e+00	1.812e+01
-1.625	1.574e+01	1.746e+01	3.431e+00	1.814e+01
-1.600	1.573e+01	1.744e+01	3.423e+00	1.816e+01
-1.575	1.571e+01	1.742e+01	3.413e+00	1.818e+01
-1.550	1.570e+01	1.740e+01	3.404e+00	1.821e+01
-1.525	1.567e+01	1.737e+01	3.394e+00	1.823e+01
-1.500	1.566e+01	1.735e+01	3.384e+00	1.825e+01
-1.475	1.563e+01	1.732e+01	3.372e+00	1.828e+01
-1.450	1.562e+01	1.730e+01	3.361e+00	1.831e+01
-1.425	1.560e+01	1.727e+01	3.349e+00	1.835e+01
-1.400	1.557e+01	1.724e+01	3.337e+00	1.838e+01
-1.375	1.554e+01	1.720e+01	3.322e+00	1.841e+01
-1.350	1.552e+01	1.717e+01	3.308e+00	1.845e+01
-1.325	1.549e+01	1.714e+01	3.293e+00	1.849e+01
-1.300	1.546e+01	1.710e+01	3.278e+00	1.853e+01
-1.275	1.543e+01	1.706e+01	3.260e+00	1.857e+01
-1.250	1.539e+01	1.701e+01	3.242e+00	1.862e+01
-1.225	1.536e+01	1.697e+01	3.224e+00	1.867e+01
-1.200	1.533e+01	1.693e+01	3.206e+00	1.871e+01
-1.175	1.528e+01	1.687e+01	3.184e+00	1.877e+01
-1.150	1.524e+01	1.682e+01	3.162e+00	1.883e+01
-1.125	1.520e+01	1.677e+01	3.141e+00	1.889e+01
-1.100	1.515e+01	1.671e+01	3.119e+00	1.895e+01
-1.075	1.510e+01	1.665e+01	3.092e+00	1.902e+01
-1.050	1.505e+01	1.658e+01	3.066e+00	1.909e+01
-1.025	1.500e+01	1.652e+01	3.040e+00	1.917e+01
-1.000	1.494e+01	1.645e+01	3.013e+00	1.924e+01
-0.975	1.488e+01	1.637e+01	2.981e+00	1.933e+01
-0.950	1.481e+01	1.629e+01	2.950e+00	1.942e+01
-0.925	1.475e+01	1.621e+01	2.918e+00	1.951e+01
-0.900	1.469e+01	1.613e+01	2.887e+00	1.960e+01
-0.875	1.461e+01	1.603e+01	2.849e+00	1.970e+01
-0.850	1.452e+01	1.593e+01	2.811e+00	1.981e+01
-0.825	1.445e+01	1.584e+01	2.774e+00	1.992e+01
-0.800	1.437e+01	1.574e+01	2.736e+00	2.002e+01
-0.775	1.427e+01	1.562e+01	2.692e+00	2.015e+01
-0.750	1.418e+01	1.550e+01	2.648e+00	2.028e+01
-0.725	1.408e+01	1.538e+01	2.604e+00	2.041e+01
-0.700	1.399e+01	1.527e+01	2.560e+00	2.053e+01
-0.675	1.388e+01	1.513e+01	2.509e+00	2.068e+01
-0.650	1.376e+01	1.499e+01	2.457e+00	2.083e+01
-0.625	1.365e+01	1.485e+01	2.406e+00	2.097e+01
-0.600	1.353e+01	1.471e+01	2.355e+00	2.112e+01
-0.575	1.339e+01	1.454e+01	2.297e+00	2.128e+01
-0.550	1.326e+01	1.438e+01	2.238e+00	2.145e+01
-0.525	1.312e+01	1.421e+01	2.180e+00	2.161e+01
-0.500	1.299e+01	1.405e+01	2.121e+00	2.177e+01
-0.475	1.283e+01	1.386e+01	2.055e+00	2.195e+01
-0.450	1.268e+01	1.367e+01	1.990e+00	2.212e+01
-0.425	1.252e+01	1.348e+01	1.924e+00	2.230e+01
-0.400	1.236e+01	1.329e+01	1.858e+00	2.247e+01
-0.375	1.218e+01	1.307e+01	1.786e+00	2.265e+01
-0.350	1.200e+01	1.286e+01	1.714e+00	2.284e+01
-0.325	1.182e+01	1.264e+01	1.642e+00	2.302e+01
-0.300	1.165e+01	1.243e+01	1.569e+00	2.320e+01
-0.275	1.144e+01	1.219e+01	1.492e+00	2.338e+01
-0.250	1.124e+01	1.195e+01	1.415e+00	2.355e+01
-0.225	1.104e+01	1.171e+01	1.338e+00	2.373e+01
-0.200	1.084e+01	1.147e+01	1.261e+00	2.391e+01
-0.175	1.063e+01	1.122e+01	1.183e+00	2.408e+01
-0.150	1.041e+01	1.096e+01	1.105e+00	2.425e+01
-0.125	1.019e+01	1.070e+01	1.026e+00	2.443e+01
-0.100	9.976e+00	1.045e+01	9.482e-01	2.460e+01
-0.075	9.743e+00	1.018e+01	8.741e-01	2.476e+01
-0.050	9.511e+00	9.911e+00	8.001e-01	2.492e+01
-0.025	9.279e+00	9.642e+00	7.260e-01	2.509e+01
0.000	9.048e+00	9.374e+00	6.519e-01	2.525e+01
0.025	8.808e+00	9.102e+00	5.888e-01	2.541e+01
0.050	8.568e+00	8.831e+00	5.257e-01	2.558e+01
0.075	8.328e+00	8.559e+00	4.625e-01	2.574e+01
0.100	8.087e+00	8.287e+00	3.994e-01	2.590e+01
0.125	7.845e+00	8.021e+00	3.528e-01	2.607e+01
0.150	7.602e+00	7.755e+00	3.061e-01	2.624e+01
0.175	7.360e+00	7.490e+00	2.595e-01	2.641e+01
0.200	7.118e+00	7.224e+00	2.129e-01	2.658e+01
0.225	6.879e+00	6.971e+00	1.842e-01	2.678e+01
0.250	6.641e+00	6.719e+00	1.555e-01	2.697e+01
0.275	6.404e+00	6.467e+00	1.269e-01	2.717e+01
0.300	6.165e+00	6.214e+00	9.822e-02	2.736e+01
0.325	5.940e+00	5.982e+00	8.383e-02	2.760e+01
0.350	5.714e+00	5.749e+00	6.944e-02	2.784e+01
0.375	5.489e+00	5.517e+00	5.505e-02	2.807e+01
0.400	5.264e+00	5.284e+00	4.067e-02	2.831e+01
0.425	5.058e+00	5.075e+00	3.448e-02	2.860e+01
0.450	4.852e+00	4.866e+00	2.829e-02	2.889e+01
0.475	4.645e+00	4.656e+00	2.210e-02	2.918e+01
0.500	4.439e+00	4.447e+00	1.591e-02	2.947e+01
0.525	4.256e+00	4.263e+00	1.335e-02	2.982e+01
0.550	4.073e+00	4.078e+00	1.078e-02	3.018e+01
0.575	3.890e+00	3.894e+00	8.217e-03	3.054e+01
0.600	3.707e+00	3.710e+00	5.651e-03	3.090e+01
0.625	3.548e+00	3.550e+00	4.634e-03	3.133e+01
0.650	3.388e+00	3.390e+00	3.617e-03	3.177e+01
0.675	3.230e+00	3.231e+00	2.601e-03	3.221e+01
0.700	3.070e+00	3.071e+00	1.584e-03	3.265e+01
0.725	2.933e+00	2.934e+00	1.267e-03	3.318e+01
0.750	2.798e+00	2.798e+00	9.511e-04	3.371e+01
0.775	2.661e+00	2.661e+00	6.347e-04	3.424e+01
0.800	2.525e+00	2.525e+00	3.184e-04	3.477e+01
0.825	2.410e+00	2.410e+00	2.504e-04	3.541e+01
0.850	2.295e+00	2.295e+00	1.824e-04	3.605e+01
0.875	2.179e+00	2.179e+00	1.144e-04	3.669e+01
0.900	2.064e+00	2.064e+00	4.637e-05	3.733e+01
0.925	1.968e+00	1.968e+00	0.000e+00	3.809e+01
0.950	1.872e+00	1.872e+00	0.000e+00	3.886e+01
0.975	1.775e+00	1.775e+00	0.000e+00	3.962e+01
1.000	1.679e+00	1.679e+00	0.000e+00	4.039e+01
1.025	1.599e+00	1.599e+00	0.000e+00	4.130e+01
1.050	1.520e+00	1.520e+00	0.000e+00	4.221e+01
1.075	1.440e+00	1.440e+00	0.000e+00	4.312e+01
1.100	1.360e+00	1.360e+00	0.000e+00	4.403e+01
1.125	1.294e+00	1.294e+00	0.000e+00	4.511e+01
1.150	1.229e+00	1.229e+00	0.000e+00	4.619e+01
1.175	1.163e+00	1.163e+00	0.000e+00	4.727e+01
1.200	1.098e+00	1.098e+00	0.000e+00	4.834e+01
1.225	1.044e+00	1.044e+00	0.000e+00	4.962e+01
1.250	9.905e-01	9.905e-01	0.000e+00	5.089e+01
1.275	9.370e-01	9.370e-01	0.000e+00	5.216e+01
1.300	8.833e-01	8.833e-01	0.000e+00	5.344e+01
1.325	8.397e-01	8.397e-01	0.000e+00	5.494e+01
1.350	7.963e-01	7.963e-01	0.000e+00	5.644e+01
1.375	7.527e-01	7.527e-01	0.000e+00	5.793e+01
1.400	7.091e-01	7.091e-01	0.000e+00	5.943e+01
1.425	6.739e-01	6.739e-01	0.000e+00	6.119e+01
1.450	6.386e-01	6.386e-01	0.000e+00	6.295e+01
1.475	6.034e-01	6.034e-01	0.000e+00	6.472e+01
1.500	5.681e-01	5.681e-01	0.000e+00	6.648e+01
1.525	5.397e-01	5.397e-01	0.000e+00	6.854e+01
1.550	5.113e-01	5.113e-01	0.000e+00	7.060e+01
1.575	4.828e-01	4.828e-01	0.000e+00	7.267e+01
1.600	4.544e-01	4.544e-01	0.000e+00	7.473e+01
1.625	4.315e-01	4.315e-01	0.000e+00	7.715e+01
1.650	4.086e-01	4.086e-01	0.000e+00	7.956e+01
1.675	3.858e-01	3.858e-01	0.000e+00	8.198e+01
1.700	3.629e-01	3.629e-01	0.000e+00	8.440e+01
1.725	3.446e-01	3.446e-01	0.000e+00	8.723e+01
1.750	3.262e-01	3.262e-01	0.000e+00	9.005e+01
1.775	3.079e-01	3.079e-01	0.000e+00	9.288e+01
1.800	2.896e-01	2.896e-01	0.000e+00	9.571e+01
1.825	2.749e-01	2.749e-01	0.000e+00	9.902e+01
1.850	2.602e-01	2.602e-01	0.000e+00	1.023e+02
1.875	2.455e-01	2.455e-01	0.000e+00	1.056e+02
1.900	2.308e-01	2.308e-01	0.000e+00	1.089e+02
1.925	2.191e-01	2.191e-01	0.000e+00	1.128e+02
1.950	2.073e-01	2.073e-01	0.000e+00	1.167e+02
1.975	1.956e-01	1.956e-01	0.000e+00	1.205e+02
2.000	1.839e-01	1.839e-01	0.000e+00	1.244e+02
2.025	1.745e-01	1.745e-01	0.000e+00	1.289e+02
2.050	1.651e-01	1.651e-01	0.000e+00	1.334e+02
2.075	1.557e-01	1.557e-01	0.000e+00	1.379e+02
2.100	1.464e-01	1.464e-01	0.000e+00	1.424e+02
2.125	1.389e-01	1.389e-01	0.000e+00	1.477e+02
2.150	1.314e-01	1.314e-01	0.000e+00	1.529e+02
2.175	1.240e-01	1.240e-01	0.000e+00	1.582e+02
2.200	1.165e-01	1.165e-01	0.000e+00	1.635e+02
2.225	1.105e-01	1.105e-01	0.000e+00	1.696e+02
2.250	1.046e-01	1.046e-01	0.000e+00	1.758e+02
2.275	9.861e-02	9.861e-02	0.000e+00	1.819e+02
2.300	9.266e-02	9.266e-02	0.000e+00	1.880e+02
2.325	8.791e-02	8.791e-02	0.000e+00	1.952e+02
2.350	8.317e-02	8.317e-02	0.000e+00	2.024e+02
2.375	7.842e-02	7.842e-02	0.000e+00	2.095e+02
2.400	7.368e-02	7.368e-02	0.000e+00	2.167e+02
2.425	6.990e-02	6.990e-02	0.000e+00	2.251e+02
2.450	6.613e-02	6.613e-02	0.000e+00	2.334e+02
2.475	6.235e-02	6.235e-02	0.000e+00	2.418e+02
2.500	5.858e-02	5.858e-02	0.000e+00	2.501e+02
2.525	5.558e-02	5.558e-02	0.000e+00	2.599e+02
2.550	5.257e-02	5.257e-02	0.000e+00	2.696e+02
2.575	4.957e-02	4.957e-02	0.000e+00	2.794e+02
2.600	4.656e-02	4.656e-02	0.000e+00	2.891e+02
2.625	4.417e-02	4.417e-02	0.000e+00	3.005e+02
2.650	4.179e-02	4.179e-02	0.000e+00	3.119e+02
2.675	3.940e-02	3.940e-02	0.000e+00	3.232e+02
2.700	3.701e-02	3.701e-02	0.000e+00	3.346e+02
2.725	3.511e-02	3.511e-02	0.000e+00	3.479e+02
2.750	3.321e-02	3.321e-02	0.000e+00	3.611e+02
2.775	3.131e-02	3.131e-02	0.000e+00	3.744e+02
2.800	2.941e-02	2.941e-02	0.000e+00	3.876e+02
2.825	2.790e-02	2.790e-02	0.000e+00	4.031e+02
2.850	2.639e-02	2.639e-02	0.000e+00	4.185e+02
2.875	2.488e-02	2.488e-02	0.000e+00	4.340e+02
2.900	2.337e-02	2.337e-02	0.000e+00	4.494e+02
2.925	2.217e-02	2.217e-02	0.000e+00	4.675e+02
2.950	2.097e-02	2.097e-02	0.000e+00	4.855e+02
2.975	1.977e-02	1.977e-02	0.000e+00	5.035e+02
3.000	1.857e-02	1.857e-02	0.000e+00	5.216e+02


==> anc/tab6_bottom.txt <==
# Title: Accurate Gaunt factors for non-relativistic quadrupole bremsstrahlung
# Authors: Pradler J., Semmelrock L.
# Table: Interference term for quadrupole bremsstrahlung on linear grid in x
# =============================================================================================================
# Byte-by-byte description of file: tab10.txt
# -------------------------------------------------------------------------------------------------------------
# Bytes     Format   Units   Label         Explanations
# -------------------------------------------------------------------------------------------------------------
# 001-008   F6.4     ---     x             [0.0025,0.9975] Emitted energy fraction
# 008-019   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = -3.0 (1),(2)
# 021-032   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = -2.9 (1),(2)
# 034-045   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = -2.8 (1),(2)
# 047-058   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = -2.7 (1),(2)
# 060-071   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = -2.6 (1),(2)
# 073-084   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = -2.5 (1),(2)
# 086-097   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = -2.4 (1),(2)
# 099-110   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = -2.3 (1),(2)
# 112-123   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = -2.2 (1),(2)
# 125-136   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = -2.1 (1),(2)
# 138-149   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = -2.0 (1),(2)
# 151-162   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = -1.9 (1),(2)
# 164-175   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = -1.8 (1),(2)
# 177-188   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = -1.7 (1),(2)
# 190-201   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = -1.6 (1),(2)
# 203-214   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = -1.5 (1),(2)
# 216-227   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = -1.4 (1),(2)
# 229-240   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = -1.3 (1),(2)
# 242-253   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = -1.2 (1),(2)
# 255-266   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = -1.1 (1),(2)
# 268-279   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = -1.0 (1),(2)
# 281-292   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = -0.9 (1),(2)
# 294-305   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = -0.8 (1),(2)
# 307-318   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = -0.7 (1),(2)
# 320-331   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = -0.6 (1),(2)
# 333-344   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = -0.5 (1),(2)
# 346-357   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = -0.4 (1),(2)
# 359-370   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = -0.3 (1),(2)
# 372-383   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = -0.2 (1),(2)
# 385-396   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = -0.1 (1),(2)
# 398-409   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 0.0 (1),(2)
# 411-422   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 0.1 (1),(2)
# 424-435   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 0.2 (1),(2)
# 437-448   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 0.3 (1),(2)
# 450-461   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 0.4 (1),(2)
# 463-474   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 0.5 (1),(2)
# 476-487   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 0.6 (1),(2)
# 489-500   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 0.7 (1),(2)
# 502-513   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 0.8 (1),(2)
# 515-526   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 0.9 (1),(2)
# 528-539   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 1.0 (1),(2)
# 541-552   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 1.1 (1),(2)
# 554-565   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 1.2 (1),(2)
# 567-578   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 1.3 (1),(2)
# 580-591   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 1.4 (1),(2)
# 593-604   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 1.5 (1),(2)
# 606-617   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 1.6 (1),(2)
# 619-630   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 1.7 (1),(2)
# 632-643   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 1.8 (1),(2)
# 645-656   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 1.9 (1),(2)
# 658-669   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 2.0 (1),(2)
# 671-682   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 2.1 (1),(2)
# 684-695   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 2.2 (1),(2)
# 697-708   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 2.3 (1),(2)
# 710-721   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 2.4 (1),(2)
# 723-734   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 2.5 (1),(2)
# 736-747   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 2.6 (1),(2)
# 749-760   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 2.7 (1),(2)
# 762-773   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 2.8 (1),(2)
# 775-786   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 2.9 (1),(2)
# 788-799   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 3.0 (1),(2)
# 801-812   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 3.1 (1),(2)
# 814-825   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 3.2 (1),(2)
# 827-838   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 3.3 (1),(2)
# 840-851   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 3.4 (1),(2)
# 853-864   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 3.5 (1),(2)
# 866-877   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 3.6 (1),(2)
# 879-890   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 3.7 (1),(2)
# 892-903   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 3.8 (1),(2)
# 905-916   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 3.9 (1),(2)
# 918-929   E12.5    ---     g_int         Interference term for log10(abs(nu_i)) = 4.0 (1),(2)
# -------------------------------------------------------------------------------------------------------------
# Note (1): g_int as defined in Eq. (3), nu_i as defined in first unnumbered equation
# Note (2): the value of the logarithm of |nui| for each column is log10(|nui|) = -3.0 + 0.1*(column#-2)
# -------------------------------------------------------------------------------------------------------------
0.0025	5.52918e-02	5.52917e-02	5.52916e-02	5.52915e-02	5.52913e-02	5.52909e-02	5.52904e-02	5.52896e-02	5.52882e-02	5.52861e-02	5.52828e-02	5.52775e-02	5.52690e-02	5.52557e-02	5.52346e-02	5.52011e-02	5.51481e-02	5.50642e-02	5.49317e-02	5.47225e-02	5.43933e-02	5.38772e-02	5.30730e-02	5.18325e-02	4.99476e-02	4.71501e-02	4.31422e-02	3.76905e-02	3.08000e-02	2.29281e-02	1.50586e-02	8.39425e-03	3.79670e-03	1.31759e-03	3.27537e-04	5.34345e-05	5.14661e-06	2.53998e-07	5.44446e-09	4.01817e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0050	5.98950e-02	5.98950e-02	5.98949e-02	5.98947e-02	5.98945e-02	5.98941e-02	5.98936e-02	5.98926e-02	5.98912e-02	5.98889e-02	5.98853e-02	5.98795e-02	5.98704e-02	5.98560e-02	5.98331e-02	5.97968e-02	5.97394e-02	5.96486e-02	5.95050e-02	5.92785e-02	5.89220e-02	5.83629e-02	5.74918e-02	5.61478e-02	5.41058e-02	5.10753e-02	4.67353e-02	4.08353e-02	3.33800e-02	2.48523e-02	1.63223e-02	9.10629e-03	4.11782e-03	1.42818e-03	3.54885e-04	5.79985e-05	5.57942e-06	2.75885e-07	5.85920e-09	4.38068e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0075	6.29695e-02	6.29694e-02	6.29694e-02	6.29692e-02	6.29690e-02	6.29686e-02	6.29680e-02	6.29670e-02	6.29655e-02	6.29631e-02	6.29593e-02	6.29532e-02	6.29436e-02	6.29284e-02	6.29044e-02	6.28662e-02	6.28059e-02	6.27104e-02	6.25595e-02	6.23213e-02	6.19464e-02	6.13585e-02	6.04424e-02	5.90288e-02	5.68807e-02	5.36930e-02	4.91294e-02	4.29305e-02	3.51042e-02	2.61444e-02	1.71637e-02	9.58592e-03	4.32858e-03	1.50428e-03	3.74516e-04	6.09426e-05	5.86637e-06	2.85978e-07	6.23980e-09	4.56127e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0100	6.53568e-02	6.53568e-02	6.53567e-02	6.53565e-02	6.53563e-02	6.53559e-02	6.53552e-02	6.53543e-02	6.53527e-02	6.53502e-02	6.53462e-02	6.53399e-02	6.53300e-02	6.53142e-02	6.52892e-02	6.52497e-02	6.51870e-02	6.50879e-02	6.49312e-02	6.46839e-02	6.42946e-02	6.36842e-02	6.27328e-02	6.12646e-02	5.90332e-02	5.57215e-02	5.09818e-02	4.45495e-02	3.64390e-02	2.71522e-02	1.78162e-02	9.95444e-03	4.49345e-03	1.56627e-03	3.89822e-04	6.37857e-05	6.01368e-06	3.02838e-07	6.22904e-09	4.85717e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0125	6.73438e-02	6.73437e-02	6.73436e-02	6.73434e-02	6.73432e-02	6.73428e-02	6.73421e-02	6.73411e-02	6.73395e-02	6.73369e-02	6.73328e-02	6.73263e-02	6.73161e-02	6.72998e-02	6.72741e-02	6.72333e-02	6.71687e-02	6.70665e-02	6.69050e-02	6.66501e-02	6.62488e-02	6.56194e-02	6.46385e-02	6.31242e-02	6.08224e-02	5.74059e-02	5.25170e-02	4.58880e-02	3.75427e-02	2.79924e-02	1.83609e-02	1.02531e-02	4.63548e-03	1.61595e-03	3.99753e-04	6.53203e-05	6.32161e-06	3.06495e-07	6.63680e-09	4.21234e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0150	6.90655e-02	6.90655e-02	6.90654e-02	6.90652e-02	6.90649e-02	6.90645e-02	6.90639e-02	6.90628e-02	6.90611e-02	6.90585e-02	6.90543e-02	6.90477e-02	6.90371e-02	6.90204e-02	6.89940e-02	6.89522e-02	6.88859e-02	6.87811e-02	6.86154e-02	6.83538e-02	6.79420e-02	6.72961e-02	6.62892e-02	6.47346e-02	6.23708e-02	5.88618e-02	5.38410e-02	4.70387e-02	3.84903e-02	2.87195e-02	1.88360e-02	1.05029e-02	4.76326e-03	1.65376e-03	4.06205e-04	6.57779e-05	6.47953e-06	2.96304e-07	5.97968e-09	5.16358e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0175	7.05976e-02	7.05975e-02	7.05974e-02	7.05972e-02	7.05970e-02	7.05965e-02	7.05959e-02	7.05948e-02	7.05931e-02	7.05904e-02	7.05861e-02	7.05793e-02	7.05685e-02	7.05515e-02	7.05245e-02	7.04817e-02	7.04139e-02	7.03067e-02	7.01372e-02	6.98697e-02	6.94485e-02	6.87877e-02	6.77575e-02	6.61665e-02	6.37468e-02	6.01539e-02	5.50132e-02	4.80535e-02	3.93235e-02	2.93632e-02	1.92625e-02	1.07171e-02	4.87939e-03	1.68179e-03	4.12101e-04	6.64010e-05	6.36836e-06	3.13761e-07	6.67049e-09	4.11048e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0200	7.19866e-02	7.19865e-02	7.19864e-02	7.19863e-02	7.19860e-02	7.19855e-02	7.19849e-02	7.19838e-02	7.19820e-02	7.19793e-02	7.19749e-02	7.19680e-02	7.19570e-02	7.19396e-02	7.19120e-02	7.18683e-02	7.17992e-02	7.16898e-02	7.15169e-02	7.12440e-02	7.08141e-02	7.01398e-02	6.90882e-02	6.74639e-02	6.49927e-02	6.13223e-02	5.60703e-02	4.89646e-02	4.00683e-02	2.99416e-02	1.96528e-02	1.09053e-02	4.98413e-03	1.70319e-03	4.19395e-04	6.79199e-05	6.23546e-06	3.37258e-07	7.17089e-09	3.94299e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0225	7.32637e-02	7.32637e-02	7.32635e-02	7.32634e-02	7.32631e-02	7.32626e-02	7.32619e-02	7.32608e-02	7.32590e-02	7.32562e-02	7.32518e-02	7.32447e-02	7.32335e-02	7.32158e-02	7.31877e-02	7.31433e-02	7.30729e-02	7.29615e-02	7.27854e-02	7.25074e-02	7.20696e-02	7.13827e-02	7.03113e-02	6.86559e-02	6.61367e-02	6.23936e-02	5.70371e-02	4.97937e-02	4.07422e-02	3.04667e-02	2.00148e-02	1.10741e-02	5.07705e-03	1.72121e-03	4.28594e-04	7.01873e-05	6.31633e-06	3.30746e-07	6.00356e-09	5.52145e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0250	7.44507e-02	7.44507e-02	7.44506e-02	7.44504e-02	7.44501e-02	7.44497e-02	7.44489e-02	7.44478e-02	7.44460e-02	7.44431e-02	7.44386e-02	7.44314e-02	7.44201e-02	7.44020e-02	7.43735e-02	7.43283e-02	7.42567e-02	7.41434e-02	7.39643e-02	7.36816e-02	7.32364e-02	7.25376e-02	7.14476e-02	6.97631e-02	6.71986e-02	6.33868e-02	5.79308e-02	5.05562e-02	4.13575e-02	3.09468e-02	2.03535e-02	1.12291e-02	5.15773e-03	1.73860e-03	4.39097e-04	7.25404e-05	6.62602e-06	2.97545e-07	4.97314e-09	4.27070e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0275	7.55636e-02	7.55636e-02	7.55635e-02	7.55633e-02	7.55630e-02	7.55625e-02	7.55618e-02	7.55606e-02	7.55588e-02	7.55559e-02	7.55513e-02	7.55440e-02	7.55325e-02	7.55142e-02	7.54852e-02	7.54393e-02	7.53666e-02	7.52515e-02	7.50696e-02	7.47825e-02	7.43302e-02	7.36203e-02	7.25127e-02	7.08005e-02	6.81929e-02	6.43155e-02	5.87642e-02	5.12631e-02	4.19234e-02	3.13880e-02	2.06723e-02	1.13740e-02	5.22610e-03	1.75731e-03	4.49739e-04	7.42616e-05	7.00487e-06	2.68664e-07	5.65094e-09	2.04309e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0300	7.66145e-02	7.66144e-02	7.66143e-02	7.66141e-02	7.66138e-02	7.66133e-02	7.66126e-02	7.66114e-02	7.66096e-02	7.66066e-02	7.66020e-02	7.65946e-02	7.65828e-02	7.65643e-02	7.65349e-02	7.64883e-02	7.64145e-02	7.62978e-02	7.61132e-02	7.58219e-02	7.53629e-02	7.46424e-02	7.35180e-02	7.17794e-02	6.91307e-02	6.51903e-02	5.95468e-02	5.19232e-02	4.24469e-02	3.17949e-02	2.09734e-02	1.15120e-02	5.28241e-03	1.77852e-03	4.59249e-04	7.48697e-05	7.25503e-06	2.68864e-07	7.21114e-09	2.80283e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0325	7.76126e-02	7.76125e-02	7.76124e-02	7.76122e-02	7.76119e-02	7.76114e-02	7.76107e-02	7.76095e-02	7.76076e-02	7.76046e-02	7.75999e-02	7.75924e-02	7.75805e-02	7.75617e-02	7.75319e-02	7.74847e-02	7.74099e-02	7.72916e-02	7.71045e-02	7.68091e-02	7.63437e-02	7.56131e-02	7.44727e-02	7.27088e-02	7.00203e-02	6.60191e-02	6.02863e-02	5.25431e-02	4.29334e-02	3.21710e-02	2.12585e-02	1.16454e-02	5.32727e-03	1.80268e-03	4.66548e-04	7.42185e-05	7.24616e-06	2.99248e-07	7.79979e-09	5.34637e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0350	7.85654e-02	7.85653e-02	7.85652e-02	7.85650e-02	7.85647e-02	7.85642e-02	7.85635e-02	7.85622e-02	7.85603e-02	7.85573e-02	7.85525e-02	7.85449e-02	7.85329e-02	7.85138e-02	7.84836e-02	7.84358e-02	7.83601e-02	7.82402e-02	7.80506e-02	7.77514e-02	7.72798e-02	7.65395e-02	7.53837e-02	7.35954e-02	7.08687e-02	6.68085e-02	6.09886e-02	5.31282e-02	4.33874e-02	3.25192e-02	2.15287e-02	1.17759e-02	5.36157e-03	1.82968e-03	4.70897e-04	7.24626e-05	6.95499e-06	3.41282e-07	6.54687e-09	5.75649e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0375	7.94788e-02	7.94787e-02	7.94786e-02	7.94784e-02	7.94781e-02	7.94776e-02	7.94769e-02	7.94756e-02	7.94737e-02	7.94707e-02	7.94658e-02	7.94581e-02	7.94460e-02	7.94267e-02	7.93961e-02	7.93477e-02	7.92710e-02	7.91496e-02	7.89577e-02	7.86547e-02	7.81773e-02	7.74276e-02	7.62569e-02	7.44450e-02	7.16812e-02	6.75636e-02	6.16586e-02	5.36828e-02	4.38125e-02	3.28420e-02	2.17846e-02	1.19048e-02	5.38637e-03	1.85901e-03	4.71938e-04	6.99620e-05	6.45213e-06	3.70710e-07	4.14051e-09	2.87546e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0400	8.03578e-02	8.03578e-02	8.03576e-02	8.03574e-02	8.03571e-02	8.03566e-02	8.03559e-02	8.03546e-02	8.03527e-02	8.03496e-02	8.03447e-02	8.03369e-02	8.03246e-02	8.03050e-02	8.02741e-02	8.02251e-02	8.01475e-02	8.00248e-02	7.98306e-02	7.95240e-02	7.90409e-02	7.82821e-02	7.70970e-02	7.52622e-02	7.24623e-02	6.82887e-02	6.23001e-02	5.42105e-02	4.42118e-02	3.31411e-02	2.20269e-02	1.20329e-02	5.40286e-03	1.88986e-03	4.69667e-04	6.71727e-05	5.86283e-06	3.70125e-07	2.06295e-09	-7.55131e-12	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0425	8.12065e-02	8.12064e-02	8.12062e-02	8.12061e-02	8.12057e-02	8.12053e-02	8.12045e-02	8.12032e-02	8.12012e-02	8.11981e-02	8.11932e-02	8.11853e-02	8.11728e-02	8.11531e-02	8.11218e-02	8.10723e-02	8.09938e-02	8.08697e-02	8.06733e-02	8.03632e-02	7.98745e-02	7.91070e-02	7.79078e-02	7.60509e-02	7.32158e-02	6.89874e-02	6.29166e-02	5.47143e-02	4.45877e-02	3.34184e-02	2.22559e-02	1.21609e-02	5.41233e-03	1.92129e-03	4.64372e-04	6.45530e-05	5.32406e-06	3.35014e-07	1.50625e-09	-1.93958e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0450	8.20281e-02	8.20281e-02	8.20279e-02	8.20277e-02	8.20274e-02	8.20269e-02	8.20261e-02	8.20249e-02	8.20229e-02	8.20197e-02	8.20147e-02	8.20067e-02	8.19942e-02	8.19742e-02	8.19426e-02	8.18925e-02	8.18132e-02	8.16877e-02	8.14892e-02	8.11758e-02	8.06817e-02	7.99056e-02	7.86928e-02	7.68142e-02	7.39447e-02	6.96626e-02	6.35109e-02	5.51969e-02	4.49425e-02	3.36753e-02	2.24717e-02	1.22891e-02	5.41605e-03	1.95228e-03	4.56558e-04	6.24956e-05	4.95065e-06	2.73290e-07	2.73737e-09	2.58519e-12	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0475	8.28258e-02	8.28257e-02	8.28256e-02	8.28254e-02	8.28251e-02	8.28245e-02	8.28238e-02	8.28225e-02	8.28205e-02	8.28173e-02	8.28122e-02	8.28042e-02	8.27914e-02	8.27713e-02	8.27393e-02	8.26887e-02	8.26086e-02	8.24818e-02	8.22813e-02	8.19645e-02	8.14652e-02	8.06807e-02	7.94547e-02	7.75549e-02	7.46518e-02	7.03169e-02	6.40853e-02	5.56603e-02	4.52781e-02	3.39131e-02	2.26748e-02	1.24175e-02	5.41530e-03	1.98180e-03	4.46866e-04	6.12869e-05	4.81514e-06	2.00764e-07	5.10101e-09	4.08232e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0500	8.36019e-02	8.36018e-02	8.36017e-02	8.36015e-02	8.36011e-02	8.36006e-02	8.35998e-02	8.35985e-02	8.35965e-02	8.35933e-02	8.35882e-02	8.35801e-02	8.35672e-02	8.35468e-02	8.35146e-02	8.34635e-02	8.33825e-02	8.32545e-02	8.30519e-02	8.27319e-02	8.22275e-02	8.14350e-02	8.01960e-02	7.82754e-02	7.53393e-02	7.09524e-02	6.46420e-02	5.61066e-02	4.55962e-02	3.41328e-02	2.28650e-02	1.25463e-02	5.41129e-03	2.00891e-03	4.36009e-04	6.10909e-05	4.94104e-06	1.35369e-07	7.45058e-09	6.67863e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0525	8.43586e-02	8.43585e-02	8.43584e-02	8.43582e-02	8.43578e-02	8.43573e-02	8.43565e-02	8.43552e-02	8.43532e-02	8.43499e-02	8.43447e-02	8.43365e-02	8.43236e-02	8.43030e-02	8.42704e-02	8.42188e-02	8.41371e-02	8.40078e-02	8.38033e-02	8.34802e-02	8.29708e-02	8.21703e-02	8.09186e-02	7.89777e-02	7.60092e-02	7.15712e-02	6.51827e-02	5.65374e-02	4.58982e-02	3.43356e-02	2.30427e-02	1.26752e-02	5.40518e-03	2.03273e-03	4.24712e-04	6.19502e-05	5.30622e-06	9.21657e-08	8.68605e-09	6.05975e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0550	8.50978e-02	8.50977e-02	8.50976e-02	8.50974e-02	8.50970e-02	8.50965e-02	8.50957e-02	8.50944e-02	8.50923e-02	8.50890e-02	8.50838e-02	8.50755e-02	8.50624e-02	8.50417e-02	8.50088e-02	8.49567e-02	8.48743e-02	8.47437e-02	8.45373e-02	8.42111e-02	8.36969e-02	8.28886e-02	8.16244e-02	7.96637e-02	7.66633e-02	7.21748e-02	6.57089e-02	5.69541e-02	4.61854e-02	3.45223e-02	2.32077e-02	1.28040e-02	5.39804e-03	2.05252e-03	4.13670e-04	6.37998e-05	5.85266e-06	8.01853e-08	8.15620e-09	2.14739e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0575	8.58211e-02	8.58211e-02	8.58209e-02	8.58207e-02	8.58204e-02	8.58199e-02	8.58190e-02	8.58177e-02	8.58156e-02	8.58123e-02	8.58070e-02	8.57987e-02	8.57855e-02	8.57645e-02	8.57314e-02	8.56788e-02	8.55956e-02	8.54639e-02	8.52555e-02	8.49264e-02	8.44073e-02	8.35914e-02	8.23151e-02	8.03348e-02	7.73031e-02	7.27648e-02	6.62222e-02	5.73580e-02	4.64590e-02	3.46938e-02	2.33603e-02	1.29325e-02	5.39086e-03	2.06766e-03	4.03512e-04	6.64871e-05	6.49932e-06	1.01289e-07	5.82131e-09	-3.41482e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0600	8.65301e-02	8.65300e-02	8.65299e-02	8.65297e-02	8.65293e-02	8.65288e-02	8.65280e-02	8.65266e-02	8.65245e-02	8.65212e-02	8.65159e-02	8.65074e-02	8.64941e-02	8.64730e-02	8.64395e-02	8.63865e-02	8.63026e-02	8.61697e-02	8.59595e-02	8.56274e-02	8.51037e-02	8.42803e-02	8.29920e-02	8.09924e-02	7.79298e-02	7.33424e-02	6.67236e-02	5.77503e-02	4.67200e-02	3.48508e-02	2.35005e-02	1.30602e-02	5.38453e-03	2.07764e-03	3.94779e-04	6.97962e-05	7.15518e-06	1.50716e-07	2.19049e-09	-8.25377e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0625	8.72259e-02	8.72258e-02	8.72257e-02	8.72255e-02	8.72252e-02	8.72246e-02	8.72238e-02	8.72224e-02	8.72203e-02	8.72169e-02	8.72116e-02	8.72031e-02	8.71896e-02	8.71683e-02	8.71346e-02	8.70811e-02	8.69965e-02	8.68624e-02	8.66504e-02	8.63154e-02	8.57871e-02	8.49564e-02	8.36563e-02	8.16379e-02	7.85448e-02	7.39087e-02	6.72144e-02	5.81320e-02	4.69694e-02	3.49942e-02	2.36283e-02	1.31868e-02	5.37984e-03	2.08212e-03	3.87912e-04	7.34707e-05	7.73089e-06	2.18744e-07	-1.88686e-09	-1.03993e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0650	8.79098e-02	8.79097e-02	8.79096e-02	8.79094e-02	8.79090e-02	8.79085e-02	8.79076e-02	8.79063e-02	8.79041e-02	8.79007e-02	8.78953e-02	8.78868e-02	8.78732e-02	8.78517e-02	8.78177e-02	8.77638e-02	8.76784e-02	8.75433e-02	8.73295e-02	8.69917e-02	8.64589e-02	8.56209e-02	8.43093e-02	8.22722e-02	7.91491e-02	7.44648e-02	6.76954e-02	5.85041e-02	4.72081e-02	3.51245e-02	2.37438e-02	1.33118e-02	5.37747e-03	2.08085e-03	3.83245e-04	7.72364e-05	8.14795e-06	2.92883e-07	-5.48075e-09	-9.04364e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0675	8.85828e-02	8.85827e-02	8.85825e-02	8.85823e-02	8.85820e-02	8.85814e-02	8.85806e-02	8.85792e-02	8.85770e-02	8.85736e-02	8.85682e-02	8.85595e-02	8.85459e-02	8.85242e-02	8.84899e-02	8.84356e-02	8.83495e-02	8.82133e-02	8.79977e-02	8.76571e-02	8.71199e-02	8.62748e-02	8.49518e-02	8.28963e-02	7.97436e-02	7.50116e-02	6.81676e-02	5.88674e-02	4.74369e-02	3.52423e-02	2.38471e-02	1.34348e-02	5.37804e-03	2.07371e-03	3.81006e-04	8.08196e-05	8.34510e-06	3.60091e-07	-7.81268e-09	-4.72315e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0700	8.92457e-02	8.92456e-02	8.92455e-02	8.92453e-02	8.92449e-02	8.92444e-02	8.92435e-02	8.92422e-02	8.92400e-02	8.92365e-02	8.92310e-02	8.92223e-02	8.92086e-02	8.91867e-02	8.91522e-02	8.90974e-02	8.90106e-02	8.88733e-02	8.86561e-02	8.83127e-02	8.77711e-02	8.69191e-02	8.55848e-02	8.35112e-02	8.03292e-02	7.55500e-02	6.86318e-02	5.92227e-02	4.76564e-02	3.53483e-02	2.39382e-02	1.35553e-02	5.38204e-03	2.06070e-03	3.81320e-04	8.39631e-05	8.28191e-06	4.08680e-07	-8.41279e-09	1.00680e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0725	8.98996e-02	8.98995e-02	8.98993e-02	8.98991e-02	8.98988e-02	8.98982e-02	8.98973e-02	8.98960e-02	8.98937e-02	8.98903e-02	8.98847e-02	8.98760e-02	8.98621e-02	8.98401e-02	8.98053e-02	8.97501e-02	8.96626e-02	8.95243e-02	8.93053e-02	8.89593e-02	8.84134e-02	8.75545e-02	8.62092e-02	8.41177e-02	8.09067e-02	7.60807e-02	6.90887e-02	5.95707e-02	4.78674e-02	3.54430e-02	2.40173e-02	1.36729e-02	5.38990e-03	2.04191e-03	3.84215e-04	8.64375e-05	7.93996e-06	4.29706e-07	-7.18535e-09	6.17833e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0750	9.05450e-02	9.05449e-02	9.05448e-02	9.05446e-02	9.05442e-02	9.05437e-02	9.05428e-02	9.05414e-02	9.05391e-02	9.05356e-02	9.05301e-02	9.05212e-02	9.05073e-02	9.04851e-02	9.04500e-02	9.03944e-02	9.03063e-02	9.01669e-02	8.99463e-02	8.95976e-02	8.90475e-02	8.81818e-02	8.68256e-02	8.47165e-02	8.14767e-02	7.66044e-02	6.95389e-02	5.99119e-02	4.80706e-02	3.55270e-02	2.40845e-02	1.37872e-02	5.40194e-03	2.01751e-03	3.89631e-04	8.80499e-05	7.32206e-06	4.17792e-07	-4.39013e-09	9.04700e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0775	9.11828e-02	9.11827e-02	9.11825e-02	9.11823e-02	9.11820e-02	9.11814e-02	9.11805e-02	9.11791e-02	9.11769e-02	9.11733e-02	9.11677e-02	9.11588e-02	9.11447e-02	9.11224e-02	9.10871e-02	9.10311e-02	9.09423e-02	9.08019e-02	9.05796e-02	9.02283e-02	8.96740e-02	8.88016e-02	8.74347e-02	8.53081e-02	8.20401e-02	7.71217e-02	6.99831e-02	6.02471e-02	4.82663e-02	3.56007e-02	2.41399e-02	1.38975e-02	5.41843e-03	1.98774e-03	3.97435e-04	8.86492e-05	6.44997e-06	3.71392e-07	-5.61723e-10	8.56519e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0800	9.18135e-02	9.18134e-02	9.18132e-02	9.18130e-02	9.18127e-02	9.18121e-02	9.18112e-02	9.18098e-02	9.18075e-02	9.18040e-02	9.17983e-02	9.17894e-02	9.17752e-02	9.17527e-02	9.17171e-02	9.16607e-02	9.15713e-02	9.14298e-02	9.12060e-02	9.08521e-02	9.02937e-02	8.94147e-02	8.80372e-02	8.58934e-02	8.25973e-02	7.76333e-02	7.04219e-02	6.05768e-02	4.84553e-02	3.56646e-02	2.41835e-02	1.40036e-02	5.43955e-03	1.95293e-03	4.07425e-04	8.81283e-05	5.36117e-06	2.92600e-07	3.60592e-09	4.59749e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0825	9.24377e-02	9.24376e-02	9.24375e-02	9.24373e-02	9.24369e-02	9.24364e-02	9.24355e-02	9.24340e-02	9.24318e-02	9.24282e-02	9.24225e-02	9.24135e-02	9.23992e-02	9.23766e-02	9.23407e-02	9.22839e-02	9.21939e-02	9.20514e-02	9.18259e-02	9.14695e-02	9.09071e-02	9.00216e-02	8.86335e-02	8.64728e-02	8.31488e-02	7.81395e-02	7.08557e-02	6.09014e-02	4.86381e-02	3.57192e-02	2.42156e-02	1.41049e-02	5.46541e-03	1.91344e-03	4.19346e-04	8.64247e-05	4.10506e-06	1.86614e-07	7.38329e-09	-2.12473e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0850	9.30561e-02	9.30560e-02	9.30558e-02	9.30556e-02	9.30553e-02	9.30547e-02	9.30538e-02	9.30523e-02	9.30501e-02	9.30464e-02	9.30407e-02	9.30316e-02	9.30173e-02	9.29945e-02	9.29584e-02	9.29011e-02	9.28105e-02	9.26671e-02	9.24400e-02	9.20811e-02	9.15147e-02	9.06228e-02	8.92244e-02	8.70467e-02	8.36953e-02	7.86410e-02	7.12850e-02	6.12214e-02	4.88150e-02	3.57649e-02	2.42362e-02	1.42010e-02	5.49608e-03	1.86967e-03	4.32900e-04	8.35186e-05	2.73904e-06	6.09802e-08	1.01167e-08	-1.02473e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0875	9.36690e-02	9.36689e-02	9.36688e-02	9.36685e-02	9.36682e-02	9.36676e-02	9.36667e-02	9.36652e-02	9.36629e-02	9.36593e-02	9.36535e-02	9.36444e-02	9.36299e-02	9.36070e-02	9.35706e-02	9.35130e-02	9.34218e-02	9.32773e-02	9.30488e-02	9.26874e-02	9.21170e-02	9.12188e-02	8.98101e-02	8.76158e-02	8.42371e-02	7.91382e-02	7.17103e-02	6.15374e-02	4.89865e-02	3.58021e-02	2.42454e-02	1.42916e-02	5.53155e-03	1.82209e-03	4.47754e-04	7.94303e-05	1.32460e-06	-7.52759e-08	1.13134e-08	-1.81425e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0900	9.42769e-02	9.42768e-02	9.42767e-02	9.42765e-02	9.42761e-02	9.42755e-02	9.42746e-02	9.42732e-02	9.42708e-02	9.42672e-02	9.42614e-02	9.42522e-02	9.42376e-02	9.42145e-02	9.41779e-02	9.41199e-02	9.40281e-02	9.38827e-02	9.36526e-02	9.32888e-02	9.27145e-02	9.18100e-02	9.03912e-02	8.81805e-02	8.47747e-02	7.96315e-02	7.21320e-02	6.18496e-02	4.91532e-02	3.58312e-02	2.42435e-02	1.43762e-02	5.57177e-03	1.77115e-03	4.63555e-04	7.42160e-05	-7.62304e-08	-2.12516e-07	1.06933e-08	-2.42689e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0925	9.48804e-02	9.48803e-02	9.48801e-02	9.48799e-02	9.48795e-02	9.48789e-02	9.48780e-02	9.48765e-02	9.48742e-02	9.48705e-02	9.48647e-02	9.48554e-02	9.48408e-02	9.48175e-02	9.47807e-02	9.47223e-02	9.46299e-02	9.44835e-02	9.42519e-02	9.38857e-02	9.33076e-02	9.23969e-02	9.09681e-02	8.87411e-02	8.53086e-02	8.01213e-02	7.25504e-02	6.21585e-02	4.93153e-02	3.58526e-02	2.42306e-02	1.44545e-02	5.61663e-03	1.71734e-03	4.79931e-04	6.79634e-05	-1.40396e-06	-3.41294e-07	8.20755e-09	-2.74677e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0950	9.54796e-02	9.54795e-02	9.54794e-02	9.54791e-02	9.54788e-02	9.54782e-02	9.54772e-02	9.54758e-02	9.54734e-02	9.54697e-02	9.54639e-02	9.54545e-02	9.54398e-02	9.54164e-02	9.53793e-02	9.53206e-02	9.52276e-02	9.50803e-02	9.48472e-02	9.44786e-02	9.38966e-02	9.29799e-02	9.15412e-02	8.92980e-02	8.58389e-02	8.06079e-02	7.29660e-02	6.24644e-02	4.94732e-02	3.58667e-02	2.42068e-02	1.45260e-02	5.66600e-03	1.66118e-03	4.96507e-04	6.07866e-05	-2.60425e-06	-4.53047e-07	4.02639e-09	-2.71493e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.0975	9.60751e-02	9.60750e-02	9.60749e-02	9.60746e-02	9.60743e-02	9.60737e-02	9.60727e-02	9.60712e-02	9.60689e-02	9.60652e-02	9.60592e-02	9.60499e-02	9.60350e-02	9.60115e-02	9.59742e-02	9.59151e-02	9.58215e-02	9.56733e-02	9.54387e-02	9.50678e-02	9.44821e-02	9.35593e-02	9.21108e-02	8.98516e-02	8.63663e-02	8.10918e-02	7.33790e-02	6.27677e-02	4.96274e-02	3.58738e-02	2.41723e-02	1.45905e-02	5.71970e-03	1.60317e-03	5.12907e-04	5.28208e-05	-3.62990e-06	-5.40627e-07	-1.49583e-09	-2.33561e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1000	9.66672e-02	9.66671e-02	9.66669e-02	9.66667e-02	9.66663e-02	9.66657e-02	9.66648e-02	9.66633e-02	9.66609e-02	9.66572e-02	9.66512e-02	9.66418e-02	9.66268e-02	9.66031e-02	9.65656e-02	9.65062e-02	9.64120e-02	9.62629e-02	9.60268e-02	9.56536e-02	9.50642e-02	9.41354e-02	9.26773e-02	9.04023e-02	8.68908e-02	8.15731e-02	7.37898e-02	6.30686e-02	4.97780e-02	3.58743e-02	2.41273e-02	1.46477e-02	5.77750e-03	1.54381e-03	5.28760e-04	4.42176e-05	-4.44233e-06	-5.98676e-07	-7.87142e-09	-1.67102e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1025	9.72561e-02	9.72560e-02	9.72559e-02	9.72556e-02	9.72553e-02	9.72547e-02	9.72537e-02	9.72522e-02	9.72498e-02	9.72461e-02	9.72401e-02	9.72306e-02	9.72155e-02	9.71917e-02	9.71540e-02	9.70942e-02	9.69994e-02	9.68494e-02	9.66119e-02	9.62364e-02	9.56433e-02	9.47086e-02	9.32409e-02	9.09502e-02	8.74129e-02	8.20523e-02	7.41986e-02	6.33676e-02	4.99256e-02	3.58685e-02	2.40719e-02	1.46972e-02	5.83917e-03	1.48361e-03	5.43711e-04	3.51398e-05	-5.01251e-06	-6.23841e-07	-1.45378e-08	-8.27433e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1050	9.78423e-02	9.78422e-02	9.78420e-02	9.78418e-02	9.78414e-02	9.78408e-02	9.78399e-02	9.78384e-02	9.78360e-02	9.78322e-02	9.78261e-02	9.78166e-02	9.78015e-02	9.77775e-02	9.77395e-02	9.76794e-02	9.75841e-02	9.74331e-02	9.71943e-02	9.68165e-02	9.62198e-02	9.52792e-02	9.38020e-02	9.14958e-02	8.79328e-02	8.25296e-02	7.46058e-02	6.36648e-02	5.00703e-02	3.58567e-02	2.40064e-02	1.47387e-02	5.90443e-03	1.42306e-03	5.57417e-04	2.57569e-05	-5.32136e-06	-6.14837e-07	-2.09162e-08	6.38949e-12	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1075	9.84259e-02	9.84258e-02	9.84257e-02	9.84254e-02	9.84251e-02	9.84244e-02	9.84235e-02	9.84220e-02	9.84195e-02	9.84157e-02	9.84097e-02	9.84001e-02	9.83849e-02	9.83608e-02	9.83226e-02	9.82621e-02	9.81662e-02	9.80144e-02	9.77741e-02	9.73941e-02	9.67938e-02	9.58475e-02	9.43609e-02	9.20393e-02	8.84509e-02	8.30053e-02	7.50116e-02	6.39606e-02	5.02125e-02	3.58393e-02	2.39309e-02	1.47719e-02	5.97300e-03	1.36265e-03	5.69559e-04	1.62407e-05	-5.35983e-06	-5.72385e-07	-2.64660e-08	8.67356e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1100	9.90073e-02	9.90072e-02	9.90071e-02	9.90068e-02	9.90064e-02	9.90058e-02	9.90049e-02	9.90033e-02	9.90009e-02	9.89971e-02	9.89910e-02	9.89813e-02	9.89660e-02	9.89418e-02	9.89034e-02	9.88425e-02	9.87461e-02	9.85934e-02	9.83518e-02	9.79695e-02	9.73657e-02	9.64137e-02	9.49178e-02	9.25810e-02	8.89673e-02	8.34795e-02	7.54163e-02	6.42552e-02	5.03524e-02	3.58165e-02	2.38456e-02	1.47967e-02	6.04455e-03	1.30283e-03	5.79840e-04	6.76140e-06	-5.12852e-06	-4.99036e-07	-3.07289e-08	1.46199e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1125	9.95867e-02	9.95866e-02	9.95865e-02	9.95862e-02	9.95858e-02	9.95852e-02	9.95842e-02	9.95827e-02	9.95803e-02	9.95764e-02	9.95703e-02	9.95606e-02	9.95452e-02	9.95208e-02	9.94822e-02	9.94210e-02	9.93240e-02	9.91705e-02	9.89275e-02	9.85430e-02	9.79357e-02	9.69780e-02	9.54730e-02	9.31210e-02	8.94823e-02	8.39527e-02	7.58200e-02	6.45488e-02	5.04904e-02	3.57887e-02	2.37507e-02	1.48129e-02	6.11875e-03	1.24406e-03	5.87987e-04	-2.51539e-06	-4.63704e-06	-3.98932e-07	-3.33620e-08	1.75652e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1150	1.00164e-01	1.00164e-01	1.00164e-01	1.00164e-01	1.00164e-01	1.00163e-01	1.00162e-01	1.00160e-01	1.00158e-01	1.00154e-01	1.00148e-01	1.00138e-01	1.00123e-01	1.00098e-01	1.00059e-01	9.99977e-02	9.99002e-02	9.97458e-02	9.95015e-02	9.91149e-02	9.85040e-02	9.75408e-02	9.60266e-02	9.36597e-02	8.99961e-02	8.44249e-02	7.62231e-02	6.48417e-02	5.06267e-02	3.57562e-02	2.36464e-02	1.48201e-02	6.19527e-03	1.18676e-03	5.93757e-04	-1.14320e-05	-3.90318e-06	-2.77488e-07	-3.41584e-08	1.69914e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1175	1.00740e-01	1.00740e-01	1.00740e-01	1.00740e-01	1.00739e-01	1.00739e-01	1.00738e-01	1.00736e-01	1.00734e-01	1.00730e-01	1.00724e-01	1.00714e-01	1.00698e-01	1.00674e-01	1.00635e-01	1.00573e-01	1.00475e-01	1.00320e-01	1.00074e-01	9.96852e-02	9.90710e-02	9.81022e-02	9.65790e-02	9.41973e-02	9.05090e-02	8.48964e-02	7.66257e-02	6.51342e-02	5.07614e-02	3.57191e-02	2.35329e-02	1.48182e-02	6.27373e-03	1.13134e-03	5.96933e-04	-1.98410e-05	-2.95188e-06	-1.41066e-07	-3.30541e-08	1.28141e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1200	1.01315e-01	1.01315e-01	1.01315e-01	1.01315e-01	1.01314e-01	1.01314e-01	1.01313e-01	1.01311e-01	1.01309e-01	1.01305e-01	1.01298e-01	1.01289e-01	1.01273e-01	1.01248e-01	1.01209e-01	1.01147e-01	1.01048e-01	1.00892e-01	1.00645e-01	1.00254e-01	9.96367e-02	9.86624e-02	9.71303e-02	9.47339e-02	9.10211e-02	8.53674e-02	7.70281e-02	6.54263e-02	5.08950e-02	3.56778e-02	2.34103e-02	1.48069e-02	6.35378e-03	1.07818e-03	5.97330e-04	-2.76074e-05	-1.81407e-06	3.37650e-09	-3.01251e-08	5.36799e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1225	1.01889e-01	1.01889e-01	1.01889e-01	1.01888e-01	1.01888e-01	1.01887e-01	1.01886e-01	1.01885e-01	1.01882e-01	1.01878e-01	1.01872e-01	1.01862e-01	1.01847e-01	1.01822e-01	1.01782e-01	1.01720e-01	1.01621e-01	1.01464e-01	1.01215e-01	1.00822e-01	1.00201e-01	9.92217e-02	9.76808e-02	9.52698e-02	9.15327e-02	8.58381e-02	7.74303e-02	6.57183e-02	5.10275e-02	3.56327e-02	2.32790e-02	1.47863e-02	6.43504e-03	1.02763e-03	5.94791e-04	-3.46099e-05	-5.25487e-07	1.48628e-07	-2.55738e-08	-4.65367e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1250	1.02462e-01	1.02461e-01	1.02461e-01	1.02461e-01	1.02461e-01	1.02460e-01	1.02459e-01	1.02458e-01	1.02455e-01	1.02451e-01	1.02445e-01	1.02435e-01	1.02419e-01	1.02394e-01	1.02354e-01	1.02291e-01	1.02192e-01	1.02034e-01	1.01785e-01	1.01390e-01	1.00765e-01	9.97802e-02	9.82305e-02	9.58051e-02	9.20439e-02	8.63087e-02	7.78327e-02	6.60105e-02	5.11593e-02	3.55838e-02	2.31390e-02	1.47560e-02	6.51713e-03	9.80026e-04	5.89189e-04	-4.07426e-05	8.74531e-07	2.87539e-07	-1.97084e-08	-1.62923e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1275	1.03034e-01	1.03034e-01	1.03033e-01	1.03033e-01	1.03033e-01	1.03032e-01	1.03031e-01	1.03029e-01	1.03027e-01	1.03023e-01	1.03017e-01	1.03007e-01	1.02991e-01	1.02966e-01	1.02926e-01	1.02863e-01	1.02763e-01	1.02604e-01	1.02353e-01	1.01956e-01	1.01329e-01	1.00338e-01	9.87798e-02	9.63401e-02	9.25550e-02	8.67794e-02	7.82354e-02	6.63030e-02	5.12905e-02	3.55315e-02	2.29907e-02	1.47160e-02	6.59966e-03	9.35670e-04	5.80427e-04	-4.59153e-05	2.34425e-06	4.13311e-07	-1.29176e-08	-2.84359e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1300	1.03605e-01	1.03605e-01	1.03605e-01	1.03605e-01	1.03604e-01	1.03604e-01	1.03603e-01	1.03601e-01	1.03598e-01	1.03594e-01	1.03588e-01	1.03578e-01	1.03562e-01	1.03537e-01	1.03497e-01	1.03433e-01	1.03333e-01	1.03173e-01	1.02921e-01	1.02522e-01	1.01891e-01	1.00896e-01	9.93287e-02	9.68749e-02	9.30660e-02	8.72502e-02	7.86386e-02	6.65960e-02	5.14214e-02	3.54761e-02	2.28341e-02	1.46662e-02	6.68223e-03	8.94840e-04	5.68435e-04	-5.00546e-05	3.84066e-06	5.19744e-07	-5.64188e-09	-3.99370e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1325	1.04176e-01	1.04176e-01	1.04176e-01	1.04176e-01	1.04175e-01	1.04175e-01	1.04174e-01	1.04172e-01	1.04169e-01	1.04165e-01	1.04159e-01	1.04149e-01	1.04133e-01	1.04108e-01	1.04067e-01	1.04003e-01	1.03902e-01	1.03742e-01	1.03489e-01	1.03088e-01	1.02454e-01	1.01453e-01	9.98775e-02	9.74096e-02	9.35772e-02	8.77215e-02	7.90424e-02	6.68896e-02	5.15521e-02	3.54177e-02	2.26696e-02	1.46064e-02	6.76448e-03	8.57788e-04	5.53173e-04	-5.31037e-05	5.32061e-06	6.01436e-07	1.65510e-09	-4.97224e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1350	1.04747e-01	1.04747e-01	1.04747e-01	1.04747e-01	1.04746e-01	1.04745e-01	1.04744e-01	1.04743e-01	1.04740e-01	1.04736e-01	1.04730e-01	1.04720e-01	1.04704e-01	1.04678e-01	1.04637e-01	1.04573e-01	1.04472e-01	1.04311e-01	1.04056e-01	1.03653e-01	1.03016e-01	1.02010e-01	1.00426e-01	9.79444e-02	9.40886e-02	8.81932e-02	7.94470e-02	6.71840e-02	5.16829e-02	3.53566e-02	2.24973e-02	1.45366e-02	6.84599e-03	8.24736e-04	5.34628e-04	-5.50226e-05	6.74172e-06	6.53941e-07	8.51462e-09	-5.68882e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1375	1.05318e-01	1.05318e-01	1.05317e-01	1.05317e-01	1.05317e-01	1.05316e-01	1.05315e-01	1.05314e-01	1.05311e-01	1.05307e-01	1.05301e-01	1.05290e-01	1.05274e-01	1.05248e-01	1.05208e-01	1.05143e-01	1.05041e-01	1.04880e-01	1.04624e-01	1.04219e-01	1.03578e-01	1.02567e-01	1.00975e-01	9.84795e-02	9.46006e-02	8.86657e-02	7.98525e-02	6.74794e-02	5.18139e-02	3.52931e-02	2.23174e-02	1.44566e-02	6.92639e-03	7.95884e-04	5.12809e-04	-5.57874e-05	8.06332e-06	6.73879e-07	1.45080e-08	-6.07704e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1400	1.05889e-01	1.05888e-01	1.05888e-01	1.05888e-01	1.05888e-01	1.05887e-01	1.05886e-01	1.05884e-01	1.05882e-01	1.05878e-01	1.05871e-01	1.05861e-01	1.05845e-01	1.05819e-01	1.05778e-01	1.05713e-01	1.05611e-01	1.05449e-01	1.05191e-01	1.04784e-01	1.04141e-01	1.03125e-01	1.01524e-01	9.90151e-02	9.51131e-02	8.91390e-02	8.02590e-02	6.77760e-02	5.19454e-02	3.52273e-02	2.21302e-02	1.43665e-02	7.00530e-03	7.71404e-04	4.87755e-04	-5.53905e-05	9.24718e-06	6.58994e-07	1.92580e-08	-6.09907e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1425	1.06460e-01	1.06459e-01	1.06459e-01	1.06459e-01	1.06459e-01	1.06458e-01	1.06457e-01	1.06455e-01	1.06453e-01	1.06449e-01	1.06442e-01	1.06432e-01	1.06415e-01	1.06390e-01	1.06349e-01	1.06284e-01	1.06181e-01	1.06018e-01	1.05759e-01	1.05350e-01	1.04704e-01	1.03683e-01	1.02074e-01	9.95512e-02	9.56263e-02	8.96133e-02	8.06669e-02	6.80739e-02	5.20774e-02	3.51595e-02	2.19359e-02	1.42661e-02	7.08232e-03	7.51440e-04	4.59523e-04	-5.38394e-05	1.02582e-05	6.08180e-07	2.24563e-08	-5.74740e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1450	1.07031e-01	1.07031e-01	1.07031e-01	1.07030e-01	1.07030e-01	1.07029e-01	1.07028e-01	1.07027e-01	1.07024e-01	1.07020e-01	1.07013e-01	1.07003e-01	1.06987e-01	1.06961e-01	1.06920e-01	1.06854e-01	1.06751e-01	1.06587e-01	1.06327e-01	1.05917e-01	1.05267e-01	1.04241e-01	1.02624e-01	1.00088e-01	9.61404e-02	9.00887e-02	8.10760e-02	6.83732e-02	5.22102e-02	3.50900e-02	2.17346e-02	1.41555e-02	7.15708e-03	7.36115e-04	4.28193e-04	-5.11560e-05	1.10650e-05	5.21463e-07	2.38754e-08	-5.04406e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1475	1.07603e-01	1.07603e-01	1.07603e-01	1.07602e-01	1.07602e-01	1.07601e-01	1.07600e-01	1.07598e-01	1.07596e-01	1.07592e-01	1.07585e-01	1.07575e-01	1.07558e-01	1.07532e-01	1.07491e-01	1.07425e-01	1.07321e-01	1.07157e-01	1.06896e-01	1.06483e-01	1.05831e-01	1.04800e-01	1.03175e-01	1.00626e-01	9.66555e-02	9.05653e-02	8.14867e-02	6.86741e-02	5.23440e-02	3.50188e-02	2.15266e-02	1.40346e-02	7.22920e-03	7.25525e-04	3.93868e-04	-4.73762e-05	1.16401e-05	3.99948e-07	2.33760e-08	-4.03767e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1500	1.08175e-01	1.08175e-01	1.08175e-01	1.08175e-01	1.08174e-01	1.08174e-01	1.08173e-01	1.08171e-01	1.08168e-01	1.08164e-01	1.08158e-01	1.08147e-01	1.08131e-01	1.08104e-01	1.08063e-01	1.07997e-01	1.07893e-01	1.07727e-01	1.07465e-01	1.07051e-01	1.06395e-01	1.05359e-01	1.03727e-01	1.01164e-01	9.71718e-02	9.10433e-02	8.18990e-02	6.89767e-02	5.24788e-02	3.49463e-02	2.13121e-02	1.39033e-02	7.29833e-03	7.19741e-04	3.56665e-04	-4.25479e-05	1.19608e-05	2.45745e-07	2.09103e-08	-2.79868e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1525	1.08748e-01	1.08748e-01	1.08748e-01	1.08748e-01	1.08747e-01	1.08747e-01	1.08746e-01	1.08744e-01	1.08742e-01	1.08737e-01	1.08731e-01	1.08720e-01	1.08704e-01	1.08677e-01	1.08635e-01	1.08569e-01	1.08465e-01	1.08299e-01	1.08036e-01	1.07619e-01	1.06961e-01	1.05920e-01	1.04280e-01	1.01704e-01	9.76892e-02	9.15227e-02	8.23130e-02	6.92812e-02	5.26150e-02	3.48727e-02	2.10913e-02	1.37618e-02	7.36409e-03	7.18814e-04	3.16720e-04	-3.67310e-05	1.20087e-05	6.18625e-08	1.65196e-08	-1.41343e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1550	1.09323e-01	1.09322e-01	1.09322e-01	1.09322e-01	1.09322e-01	1.09321e-01	1.09320e-01	1.09318e-01	1.09315e-01	1.09311e-01	1.09305e-01	1.09294e-01	1.09277e-01	1.09251e-01	1.09209e-01	1.09143e-01	1.09037e-01	1.08871e-01	1.08606e-01	1.08188e-01	1.07527e-01	1.06482e-01	1.04833e-01	1.02245e-01	9.82080e-02	9.20037e-02	8.27289e-02	6.95877e-02	5.27525e-02	3.47980e-02	2.08645e-02	1.36099e-02	7.42614e-03	7.22771e-04	2.74185e-04	-2.99956e-05	1.17703e-05	-1.47907e-07	1.03293e-08	2.25419e-12	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1575	1.09897e-01	1.09897e-01	1.09897e-01	1.09897e-01	1.09896e-01	1.09896e-01	1.09895e-01	1.09893e-01	1.09891e-01	1.09886e-01	1.09880e-01	1.09869e-01	1.09852e-01	1.09826e-01	1.09784e-01	1.09717e-01	1.09611e-01	1.09444e-01	1.09178e-01	1.08759e-01	1.08094e-01	1.07044e-01	1.05388e-01	1.02787e-01	9.87283e-02	9.24865e-02	8.31468e-02	6.98962e-02	5.28917e-02	3.47227e-02	2.06318e-02	1.34477e-02	7.48413e-03	7.31616e-04	2.29224e-04	-2.24213e-05	1.12369e-05	-3.79120e-07	2.54016e-09	1.41123e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1600	1.10474e-01	1.10473e-01	1.10473e-01	1.10473e-01	1.10473e-01	1.10472e-01	1.10471e-01	1.10469e-01	1.10466e-01	1.10462e-01	1.10455e-01	1.10445e-01	1.10428e-01	1.10401e-01	1.10359e-01	1.10292e-01	1.10186e-01	1.10018e-01	1.09752e-01	1.09330e-01	1.08663e-01	1.07608e-01	1.05944e-01	1.03330e-01	9.92501e-02	9.29710e-02	8.35667e-02	7.02070e-02	5.30326e-02	3.46468e-02	2.03934e-02	1.32753e-02	7.53771e-03	7.45335e-04	1.82016e-04	-1.40956e-05	1.04044e-05	-6.26824e-07	-6.58286e-09	2.65868e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1625	1.11051e-01	1.11051e-01	1.11050e-01	1.11050e-01	1.11050e-01	1.11049e-01	1.11048e-01	1.11046e-01	1.11044e-01	1.11039e-01	1.11033e-01	1.11022e-01	1.11005e-01	1.10978e-01	1.10936e-01	1.10869e-01	1.10762e-01	1.10593e-01	1.10326e-01	1.09902e-01	1.09232e-01	1.08173e-01	1.06502e-01	1.03875e-01	9.97737e-02	9.34575e-02	8.39889e-02	7.05202e-02	5.31753e-02	3.45705e-02	2.01496e-02	1.30926e-02	7.58656e-03	7.63892e-04	1.32747e-04	-5.11303e-06	9.27360e-06	-8.85693e-07	-1.67236e-08	3.68079e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1650	1.11629e-01	1.11629e-01	1.11629e-01	1.11629e-01	1.11628e-01	1.11628e-01	1.11627e-01	1.11625e-01	1.11622e-01	1.11618e-01	1.11611e-01	1.11600e-01	1.11584e-01	1.11557e-01	1.11514e-01	1.11447e-01	1.11339e-01	1.11170e-01	1.10902e-01	1.10476e-01	1.09803e-01	1.08740e-01	1.07061e-01	1.04422e-01	1.00299e-01	9.39460e-02	8.44133e-02	7.08358e-02	5.33201e-02	3.44940e-02	1.99006e-02	1.28997e-02	7.63035e-03	7.87233e-04	8.16148e-05	4.42588e-06	7.84951e-06	-1.15018e-06	-2.75286e-08	4.40807e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1675	1.12209e-01	1.12209e-01	1.12209e-01	1.12209e-01	1.12208e-01	1.12208e-01	1.12206e-01	1.12205e-01	1.12202e-01	1.12198e-01	1.12191e-01	1.12180e-01	1.12163e-01	1.12136e-01	1.12093e-01	1.12026e-01	1.11918e-01	1.11748e-01	1.11478e-01	1.11052e-01	1.10376e-01	1.09308e-01	1.07622e-01	1.04970e-01	1.00826e-01	9.44366e-02	8.48402e-02	7.11540e-02	5.34670e-02	3.44175e-02	1.96465e-02	1.26967e-02	7.66877e-03	8.15286e-04	2.88251e-05	1.44160e-05	6.14143e-06	-1.41463e-06	-3.86218e-08	4.78928e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1700	1.12791e-01	1.12790e-01	1.12790e-01	1.12790e-01	1.12790e-01	1.12789e-01	1.12788e-01	1.12786e-01	1.12783e-01	1.12779e-01	1.12772e-01	1.12761e-01	1.12744e-01	1.12717e-01	1.12674e-01	1.12606e-01	1.12498e-01	1.12328e-01	1.12057e-01	1.11628e-01	1.10950e-01	1.09877e-01	1.08184e-01	1.05520e-01	1.01355e-01	9.49294e-02	8.52695e-02	7.14750e-02	5.36163e-02	3.43413e-02	1.93877e-02	1.24836e-02	7.70152e-03	8.47960e-04	-2.54107e-05	2.47485e-05	4.16257e-06	-1.67346e-06	-4.96193e-08	4.79374e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1725	1.13373e-01	1.13373e-01	1.13373e-01	1.13373e-01	1.13372e-01	1.13372e-01	1.13371e-01	1.13369e-01	1.13366e-01	1.13362e-01	1.13355e-01	1.13344e-01	1.13327e-01	1.13300e-01	1.13257e-01	1.13188e-01	1.13080e-01	1.12909e-01	1.12637e-01	1.12207e-01	1.11526e-01	1.10449e-01	1.08748e-01	1.06072e-01	1.01887e-01	9.54246e-02	8.57015e-02	7.17987e-02	5.37680e-02	3.42654e-02	1.91242e-02	1.22604e-02	7.72831e-03	8.85150e-04	-8.08756e-05	3.53121e-05	1.92977e-06	-1.92122e-06	-6.01423e-08	4.41231e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1750	1.13958e-01	1.13958e-01	1.13958e-01	1.13957e-01	1.13957e-01	1.13956e-01	1.13955e-01	1.13953e-01	1.13951e-01	1.13947e-01	1.13940e-01	1.13929e-01	1.13911e-01	1.13884e-01	1.13841e-01	1.13772e-01	1.13664e-01	1.13492e-01	1.13219e-01	1.12787e-01	1.12103e-01	1.11022e-01	1.09314e-01	1.06626e-01	1.02420e-01	9.59221e-02	8.61362e-02	7.21253e-02	5.39222e-02	3.41901e-02	1.88564e-02	1.20273e-02	7.74883e-03	9.26733e-04	-1.37349e-04	4.59937e-05	-5.36896e-07	-2.15276e-06	-6.98307e-08	3.65723e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1775	1.14544e-01	1.14544e-01	1.14544e-01	1.14544e-01	1.14543e-01	1.14543e-01	1.14542e-01	1.14540e-01	1.14537e-01	1.14533e-01	1.14526e-01	1.14515e-01	1.14498e-01	1.14470e-01	1.14427e-01	1.14358e-01	1.14249e-01	1.14076e-01	1.13803e-01	1.13369e-01	1.12683e-01	1.11597e-01	1.09882e-01	1.07182e-01	1.02956e-01	9.64222e-02	8.65737e-02	7.24550e-02	5.40791e-02	3.41155e-02	1.85844e-02	1.17844e-02	7.76283e-03	9.72575e-04	-1.94607e-04	5.66797e-05	-3.21444e-06	-2.36327e-06	-7.83541e-08	2.56069e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1800	1.15132e-01	1.15132e-01	1.15132e-01	1.15132e-01	1.15131e-01	1.15131e-01	1.15130e-01	1.15128e-01	1.15125e-01	1.15121e-01	1.15114e-01	1.15103e-01	1.15086e-01	1.15058e-01	1.15015e-01	1.14946e-01	1.14836e-01	1.14663e-01	1.14388e-01	1.13953e-01	1.13264e-01	1.12174e-01	1.10452e-01	1.07740e-01	1.03494e-01	9.69249e-02	8.70141e-02	7.27878e-02	5.42389e-02	3.40418e-02	1.83085e-02	1.15316e-02	7.77002e-03	1.02253e-03	-2.52424e-04	6.72567e-05	-6.07738e-06	-2.54842e-06	-8.54218e-08	1.17255e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1825	1.15723e-01	1.15723e-01	1.15722e-01	1.15722e-01	1.15722e-01	1.15721e-01	1.15720e-01	1.15718e-01	1.15715e-01	1.15711e-01	1.15704e-01	1.15693e-01	1.15676e-01	1.15648e-01	1.15604e-01	1.15535e-01	1.15425e-01	1.15251e-01	1.14975e-01	1.14539e-01	1.13847e-01	1.12753e-01	1.11024e-01	1.08301e-01	1.04034e-01	9.74302e-02	8.74575e-02	7.31238e-02	5.44016e-02	3.39692e-02	1.80287e-02	1.12692e-02	7.77016e-03	1.07642e-03	-3.10574e-04	7.76127e-05	-9.09810e-06	-2.70440e-06	-9.07902e-08	-4.42729e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1850	1.16315e-01	1.16315e-01	1.16315e-01	1.16314e-01	1.16314e-01	1.16313e-01	1.16312e-01	1.16310e-01	1.16307e-01	1.16303e-01	1.16296e-01	1.16285e-01	1.16268e-01	1.16240e-01	1.16196e-01	1.16126e-01	1.16016e-01	1.15842e-01	1.15565e-01	1.15127e-01	1.14433e-01	1.13334e-01	1.11599e-01	1.08864e-01	1.04577e-01	9.79383e-02	8.79039e-02	7.34632e-02	5.45673e-02	3.38978e-02	1.77455e-02	1.09971e-02	7.76300e-03	1.13408e-03	-3.68833e-04	8.76371e-05	-1.22473e-05	-2.82798e-06	-9.42693e-08	-2.20972e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1875	1.16909e-01	1.16909e-01	1.16909e-01	1.16908e-01	1.16908e-01	1.16907e-01	1.16906e-01	1.16904e-01	1.16902e-01	1.16897e-01	1.16890e-01	1.16879e-01	1.16862e-01	1.16834e-01	1.16790e-01	1.16720e-01	1.16610e-01	1.16434e-01	1.16157e-01	1.15717e-01	1.15020e-01	1.13918e-01	1.12175e-01	1.09429e-01	1.05123e-01	9.84493e-02	8.83536e-02	7.38059e-02	5.47363e-02	3.38278e-02	1.74589e-02	1.07156e-02	7.74830e-03	1.19533e-03	-4.26975e-04	9.72223e-05	-1.54942e-05	-2.91657e-06	-9.57264e-08	-4.04595e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1900	1.17505e-01	1.17505e-01	1.17505e-01	1.17505e-01	1.17504e-01	1.17504e-01	1.17502e-01	1.17501e-01	1.17498e-01	1.17494e-01	1.17487e-01	1.17475e-01	1.17458e-01	1.17430e-01	1.17386e-01	1.17316e-01	1.17205e-01	1.17029e-01	1.16750e-01	1.16309e-01	1.15610e-01	1.14504e-01	1.12755e-01	1.09997e-01	1.05671e-01	9.89631e-02	8.88064e-02	7.41522e-02	5.49086e-02	3.37595e-02	1.71692e-02	1.04247e-02	7.72583e-03	1.25997e-03	-4.84780e-04	1.06264e-04	-1.88072e-05	-2.96821e-06	-9.50884e-08	-5.86596e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1925	1.18104e-01	1.18104e-01	1.18104e-01	1.18103e-01	1.18103e-01	1.18102e-01	1.18101e-01	1.18099e-01	1.18097e-01	1.18092e-01	1.18085e-01	1.18074e-01	1.18056e-01	1.18028e-01	1.17984e-01	1.17914e-01	1.17803e-01	1.17626e-01	1.17347e-01	1.16904e-01	1.16202e-01	1.15092e-01	1.13336e-01	1.10567e-01	1.06222e-01	9.94801e-02	8.92626e-02	7.45021e-02	5.50843e-02	3.36928e-02	1.68765e-02	1.01245e-02	7.69538e-03	1.32778e-03	-5.42028e-04	1.14661e-04	-2.21542e-05	-2.98161e-06	-9.23421e-08	-7.58527e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1950	1.18705e-01	1.18705e-01	1.18705e-01	1.18704e-01	1.18704e-01	1.18703e-01	1.18702e-01	1.18700e-01	1.18697e-01	1.18693e-01	1.18686e-01	1.18675e-01	1.18657e-01	1.18629e-01	1.18585e-01	1.18514e-01	1.18402e-01	1.18225e-01	1.17945e-01	1.17501e-01	1.16797e-01	1.15682e-01	1.13920e-01	1.11140e-01	1.06776e-01	1.00000e-01	8.97222e-02	7.48557e-02	5.52635e-02	3.36280e-02	1.65811e-02	9.81523e-03	7.65673e-03	1.39857e-03	-5.98504e-04	1.22319e-04	-2.55027e-05	-2.95618e-06	-8.75329e-08	-9.12408e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.1975	1.19308e-01	1.19308e-01	1.19308e-01	1.19308e-01	1.19307e-01	1.19307e-01	1.19305e-01	1.19304e-01	1.19301e-01	1.19296e-01	1.19289e-01	1.19278e-01	1.19260e-01	1.19232e-01	1.19188e-01	1.19117e-01	1.19005e-01	1.18827e-01	1.18546e-01	1.18100e-01	1.17394e-01	1.16276e-01	1.14507e-01	1.11716e-01	1.07332e-01	1.00523e-01	9.01853e-02	7.52131e-02	5.54464e-02	3.35653e-02	1.62832e-02	9.49692e-03	7.60969e-03	1.47209e-03	-6.53998e-04	1.29144e-04	-2.88204e-05	-2.89196e-06	-8.07616e-08	-1.04106e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2000	1.19914e-01	1.19914e-01	1.19914e-01	1.19914e-01	1.19913e-01	1.19912e-01	1.19911e-01	1.19910e-01	1.19907e-01	1.19902e-01	1.19895e-01	1.19884e-01	1.19866e-01	1.19838e-01	1.19793e-01	1.19722e-01	1.19610e-01	1.19432e-01	1.19149e-01	1.18702e-01	1.17993e-01	1.16871e-01	1.15096e-01	1.12294e-01	1.07892e-01	1.01050e-01	9.06520e-02	7.55743e-02	5.56331e-02	3.35048e-02	1.59830e-02	9.16972e-03	7.55408e-03	1.54812e-03	-7.08306e-04	1.35053e-04	-3.20755e-05	-2.78965e-06	-7.21806e-08	-1.13839e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2025	1.20523e-01	1.20522e-01	1.20522e-01	1.20522e-01	1.20522e-01	1.20521e-01	1.20520e-01	1.20518e-01	1.20515e-01	1.20511e-01	1.20503e-01	1.20492e-01	1.20474e-01	1.20446e-01	1.20401e-01	1.20330e-01	1.20217e-01	1.20039e-01	1.19755e-01	1.19306e-01	1.18596e-01	1.17470e-01	1.15688e-01	1.12876e-01	1.08455e-01	1.01579e-01	9.11224e-02	7.59396e-02	5.58237e-02	3.34467e-02	1.56806e-02	8.83378e-03	7.48970e-03	1.62642e-03	-7.61228e-04	1.39965e-04	-3.52369e-05	-2.65056e-06	-6.19883e-08	-1.19961e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2050	1.21134e-01	1.21133e-01	1.21133e-01	1.21133e-01	1.21133e-01	1.21132e-01	1.21131e-01	1.21129e-01	1.21126e-01	1.21122e-01	1.21114e-01	1.21103e-01	1.21085e-01	1.21057e-01	1.21012e-01	1.20940e-01	1.20827e-01	1.20648e-01	1.20364e-01	1.19914e-01	1.19201e-01	1.18071e-01	1.16283e-01	1.13460e-01	1.09021e-01	1.02112e-01	9.15964e-02	7.63089e-02	5.60182e-02	3.33911e-02	1.53764e-02	8.48923e-03	7.41640e-03	1.70676e-03	-8.12570e-04	1.43805e-04	-3.82746e-05	-2.47657e-06	-5.04230e-08	-1.22137e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2075	1.21747e-01	1.21747e-01	1.21747e-01	1.21747e-01	1.21746e-01	1.21746e-01	1.21744e-01	1.21743e-01	1.21740e-01	1.21735e-01	1.21728e-01	1.21717e-01	1.21699e-01	1.21670e-01	1.21625e-01	1.21553e-01	1.21440e-01	1.21260e-01	1.20975e-01	1.20524e-01	1.19808e-01	1.18675e-01	1.16881e-01	1.14047e-01	1.09590e-01	1.02649e-01	9.20743e-02	7.66823e-02	5.62169e-02	3.33381e-02	1.50704e-02	8.13623e-03	7.33402e-03	1.78887e-03	-8.62148e-04	1.46507e-04	-4.11597e-05	-2.27011e-06	-3.77559e-08	-1.20192e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2100	1.22364e-01	1.22364e-01	1.22363e-01	1.22363e-01	1.22363e-01	1.22362e-01	1.22361e-01	1.22359e-01	1.22356e-01	1.22352e-01	1.22344e-01	1.22333e-01	1.22315e-01	1.22287e-01	1.22241e-01	1.22169e-01	1.22056e-01	1.21875e-01	1.21590e-01	1.21137e-01	1.20419e-01	1.19282e-01	1.17482e-01	1.14638e-01	1.10162e-01	1.03189e-01	9.25561e-02	7.70601e-02	5.64197e-02	3.32880e-02	1.47630e-02	7.77491e-03	7.24239e-03	1.87250e-03	-9.09782e-04	1.48009e-04	-4.38650e-05	-2.03408e-06	-2.42840e-08	-1.14106e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2125	1.22983e-01	1.22983e-01	1.22983e-01	1.22982e-01	1.22982e-01	1.22981e-01	1.22980e-01	1.22978e-01	1.22975e-01	1.22971e-01	1.22964e-01	1.22952e-01	1.22934e-01	1.22906e-01	1.22860e-01	1.22788e-01	1.22674e-01	1.22493e-01	1.22206e-01	1.21752e-01	1.21032e-01	1.19892e-01	1.18086e-01	1.15231e-01	1.10738e-01	1.03733e-01	9.30419e-02	7.74421e-02	5.66269e-02	3.32409e-02	1.44542e-02	7.40543e-03	7.14140e-03	1.95740e-03	-9.55302e-04	1.48257e-04	-4.63650e-05	-1.77180e-06	-1.03221e-08	-1.04016e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2150	1.23605e-01	1.23605e-01	1.23605e-01	1.23605e-01	1.23604e-01	1.23603e-01	1.23602e-01	1.23601e-01	1.23598e-01	1.23593e-01	1.23586e-01	1.23574e-01	1.23556e-01	1.23527e-01	1.23482e-01	1.23410e-01	1.23295e-01	1.23114e-01	1.22827e-01	1.22371e-01	1.21649e-01	1.20505e-01	1.18693e-01	1.15828e-01	1.11317e-01	1.04280e-01	9.35317e-02	7.78285e-02	5.68385e-02	3.31968e-02	1.41443e-02	7.02795e-03	7.03089e-03	2.04330e-03	-9.98545e-04	1.47204e-04	-4.86361e-05	-1.48698e-06	3.80466e-09	-9.02050e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2175	1.24230e-01	1.24230e-01	1.24230e-01	1.24230e-01	1.24229e-01	1.24229e-01	1.24227e-01	1.24226e-01	1.24223e-01	1.24218e-01	1.24211e-01	1.24200e-01	1.24181e-01	1.24152e-01	1.24107e-01	1.24034e-01	1.23920e-01	1.23738e-01	1.23450e-01	1.22993e-01	1.22268e-01	1.21121e-01	1.19303e-01	1.16429e-01	1.11900e-01	1.04831e-01	9.40256e-02	7.82194e-02	5.70546e-02	3.31560e-02	1.38334e-02	6.64262e-03	6.91076e-03	2.12993e-03	-1.03936e-03	1.44808e-04	-5.06568e-05	-1.18364e-06	1.77684e-08	-7.30888e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2200	1.24859e-01	1.24858e-01	1.24858e-01	1.24858e-01	1.24857e-01	1.24857e-01	1.24856e-01	1.24854e-01	1.24851e-01	1.24846e-01	1.24839e-01	1.24828e-01	1.24809e-01	1.24780e-01	1.24735e-01	1.24662e-01	1.24547e-01	1.24365e-01	1.24076e-01	1.23617e-01	1.22891e-01	1.21740e-01	1.19916e-01	1.17032e-01	1.12486e-01	1.05386e-01	9.45237e-02	7.86149e-02	5.72753e-02	3.31186e-02	1.35219e-02	6.24961e-03	6.78088e-03	2.21703e-03	-1.07759e-03	1.41037e-04	-5.24077e-05	-8.66031e-07	3.12458e-08	-5.31988e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2225	1.25490e-01	1.25490e-01	1.25490e-01	1.25489e-01	1.25489e-01	1.25488e-01	1.25487e-01	1.25485e-01	1.25482e-01	1.25478e-01	1.25470e-01	1.25459e-01	1.25441e-01	1.25412e-01	1.25366e-01	1.25293e-01	1.25177e-01	1.24995e-01	1.24705e-01	1.24245e-01	1.23517e-01	1.22362e-01	1.20533e-01	1.17639e-01	1.13076e-01	1.05945e-01	9.50260e-02	7.90150e-02	5.75008e-02	3.30848e-02	1.32098e-02	5.84908e-03	6.64116e-03	2.30433e-03	-1.11311e-03	1.35865e-04	-5.38718e-05	-5.38600e-07	4.39250e-08	-3.11608e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2250	1.26124e-01	1.26124e-01	1.26124e-01	1.26124e-01	1.26123e-01	1.26122e-01	1.26121e-01	1.26119e-01	1.26117e-01	1.26112e-01	1.26105e-01	1.26093e-01	1.26075e-01	1.26046e-01	1.26000e-01	1.25927e-01	1.25811e-01	1.25628e-01	1.25337e-01	1.24876e-01	1.24146e-01	1.22988e-01	1.21153e-01	1.18249e-01	1.13670e-01	1.06508e-01	9.55327e-02	7.94198e-02	5.77311e-02	3.30547e-02	1.28974e-02	5.44121e-03	6.49149e-03	2.39155e-03	-1.14578e-03	1.29270e-04	-5.50344e-05	-2.05913e-07	5.55117e-08	-7.67172e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2275	1.26762e-01	1.26762e-01	1.26762e-01	1.26761e-01	1.26761e-01	1.26760e-01	1.26759e-01	1.26757e-01	1.26754e-01	1.26750e-01	1.26742e-01	1.26731e-01	1.26712e-01	1.26683e-01	1.26637e-01	1.26564e-01	1.26448e-01	1.26264e-01	1.25973e-01	1.25511e-01	1.24778e-01	1.23617e-01	1.21777e-01	1.18863e-01	1.14267e-01	1.07075e-01	9.60438e-02	7.98295e-02	5.79663e-02	3.30283e-02	1.25849e-02	5.02616e-03	6.33181e-03	2.47842e-03	-1.17550e-03	1.21243e-04	-5.58834e-05	1.27401e-07	6.57352e-08	1.65249e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2300	1.27403e-01	1.27403e-01	1.27403e-01	1.27402e-01	1.27402e-01	1.27401e-01	1.27400e-01	1.27398e-01	1.27395e-01	1.27391e-01	1.27383e-01	1.27372e-01	1.27353e-01	1.27324e-01	1.27278e-01	1.27204e-01	1.27088e-01	1.26904e-01	1.26612e-01	1.26148e-01	1.25414e-01	1.24250e-01	1.22404e-01	1.19481e-01	1.14868e-01	1.07646e-01	9.65594e-02	8.02440e-02	5.82065e-02	3.30060e-02	1.22724e-02	4.60411e-03	6.16201e-03	2.56467e-03	-1.20214e-03	1.11775e-04	-5.64090e-05	4.56712e-07	7.43532e-08	4.06638e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2325	1.28047e-01	1.28047e-01	1.28047e-01	1.28047e-01	1.28046e-01	1.28045e-01	1.28044e-01	1.28042e-01	1.28040e-01	1.28035e-01	1.28027e-01	1.28016e-01	1.27997e-01	1.27968e-01	1.27922e-01	1.27848e-01	1.27732e-01	1.27547e-01	1.27254e-01	1.26790e-01	1.26053e-01	1.24886e-01	1.23035e-01	1.20103e-01	1.15473e-01	1.08221e-01	9.70794e-02	8.06635e-02	5.84518e-02	3.29877e-02	1.19602e-02	4.17523e-03	5.98204e-03	2.65002e-03	-1.22562e-03	1.00869e-04	-5.66041e-05	7.77445e-07	8.11560e-08	6.39830e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2350	1.28695e-01	1.28695e-01	1.28695e-01	1.28694e-01	1.28694e-01	1.28693e-01	1.28692e-01	1.28690e-01	1.28687e-01	1.28683e-01	1.28675e-01	1.28663e-01	1.28645e-01	1.28616e-01	1.28569e-01	1.28495e-01	1.28379e-01	1.28193e-01	1.27900e-01	1.27434e-01	1.26696e-01	1.25525e-01	1.23669e-01	1.20728e-01	1.16082e-01	1.08800e-01	9.76042e-02	8.10880e-02	5.87024e-02	3.29737e-02	1.16484e-02	3.73971e-03	5.79184e-03	2.73420e-03	-1.24584e-03	8.85318e-05	-5.64640e-05	1.08514e-06	8.59701e-08	8.57471e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2375	1.29346e-01	1.29346e-01	1.29346e-01	1.29346e-01	1.29345e-01	1.29344e-01	1.29343e-01	1.29341e-01	1.29338e-01	1.29334e-01	1.29326e-01	1.29315e-01	1.29296e-01	1.29267e-01	1.29220e-01	1.29146e-01	1.29029e-01	1.28843e-01	1.28549e-01	1.28082e-01	1.27342e-01	1.26168e-01	1.24307e-01	1.21357e-01	1.16695e-01	1.09384e-01	9.81335e-02	8.15177e-02	5.89583e-02	3.29641e-02	1.13372e-02	3.29774e-03	5.59135e-03	2.81693e-03	-1.26271e-03	7.47778e-05	-5.59867e-05	1.37548e-06	8.86605e-08	1.05269e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2400	1.30001e-01	1.30001e-01	1.30000e-01	1.30000e-01	1.30000e-01	1.29999e-01	1.29998e-01	1.29996e-01	1.29993e-01	1.29988e-01	1.29981e-01	1.29969e-01	1.29951e-01	1.29921e-01	1.29874e-01	1.29800e-01	1.29683e-01	1.29497e-01	1.29202e-01	1.28734e-01	1.27992e-01	1.26815e-01	1.24948e-01	1.21989e-01	1.17311e-01	1.09972e-01	9.86677e-02	8.19526e-02	5.92196e-02	3.29590e-02	1.10268e-02	2.84948e-03	5.38053e-03	2.89794e-03	-1.27618e-03	5.96272e-05	-5.51722e-05	1.64439e-06	8.91327e-08	1.21932e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2425	1.30659e-01	1.30659e-01	1.30659e-01	1.30659e-01	1.30658e-01	1.30657e-01	1.30656e-01	1.30654e-01	1.30651e-01	1.30647e-01	1.30639e-01	1.30627e-01	1.30609e-01	1.30579e-01	1.30532e-01	1.30458e-01	1.30340e-01	1.30154e-01	1.29858e-01	1.29389e-01	1.28646e-01	1.27466e-01	1.25594e-01	1.22626e-01	1.17932e-01	1.10564e-01	9.92066e-02	8.23927e-02	5.94864e-02	3.29585e-02	1.07175e-02	2.39513e-03	5.15934e-03	2.97696e-03	-1.28617e-03	4.31063e-05	-5.40236e-05	1.88800e-06	8.73337e-08	1.35200e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2450	1.31321e-01	1.31321e-01	1.31321e-01	1.31320e-01	1.31320e-01	1.31319e-01	1.31318e-01	1.31316e-01	1.31313e-01	1.31308e-01	1.31301e-01	1.31289e-01	1.31271e-01	1.31241e-01	1.31194e-01	1.31120e-01	1.31002e-01	1.30815e-01	1.30518e-01	1.30048e-01	1.29303e-01	1.28120e-01	1.26243e-01	1.23267e-01	1.18558e-01	1.11161e-01	9.97504e-02	8.28382e-02	5.97588e-02	3.29628e-02	1.04094e-02	1.93489e-03	4.92775e-03	3.05372e-03	-1.29264e-03	2.52474e-05	-5.25457e-05	2.10275e-06	8.32520e-08	1.44640e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2475	1.31987e-01	1.31987e-01	1.31986e-01	1.31986e-01	1.31986e-01	1.31985e-01	1.31984e-01	1.31982e-01	1.31979e-01	1.31974e-01	1.31967e-01	1.31955e-01	1.31936e-01	1.31907e-01	1.31859e-01	1.31785e-01	1.31667e-01	1.31479e-01	1.31182e-01	1.30711e-01	1.29964e-01	1.28778e-01	1.26896e-01	1.23911e-01	1.19187e-01	1.11763e-01	1.00299e-01	8.32891e-02	6.00369e-02	3.29720e-02	1.01026e-02	1.46893e-03	4.68575e-03	3.12794e-03	-1.29554e-03	6.08801e-06	-5.07459e-05	2.28542e-06	7.69173e-08	1.49927e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2500	1.32656e-01	1.32656e-01	1.32656e-01	1.32656e-01	1.32655e-01	1.32654e-01	1.32653e-01	1.32651e-01	1.32648e-01	1.32644e-01	1.32636e-01	1.32624e-01	1.32605e-01	1.32576e-01	1.32529e-01	1.32454e-01	1.32335e-01	1.32148e-01	1.31850e-01	1.31378e-01	1.30629e-01	1.29440e-01	1.27554e-01	1.24560e-01	1.19821e-01	1.12369e-01	1.00853e-01	8.37455e-02	6.03207e-02	3.29862e-02	9.79744e-03	9.97459e-04	4.43331e-03	3.19938e-03	-1.29484e-03	-1.43286e-05	-4.86338e-05	2.43312e-06	6.83990e-08	1.50852e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2525	1.33329e-01	1.33329e-01	1.33329e-01	1.33329e-01	1.33328e-01	1.33328e-01	1.33326e-01	1.33325e-01	1.33322e-01	1.33317e-01	1.33309e-01	1.33298e-01	1.33279e-01	1.33249e-01	1.33202e-01	1.33127e-01	1.33008e-01	1.32820e-01	1.32522e-01	1.32048e-01	1.31298e-01	1.30106e-01	1.28215e-01	1.25214e-01	1.20459e-01	1.12980e-01	1.01412e-01	8.42075e-02	6.06105e-02	3.30056e-02	9.49401e-03	5.20665e-04	4.17044e-03	3.26775e-03	-1.29052e-03	-3.59544e-05	-4.62211e-05	2.54332e-06	5.78046e-08	1.47327e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2550	1.34007e-01	1.34006e-01	1.34006e-01	1.34006e-01	1.34005e-01	1.34005e-01	1.34003e-01	1.34002e-01	1.33999e-01	1.33994e-01	1.33986e-01	1.33974e-01	1.33956e-01	1.33926e-01	1.33879e-01	1.33803e-01	1.33685e-01	1.33496e-01	1.33197e-01	1.32723e-01	1.31971e-01	1.30776e-01	1.28881e-01	1.25871e-01	1.21102e-01	1.13595e-01	1.01976e-01	8.46751e-02	6.09062e-02	3.30303e-02	9.19253e-03	3.87452e-05	3.89713e-03	3.33280e-03	-1.28257e-03	-5.87362e-05	-4.35212e-05	2.61393e-06	4.52772e-08	1.39382e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2575	1.34688e-01	1.34687e-01	1.34687e-01	1.34687e-01	1.34687e-01	1.34686e-01	1.34685e-01	1.34683e-01	1.34680e-01	1.34675e-01	1.34667e-01	1.34656e-01	1.34637e-01	1.34607e-01	1.34559e-01	1.34484e-01	1.34365e-01	1.34176e-01	1.33877e-01	1.33401e-01	1.32648e-01	1.31451e-01	1.29550e-01	1.26532e-01	1.21749e-01	1.14215e-01	1.02545e-01	8.51484e-02	6.12080e-02	3.30604e-02	8.89318e-03	-4.48101e-04	3.61339e-03	3.39428e-03	-1.27097e-03	-8.26167e-05	-4.05497e-05	2.64322e-06	3.09924e-08	1.27169e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2600	1.35373e-01	1.35373e-01	1.35372e-01	1.35372e-01	1.35372e-01	1.35371e-01	1.35370e-01	1.35368e-01	1.35365e-01	1.35360e-01	1.35352e-01	1.35341e-01	1.35322e-01	1.35292e-01	1.35244e-01	1.35169e-01	1.35049e-01	1.34860e-01	1.34560e-01	1.34084e-01	1.33328e-01	1.32129e-01	1.30224e-01	1.27198e-01	1.22401e-01	1.14840e-01	1.03120e-01	8.56275e-02	6.15159e-02	3.30961e-02	8.59614e-03	-9.39674e-04	3.31925e-03	3.45192e-03	-1.25573e-03	-1.07534e-04	-3.73237e-05	2.62991e-06	1.51554e-08	1.10949e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2625	1.36062e-01	1.36062e-01	1.36062e-01	1.36061e-01	1.36061e-01	1.36060e-01	1.36059e-01	1.36057e-01	1.36054e-01	1.36049e-01	1.36042e-01	1.36030e-01	1.36011e-01	1.35981e-01	1.35933e-01	1.35858e-01	1.35738e-01	1.35548e-01	1.35248e-01	1.34771e-01	1.34014e-01	1.32812e-01	1.30902e-01	1.27869e-01	1.23057e-01	1.15470e-01	1.03700e-01	8.61125e-02	6.18301e-02	3.31375e-02	8.30159e-03	-1.43577e-03	3.01471e-03	3.50548e-03	-1.23687e-03	-1.33422e-04	-3.38621e-05	2.57315e-06	-2.00315e-09	9.10877e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2650	1.36755e-01	1.36755e-01	1.36755e-01	1.36755e-01	1.36754e-01	1.36753e-01	1.36752e-01	1.36750e-01	1.36747e-01	1.36742e-01	1.36735e-01	1.36723e-01	1.36704e-01	1.36674e-01	1.36626e-01	1.36551e-01	1.36431e-01	1.36241e-01	1.35939e-01	1.35461e-01	1.34703e-01	1.33498e-01	1.31585e-01	1.28544e-01	1.23718e-01	1.16105e-01	1.04285e-01	8.66034e-02	6.21506e-02	3.31846e-02	8.00972e-03	-1.93619e-03	2.69981e-03	3.55471e-03	-1.21440e-03	-1.60212e-04	-3.01850e-05	2.47250e-06	-2.02309e-08	6.80431e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2675	1.37453e-01	1.37453e-01	1.37452e-01	1.37452e-01	1.37452e-01	1.37451e-01	1.37450e-01	1.37448e-01	1.37445e-01	1.37440e-01	1.37432e-01	1.37420e-01	1.37401e-01	1.37371e-01	1.37323e-01	1.37248e-01	1.37128e-01	1.36937e-01	1.36635e-01	1.36157e-01	1.35397e-01	1.34189e-01	1.32271e-01	1.29223e-01	1.24384e-01	1.16745e-01	1.04875e-01	8.71004e-02	6.24775e-02	3.32377e-02	7.72071e-03	-2.44073e-03	2.37458e-03	3.59937e-03	-1.18837e-03	-1.87831e-04	-2.63141e-05	2.32795e-06	-3.92580e-08	4.23545e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2700	1.38154e-01	1.38154e-01	1.38154e-01	1.38154e-01	1.38153e-01	1.38152e-01	1.38151e-01	1.38149e-01	1.38146e-01	1.38142e-01	1.38134e-01	1.38122e-01	1.38103e-01	1.38073e-01	1.38025e-01	1.37949e-01	1.37829e-01	1.37638e-01	1.37336e-01	1.36856e-01	1.36094e-01	1.34885e-01	1.32963e-01	1.29907e-01	1.25054e-01	1.17390e-01	1.05472e-01	8.76034e-02	6.28110e-02	3.32969e-02	7.43474e-03	-2.94918e-03	2.03908e-03	3.63921e-03	-1.15879e-03	-2.16203e-04	-2.22722e-05	2.13994e-06	-5.88012e-08	1.46269e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2725	1.38860e-01	1.38860e-01	1.38860e-01	1.38860e-01	1.38859e-01	1.38858e-01	1.38857e-01	1.38855e-01	1.38852e-01	1.38847e-01	1.38840e-01	1.38828e-01	1.38809e-01	1.38778e-01	1.38731e-01	1.38655e-01	1.38534e-01	1.38343e-01	1.38040e-01	1.37560e-01	1.36797e-01	1.35585e-01	1.33659e-01	1.30596e-01	1.25730e-01	1.18041e-01	1.06074e-01	8.81126e-02	6.31510e-02	3.33622e-02	7.15199e-03	-3.46133e-03	1.69334e-03	3.67401e-03	-1.12573e-03	-2.45249e-04	-1.80830e-05	1.90927e-06	-7.85686e-08	-1.44832e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2750	1.39570e-01	1.39570e-01	1.39570e-01	1.39570e-01	1.39569e-01	1.39569e-01	1.39568e-01	1.39566e-01	1.39563e-01	1.39558e-01	1.39550e-01	1.39538e-01	1.39519e-01	1.39489e-01	1.39441e-01	1.39365e-01	1.39244e-01	1.39053e-01	1.38749e-01	1.38268e-01	1.37503e-01	1.36289e-01	1.34359e-01	1.31289e-01	1.26410e-01	1.18696e-01	1.06681e-01	8.86280e-02	6.34978e-02	3.34338e-02	6.87264e-03	-3.97698e-03	1.33742e-03	3.70352e-03	-1.08923e-03	-2.74888e-04	-1.37712e-05	1.63717e-06	-9.82636e-08	-4.42845e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2775	1.40285e-01	1.40285e-01	1.40285e-01	1.40285e-01	1.40284e-01	1.40283e-01	1.40282e-01	1.40280e-01	1.40277e-01	1.40272e-01	1.40265e-01	1.40253e-01	1.40234e-01	1.40203e-01	1.40155e-01	1.40079e-01	1.39958e-01	1.39766e-01	1.39462e-01	1.38980e-01	1.38215e-01	1.36998e-01	1.35064e-01	1.31987e-01	1.27095e-01	1.19357e-01	1.07294e-01	8.91497e-02	6.38512e-02	3.35119e-02	6.59687e-03	-4.49592e-03	9.71390e-04	3.72754e-03	-1.04936e-03	-3.05037e-04	-9.36242e-06	1.32525e-06	-1.17589e-07	-7.40668e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2800	1.41004e-01	1.41004e-01	1.41004e-01	1.41004e-01	1.41003e-01	1.41003e-01	1.41001e-01	1.40999e-01	1.40996e-01	1.40992e-01	1.40984e-01	1.40972e-01	1.40953e-01	1.40922e-01	1.40874e-01	1.40798e-01	1.40677e-01	1.40485e-01	1.40180e-01	1.39697e-01	1.38930e-01	1.37712e-01	1.35774e-01	1.32690e-01	1.27786e-01	1.20023e-01	1.07913e-01	8.96778e-02	6.42116e-02	3.35964e-02	6.32485e-03	-5.01794e-03	5.95307e-04	3.74583e-03	-1.00618e-03	-3.35610e-04	-4.88256e-06	9.75481e-07	-1.36253e-07	-1.03117e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2825	1.41728e-01	1.41728e-01	1.41728e-01	1.41728e-01	1.41727e-01	1.41726e-01	1.41725e-01	1.41723e-01	1.41720e-01	1.41715e-01	1.41708e-01	1.41696e-01	1.41676e-01	1.41646e-01	1.41598e-01	1.41521e-01	1.41400e-01	1.41208e-01	1.40903e-01	1.40419e-01	1.39651e-01	1.38430e-01	1.36488e-01	1.33398e-01	1.28481e-01	1.20695e-01	1.08538e-01	9.02123e-02	6.45789e-02	3.36877e-02	6.05677e-03	-5.54282e-03	2.09247e-04	3.75819e-03	-9.59777e-04	-3.66520e-04	-3.58196e-07	5.90167e-07	-1.53970e-07	-1.30737e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2850	1.42456e-01	1.42456e-01	1.42456e-01	1.42456e-01	1.42455e-01	1.42455e-01	1.42453e-01	1.42451e-01	1.42448e-01	1.42444e-01	1.42436e-01	1.42424e-01	1.42404e-01	1.42374e-01	1.42326e-01	1.42249e-01	1.42128e-01	1.41935e-01	1.41630e-01	1.41145e-01	1.40376e-01	1.39153e-01	1.37208e-01	1.34111e-01	1.29182e-01	1.21372e-01	1.09169e-01	9.07533e-02	6.49533e-02	3.37858e-02	5.79280e-03	-6.07035e-03	-1.86711e-04	3.76439e-03	-9.10230e-04	-3.97680e-04	4.18383e-06	1.71936e-07	-1.70466e-07	-1.56254e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2875	1.43189e-01	1.43189e-01	1.43189e-01	1.43189e-01	1.43188e-01	1.43187e-01	1.43186e-01	1.43184e-01	1.43181e-01	1.43176e-01	1.43169e-01	1.43156e-01	1.43137e-01	1.43107e-01	1.43058e-01	1.42982e-01	1.42860e-01	1.42667e-01	1.42362e-01	1.41876e-01	1.41106e-01	1.39881e-01	1.37932e-01	1.34828e-01	1.29887e-01	1.22054e-01	1.09806e-01	9.13009e-02	6.53348e-02	3.38907e-02	5.53312e-03	-6.60032e-03	-5.92481e-04	3.76424e-03	-8.57631e-04	-4.28998e-04	8.71650e-06	-2.76289e-07	-1.85483e-07	-1.79040e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2900	1.43927e-01	1.43927e-01	1.43927e-01	1.43926e-01	1.43926e-01	1.43925e-01	1.43924e-01	1.43922e-01	1.43919e-01	1.43914e-01	1.43906e-01	1.43894e-01	1.43875e-01	1.43844e-01	1.43796e-01	1.43719e-01	1.43597e-01	1.43404e-01	1.43098e-01	1.42612e-01	1.41840e-01	1.40613e-01	1.38661e-01	1.35551e-01	1.30598e-01	1.22742e-01	1.10449e-01	9.18552e-02	6.57235e-02	3.40027e-02	5.27791e-03	-7.13252e-03	-1.00797e-03	3.75754e-03	-8.02077e-04	-4.60387e-04	1.32127e-05	-7.51322e-07	-1.98782e-07	-1.98522e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2925	1.44669e-01	1.44669e-01	1.44669e-01	1.44668e-01	1.44668e-01	1.44667e-01	1.44666e-01	1.44664e-01	1.44661e-01	1.44656e-01	1.44649e-01	1.44636e-01	1.44617e-01	1.44586e-01	1.44538e-01	1.44461e-01	1.44339e-01	1.44146e-01	1.43839e-01	1.43352e-01	1.42579e-01	1.41351e-01	1.39395e-01	1.36279e-01	1.31315e-01	1.23436e-01	1.11098e-01	9.24162e-02	6.61195e-02	3.41218e-02	5.02733e-03	-7.66672e-03	-1.43309e-03	3.74408e-03	-7.43670e-04	-4.91754e-04	1.76456e-05	-1.24974e-06	-2.10144e-07	-2.14192e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2950	1.45416e-01	1.45416e-01	1.45416e-01	1.45416e-01	1.45415e-01	1.45414e-01	1.45413e-01	1.45411e-01	1.45408e-01	1.45403e-01	1.45396e-01	1.45383e-01	1.45364e-01	1.45333e-01	1.45285e-01	1.45208e-01	1.45086e-01	1.44892e-01	1.44585e-01	1.44098e-01	1.43324e-01	1.42093e-01	1.40134e-01	1.37012e-01	1.32036e-01	1.24135e-01	1.11753e-01	9.29840e-02	6.65229e-02	3.42482e-02	4.78157e-03	-8.20272e-03	-1.86774e-03	3.72369e-03	-6.82520e-04	-5.23010e-04	2.19882e-05	-1.76791e-06	-2.19374e-07	-2.25622e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.2975	1.46168e-01	1.46168e-01	1.46168e-01	1.46168e-01	1.46167e-01	1.46166e-01	1.46165e-01	1.46163e-01	1.46160e-01	1.46155e-01	1.46148e-01	1.46135e-01	1.46116e-01	1.46085e-01	1.46037e-01	1.45959e-01	1.45837e-01	1.45644e-01	1.45336e-01	1.44848e-01	1.44073e-01	1.42841e-01	1.40878e-01	1.37750e-01	1.32764e-01	1.24841e-01	1.12415e-01	9.35587e-02	6.69338e-02	3.43820e-02	4.54080e-03	-8.74029e-03	-2.31180e-03	3.69618e-03	-6.18742e-04	-5.54062e-04	2.62143e-05	-2.30203e-06	-2.26303e-07	-2.32463e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3000	1.46925e-01	1.46925e-01	1.46925e-01	1.46924e-01	1.46924e-01	1.46923e-01	1.46922e-01	1.46920e-01	1.46917e-01	1.46912e-01	1.46904e-01	1.46892e-01	1.46873e-01	1.46842e-01	1.46793e-01	1.46716e-01	1.46594e-01	1.46400e-01	1.46092e-01	1.45603e-01	1.44827e-01	1.43593e-01	1.41628e-01	1.38494e-01	1.33496e-01	1.25552e-01	1.13082e-01	9.41403e-02	6.73522e-02	3.45233e-02	4.30519e-03	-9.27922e-03	-2.76518e-03	3.66137e-03	-5.52458e-04	-5.84820e-04	3.02978e-05	-2.84813e-06	-2.30790e-07	-2.34462e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3025	1.47687e-01	1.47687e-01	1.47686e-01	1.47686e-01	1.47686e-01	1.47685e-01	1.47684e-01	1.47682e-01	1.47679e-01	1.47674e-01	1.47666e-01	1.47654e-01	1.47635e-01	1.47604e-01	1.47555e-01	1.47478e-01	1.47355e-01	1.47161e-01	1.46853e-01	1.46364e-01	1.45587e-01	1.44350e-01	1.42382e-01	1.39243e-01	1.34234e-01	1.26269e-01	1.13756e-01	9.47289e-02	6.77782e-02	3.46722e-02	4.07492e-03	-9.81930e-03	-3.22774e-03	3.61909e-03	-4.83794e-04	-6.15194e-04	3.42134e-05	-3.40215e-06	-2.32725e-07	-2.31455e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3050	1.48454e-01	1.48453e-01	1.48453e-01	1.48453e-01	1.48452e-01	1.48452e-01	1.48451e-01	1.48449e-01	1.48446e-01	1.48441e-01	1.48433e-01	1.48421e-01	1.48401e-01	1.48370e-01	1.48322e-01	1.48244e-01	1.48122e-01	1.47927e-01	1.47619e-01	1.47129e-01	1.46351e-01	1.45113e-01	1.43142e-01	1.39997e-01	1.34978e-01	1.26992e-01	1.14437e-01	9.53246e-02	6.82120e-02	3.48289e-02	3.85015e-03	-1.03603e-02	-3.69937e-03	3.56918e-03	-4.12881e-04	-6.45095e-04	3.79363e-05	-3.95992e-06	-2.32024e-07	-2.23378e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3075	1.49226e-01	1.49226e-01	1.49225e-01	1.49225e-01	1.49225e-01	1.49224e-01	1.49223e-01	1.49221e-01	1.49217e-01	1.49213e-01	1.49205e-01	1.49193e-01	1.49173e-01	1.49142e-01	1.49093e-01	1.49016e-01	1.48893e-01	1.48699e-01	1.48390e-01	1.47899e-01	1.47120e-01	1.45881e-01	1.43907e-01	1.40757e-01	1.35728e-01	1.27720e-01	1.15124e-01	9.59274e-02	6.86537e-02	3.49934e-02	3.63107e-03	-1.09020e-02	-4.17995e-03	3.51147e-03	-3.39855e-04	-6.74434e-04	4.14426e-05	-4.51724e-06	-2.28638e-07	-2.10263e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3100	1.50003e-01	1.50003e-01	1.50002e-01	1.50002e-01	1.50002e-01	1.50001e-01	1.50000e-01	1.49998e-01	1.49995e-01	1.49990e-01	1.49982e-01	1.49970e-01	1.49950e-01	1.49919e-01	1.49870e-01	1.49793e-01	1.49670e-01	1.49475e-01	1.49166e-01	1.48675e-01	1.47895e-01	1.46654e-01	1.44678e-01	1.41522e-01	1.36483e-01	1.28455e-01	1.15818e-01	9.65375e-02	6.91032e-02	3.51658e-02	3.41783e-03	-1.14442e-02	-4.66934e-03	3.44581e-03	-2.64857e-04	-7.03123e-04	4.47094e-05	-5.06988e-06	-2.22549e-07	-1.92238e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3125	1.50785e-01	1.50785e-01	1.50785e-01	1.50784e-01	1.50784e-01	1.50783e-01	1.50782e-01	1.50780e-01	1.50777e-01	1.50772e-01	1.50764e-01	1.50752e-01	1.50732e-01	1.50701e-01	1.50653e-01	1.50575e-01	1.50452e-01	1.50257e-01	1.49948e-01	1.49456e-01	1.48675e-01	1.47433e-01	1.45454e-01	1.42293e-01	1.37244e-01	1.29196e-01	1.16518e-01	9.71549e-02	6.95607e-02	3.53464e-02	3.21062e-03	-1.19866e-02	-5.16741e-03	3.37206e-03	-1.88033e-04	-7.31077e-04	4.77144e-05	-5.61360e-06	-2.13766e-07	-1.69523e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3150	1.51572e-01	1.51572e-01	1.51572e-01	1.51572e-01	1.51571e-01	1.51570e-01	1.51569e-01	1.51567e-01	1.51564e-01	1.51559e-01	1.51552e-01	1.51539e-01	1.51520e-01	1.51489e-01	1.51440e-01	1.51362e-01	1.51239e-01	1.51044e-01	1.50734e-01	1.50242e-01	1.49461e-01	1.48217e-01	1.46235e-01	1.43070e-01	1.38011e-01	1.29944e-01	1.17225e-01	9.77796e-02	7.00263e-02	3.55352e-02	3.00961e-03	-1.25290e-02	-5.67402e-03	3.29006e-03	-1.09531e-04	-7.58211e-04	5.04368e-05	-6.14422e-06	-2.02335e-07	-1.42426e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3175	1.52365e-01	1.52365e-01	1.52365e-01	1.52365e-01	1.52364e-01	1.52363e-01	1.52362e-01	1.52360e-01	1.52357e-01	1.52352e-01	1.52344e-01	1.52332e-01	1.52313e-01	1.52282e-01	1.52233e-01	1.52155e-01	1.52032e-01	1.51836e-01	1.51526e-01	1.51034e-01	1.50252e-01	1.49007e-01	1.47022e-01	1.43852e-01	1.38784e-01	1.30697e-01	1.17939e-01	9.84118e-02	7.05001e-02	3.57323e-02	2.81495e-03	-1.30713e-02	-6.18902e-03	3.19970e-03	-2.95050e-05	-7.84442e-04	5.28567e-05	-6.65761e-06	-1.88327e-07	-1.11334e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3200	1.53163e-01	1.53163e-01	1.53163e-01	1.53163e-01	1.53162e-01	1.53162e-01	1.53160e-01	1.53158e-01	1.53155e-01	1.53150e-01	1.53143e-01	1.53130e-01	1.53111e-01	1.53080e-01	1.53031e-01	1.52953e-01	1.52830e-01	1.52634e-01	1.52324e-01	1.51831e-01	1.51048e-01	1.49802e-01	1.47815e-01	1.44640e-01	1.39562e-01	1.31457e-01	1.18659e-01	9.90515e-02	7.09821e-02	3.59378e-02	2.62683e-03	-1.36132e-02	-6.71226e-03	3.10083e-03	5.18883e-05	-8.09690e-04	5.49553e-05	-7.14973e-06	-1.71845e-07	-7.67122e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3225	1.53967e-01	1.53967e-01	1.53967e-01	1.53966e-01	1.53966e-01	1.53965e-01	1.53964e-01	1.53962e-01	1.53959e-01	1.53954e-01	1.53946e-01	1.53934e-01	1.53914e-01	1.53883e-01	1.53834e-01	1.53756e-01	1.53633e-01	1.53437e-01	1.53127e-01	1.52634e-01	1.51850e-01	1.50602e-01	1.48613e-01	1.45434e-01	1.40347e-01	1.32223e-01	1.19386e-01	9.96988e-02	7.14724e-02	3.61519e-02	2.44542e-03	-1.41545e-02	-7.24360e-03	2.99334e-03	1.34489e-04	-8.33876e-04	5.67154e-05	-7.61667e-06	-1.53018e-07	-3.90872e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3250	1.54776e-01	1.54776e-01	1.54776e-01	1.54776e-01	1.54775e-01	1.54774e-01	1.54773e-01	1.54771e-01	1.54768e-01	1.54763e-01	1.54755e-01	1.54743e-01	1.54723e-01	1.54692e-01	1.54643e-01	1.54565e-01	1.54442e-01	1.54246e-01	1.53935e-01	1.53442e-01	1.52657e-01	1.51409e-01	1.49417e-01	1.46234e-01	1.41138e-01	1.32996e-01	1.20121e-01	1.00354e-01	7.19711e-02	3.63747e-02	2.27087e-03	-1.46949e-02	-7.78286e-03	2.87710e-03	2.18133e-04	-8.56923e-04	5.81209e-05	-8.05465e-06	-1.32002e-07	9.57077e-12	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3275	1.55591e-01	1.55591e-01	1.55590e-01	1.55590e-01	1.55590e-01	1.55589e-01	1.55588e-01	1.55586e-01	1.55583e-01	1.55578e-01	1.55570e-01	1.55557e-01	1.55538e-01	1.55507e-01	1.55458e-01	1.55380e-01	1.55256e-01	1.55060e-01	1.54749e-01	1.54255e-01	1.53470e-01	1.52220e-01	1.50227e-01	1.47039e-01	1.41935e-01	1.33775e-01	1.20862e-01	1.01016e-01	7.24784e-02	3.66062e-02	2.10336e-03	-1.52342e-02	-8.32991e-03	2.75202e-03	3.02655e-04	-8.78758e-04	5.91571e-05	-8.46007e-06	-1.08977e-07	4.27919e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3300	1.56411e-01	1.56411e-01	1.56411e-01	1.56410e-01	1.56410e-01	1.56409e-01	1.56408e-01	1.56406e-01	1.56403e-01	1.56398e-01	1.56390e-01	1.56378e-01	1.56358e-01	1.56327e-01	1.56278e-01	1.56200e-01	1.56076e-01	1.55880e-01	1.55569e-01	1.55075e-01	1.54289e-01	1.53038e-01	1.51042e-01	1.47851e-01	1.42739e-01	1.34561e-01	1.21611e-01	1.01687e-01	7.29942e-02	3.68467e-02	1.94306e-03	-1.57722e-02	-8.88455e-03	2.61797e-03	3.87885e-04	-8.99310e-04	5.98108e-05	-8.82951e-06	-8.41459e-08	8.57542e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3325	1.57237e-01	1.57237e-01	1.57237e-01	1.57236e-01	1.57236e-01	1.57235e-01	1.57234e-01	1.57232e-01	1.57229e-01	1.57224e-01	1.57216e-01	1.57204e-01	1.57184e-01	1.57153e-01	1.57104e-01	1.57026e-01	1.56902e-01	1.56706e-01	1.56394e-01	1.55900e-01	1.55114e-01	1.53862e-01	1.51864e-01	1.48668e-01	1.43548e-01	1.35354e-01	1.22366e-01	1.02365e-01	7.35187e-02	3.70961e-02	1.79013e-03	-1.63087e-02	-9.44664e-03	2.47488e-03	4.73652e-04	-9.18509e-04	6.00704e-05	-9.15975e-06	-5.77304e-08	1.29158e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3350	1.58069e-01	1.58068e-01	1.58068e-01	1.58068e-01	1.58067e-01	1.58067e-01	1.58065e-01	1.58063e-01	1.58060e-01	1.58055e-01	1.58048e-01	1.58035e-01	1.58016e-01	1.57984e-01	1.57935e-01	1.57857e-01	1.57733e-01	1.57537e-01	1.57226e-01	1.56731e-01	1.55944e-01	1.54691e-01	1.52691e-01	1.49492e-01	1.44364e-01	1.36153e-01	1.23129e-01	1.03052e-01	7.40520e-02	3.73547e-02	1.64475e-03	-1.68435e-02	-1.00160e-02	2.32264e-03	5.59784e-04	-9.36291e-04	5.99256e-05	-9.44782e-06	-2.99705e-08	1.72304e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3375	1.58906e-01	1.58906e-01	1.58906e-01	1.58905e-01	1.58905e-01	1.58904e-01	1.58903e-01	1.58901e-01	1.58898e-01	1.58893e-01	1.58885e-01	1.58873e-01	1.58853e-01	1.58822e-01	1.58773e-01	1.58695e-01	1.58571e-01	1.58374e-01	1.58063e-01	1.57567e-01	1.56780e-01	1.55526e-01	1.53525e-01	1.50322e-01	1.45186e-01	1.36959e-01	1.23899e-01	1.03746e-01	7.45942e-02	3.76225e-02	1.50708e-03	-1.73762e-02	-1.05924e-02	2.16117e-03	6.46103e-04	-9.52592e-04	5.93676e-05	-9.69096e-06	-1.12119e-09	2.14495e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3400	1.59749e-01	1.59749e-01	1.59749e-01	1.59748e-01	1.59748e-01	1.59747e-01	1.59746e-01	1.59744e-01	1.59741e-01	1.59736e-01	1.59728e-01	1.59716e-01	1.59696e-01	1.59665e-01	1.59616e-01	1.59538e-01	1.59414e-01	1.59217e-01	1.58905e-01	1.58410e-01	1.57622e-01	1.56368e-01	1.54364e-01	1.51158e-01	1.46015e-01	1.37771e-01	1.24677e-01	1.04448e-01	7.51452e-02	3.78997e-02	1.37727e-03	-1.79068e-02	-1.11758e-02	1.99039e-03	7.32433e-04	-9.67353e-04	5.83895e-05	-9.88671e-06	2.85502e-08	2.55044e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3425	1.60598e-01	1.60598e-01	1.60598e-01	1.60598e-01	1.60597e-01	1.60596e-01	1.60595e-01	1.60593e-01	1.60590e-01	1.60585e-01	1.60577e-01	1.60565e-01	1.60545e-01	1.60514e-01	1.60465e-01	1.60387e-01	1.60263e-01	1.60066e-01	1.59754e-01	1.59259e-01	1.58470e-01	1.57215e-01	1.55210e-01	1.52001e-01	1.46851e-01	1.38591e-01	1.25462e-01	1.05159e-01	7.57053e-02	3.81863e-02	1.25551e-03	-1.84349e-02	-1.17658e-02	1.81024e-03	8.18595e-04	-9.80518e-04	5.69856e-05	-1.00328e-05	5.87664e-08	2.93284e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3450	1.61453e-01	1.61453e-01	1.61453e-01	1.61453e-01	1.61452e-01	1.61451e-01	1.61450e-01	1.61448e-01	1.61445e-01	1.61440e-01	1.61432e-01	1.61420e-01	1.61400e-01	1.61369e-01	1.61320e-01	1.61242e-01	1.61118e-01	1.60921e-01	1.60609e-01	1.60113e-01	1.59325e-01	1.58068e-01	1.56062e-01	1.52850e-01	1.47693e-01	1.39417e-01	1.26254e-01	1.05877e-01	7.62745e-02	3.84825e-02	1.14196e-03	-1.89604e-02	-1.23625e-02	1.62063e-03	9.04409e-04	-9.92033e-04	5.51521e-05	-1.01274e-05	8.92433e-08	3.28581e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3475	1.62314e-01	1.62314e-01	1.62314e-01	1.62314e-01	1.62313e-01	1.62312e-01	1.62311e-01	1.62309e-01	1.62306e-01	1.62301e-01	1.62293e-01	1.62281e-01	1.62261e-01	1.62230e-01	1.62181e-01	1.62103e-01	1.61979e-01	1.61782e-01	1.61470e-01	1.60974e-01	1.60185e-01	1.58928e-01	1.56920e-01	1.53705e-01	1.48541e-01	1.40251e-01	1.27054e-01	1.06605e-01	7.68528e-02	3.87884e-02	1.03677e-03	-1.94831e-02	-1.29654e-02	1.42153e-03	9.89693e-04	-1.00185e-03	5.28866e-05	-1.01689e-05	1.19692e-07	3.60343e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3500	1.63182e-01	1.63181e-01	1.63181e-01	1.63181e-01	1.63180e-01	1.63180e-01	1.63178e-01	1.63176e-01	1.63173e-01	1.63168e-01	1.63161e-01	1.63148e-01	1.63129e-01	1.63097e-01	1.63048e-01	1.62970e-01	1.62846e-01	1.62649e-01	1.62337e-01	1.61841e-01	1.61051e-01	1.59794e-01	1.57785e-01	1.54567e-01	1.49396e-01	1.41092e-01	1.27861e-01	1.07340e-01	7.74405e-02	3.91042e-02	9.40121e-04	-2.00026e-02	-1.35745e-02	1.21286e-03	1.07427e-03	-1.00992e-03	5.01884e-05	-1.01558e-05	1.49823e-07	3.88028e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3525	1.64055e-01	1.64055e-01	1.64054e-01	1.64054e-01	1.64054e-01	1.64053e-01	1.64052e-01	1.64050e-01	1.64047e-01	1.64042e-01	1.64034e-01	1.64021e-01	1.64002e-01	1.63971e-01	1.63921e-01	1.63843e-01	1.63719e-01	1.63522e-01	1.63210e-01	1.62714e-01	1.61924e-01	1.60666e-01	1.58656e-01	1.55435e-01	1.50258e-01	1.41939e-01	1.28677e-01	1.08084e-01	7.80375e-02	3.94298e-02	8.52172e-04	-2.05187e-02	-1.41896e-02	9.94585e-04	1.15794e-03	-1.01620e-03	4.70584e-05	-1.00872e-05	1.79347e-07	4.11152e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3550	1.64934e-01	1.64934e-01	1.64934e-01	1.64934e-01	1.64933e-01	1.64932e-01	1.64931e-01	1.64929e-01	1.64926e-01	1.64921e-01	1.64913e-01	1.64901e-01	1.64881e-01	1.64850e-01	1.64801e-01	1.64723e-01	1.64599e-01	1.64402e-01	1.64089e-01	1.63593e-01	1.62803e-01	1.61545e-01	1.59534e-01	1.56310e-01	1.51127e-01	1.42794e-01	1.29500e-01	1.08836e-01	7.86440e-02	3.97655e-02	7.73086e-04	-2.10314e-02	-1.48104e-02	7.66665e-04	1.24054e-03	-1.02066e-03	4.34990e-05	-9.96234e-06	2.07979e-07	4.29296e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3575	1.65820e-01	1.65820e-01	1.65820e-01	1.65819e-01	1.65819e-01	1.65818e-01	1.65817e-01	1.65815e-01	1.65812e-01	1.65807e-01	1.65799e-01	1.65787e-01	1.65767e-01	1.65736e-01	1.65687e-01	1.65608e-01	1.65484e-01	1.65287e-01	1.64975e-01	1.64478e-01	1.63689e-01	1.62430e-01	1.60417e-01	1.57191e-01	1.52003e-01	1.43656e-01	1.30330e-01	1.09597e-01	7.92599e-02	4.01113e-02	7.03027e-04	-2.15402e-02	-1.54368e-02	5.29065e-04	1.32188e-03	-1.02325e-03	3.95141e-05	-9.78086e-06	2.35441e-07	4.42114e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3600	1.66712e-01	1.66712e-01	1.66712e-01	1.66711e-01	1.66711e-01	1.66710e-01	1.66709e-01	1.66707e-01	1.66704e-01	1.66699e-01	1.66691e-01	1.66679e-01	1.66659e-01	1.66628e-01	1.66579e-01	1.66500e-01	1.66376e-01	1.66180e-01	1.65867e-01	1.65371e-01	1.64580e-01	1.63321e-01	1.61308e-01	1.58080e-01	1.52886e-01	1.44526e-01	1.31169e-01	1.10367e-01	7.98856e-02	4.04674e-02	6.42160e-04	-2.20450e-02	-1.60685e-02	2.81756e-04	1.40178e-03	-1.02395e-03	3.51095e-05	-9.54267e-06	2.61462e-07	4.49334e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3625	1.67610e-01	1.67610e-01	1.67610e-01	1.67610e-01	1.67609e-01	1.67609e-01	1.67607e-01	1.67605e-01	1.67602e-01	1.67597e-01	1.67590e-01	1.67577e-01	1.67557e-01	1.67526e-01	1.67477e-01	1.67399e-01	1.67275e-01	1.67078e-01	1.66765e-01	1.66269e-01	1.65479e-01	1.64219e-01	1.62205e-01	1.58975e-01	1.53776e-01	1.45403e-01	1.32016e-01	1.11146e-01	8.05209e-02	4.08338e-02	5.90646e-04	-2.25456e-02	-1.67053e-02	2.47161e-05	1.48004e-03	-1.02272e-03	3.02921e-05	-9.24798e-06	2.85783e-07	4.50764e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3650	1.68515e-01	1.68515e-01	1.68515e-01	1.68515e-01	1.68514e-01	1.68514e-01	1.68512e-01	1.68510e-01	1.68507e-01	1.68502e-01	1.68494e-01	1.68482e-01	1.68462e-01	1.68431e-01	1.68382e-01	1.68304e-01	1.68180e-01	1.67983e-01	1.67670e-01	1.67174e-01	1.66384e-01	1.65124e-01	1.63109e-01	1.59877e-01	1.54673e-01	1.46287e-01	1.32871e-01	1.11933e-01	8.11660e-02	4.12108e-02	5.48650e-04	-2.30417e-02	-1.73471e-02	-2.42070e-04	1.55649e-03	-1.01955e-03	2.50707e-05	-8.89735e-06	3.08161e-07	4.46295e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3675	1.69427e-01	1.69427e-01	1.69427e-01	1.69426e-01	1.69426e-01	1.69425e-01	1.69424e-01	1.69422e-01	1.69419e-01	1.69414e-01	1.69406e-01	1.69394e-01	1.69374e-01	1.69343e-01	1.69293e-01	1.69215e-01	1.69091e-01	1.68894e-01	1.68582e-01	1.68085e-01	1.67295e-01	1.66035e-01	1.64020e-01	1.60785e-01	1.55577e-01	1.47179e-01	1.33733e-01	1.12729e-01	8.18210e-02	4.15983e-02	5.16332e-04	-2.35331e-02	-1.79936e-02	-5.18611e-04	1.63095e-03	-1.01442e-03	1.94552e-05	-8.49162e-06	3.28364e-07	4.35900e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3700	1.70345e-01	1.70345e-01	1.70345e-01	1.70344e-01	1.70344e-01	1.70343e-01	1.70342e-01	1.70340e-01	1.70337e-01	1.70332e-01	1.70324e-01	1.70312e-01	1.70292e-01	1.70261e-01	1.70211e-01	1.70133e-01	1.70009e-01	1.69812e-01	1.69500e-01	1.69004e-01	1.68213e-01	1.66953e-01	1.64937e-01	1.61701e-01	1.56488e-01	1.48079e-01	1.34604e-01	1.13534e-01	8.24860e-02	4.19966e-02	4.93856e-04	-2.40196e-02	-1.86445e-02	-8.04911e-04	1.70323e-03	-1.00730e-03	1.34572e-05	-8.03195e-06	3.46182e-07	4.19638e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3725	1.71269e-01	1.71269e-01	1.71269e-01	1.71269e-01	1.71268e-01	1.71268e-01	1.71266e-01	1.71264e-01	1.71261e-01	1.71256e-01	1.71248e-01	1.71236e-01	1.71216e-01	1.71185e-01	1.71136e-01	1.71058e-01	1.70934e-01	1.70737e-01	1.70425e-01	1.69928e-01	1.69138e-01	1.67878e-01	1.65862e-01	1.62624e-01	1.57407e-01	1.48986e-01	1.35484e-01	1.14349e-01	8.31610e-02	4.24057e-02	4.81382e-04	-2.45010e-02	-1.92997e-02	-1.10097e-03	1.77316e-03	-9.98185e-04	7.08955e-06	-7.51978e-06	3.61421e-07	3.97648e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3750	1.72201e-01	1.72201e-01	1.72201e-01	1.72200e-01	1.72200e-01	1.72199e-01	1.72198e-01	1.72196e-01	1.72193e-01	1.72188e-01	1.72180e-01	1.72168e-01	1.72148e-01	1.72117e-01	1.72068e-01	1.71989e-01	1.71865e-01	1.71669e-01	1.71356e-01	1.70860e-01	1.70070e-01	1.68810e-01	1.66793e-01	1.63554e-01	1.58332e-01	1.49901e-01	1.36371e-01	1.15172e-01	8.38462e-02	4.28257e-02	4.79074e-04	-2.49770e-02	-1.99590e-02	-1.40677e-03	1.84054e-03	-9.87067e-04	3.66492e-07	-6.95685e-06	3.73909e-07	3.70151e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3775	1.73139e-01	1.73139e-01	1.73139e-01	1.73138e-01	1.73138e-01	1.73137e-01	1.73136e-01	1.73134e-01	1.73131e-01	1.73126e-01	1.73118e-01	1.73106e-01	1.73086e-01	1.73055e-01	1.73006e-01	1.72928e-01	1.72804e-01	1.72607e-01	1.72295e-01	1.71798e-01	1.71009e-01	1.69748e-01	1.67732e-01	1.64492e-01	1.59266e-01	1.50824e-01	1.37267e-01	1.16004e-01	8.45416e-02	4.32567e-02	4.87091e-04	-2.54473e-02	-2.06221e-02	-1.72230e-03	1.90521e-03	-9.73941e-04	-6.69642e-06	-6.34518e-06	3.83497e-07	3.37445e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3800	1.74084e-01	1.74084e-01	1.74084e-01	1.74083e-01	1.74083e-01	1.74082e-01	1.74081e-01	1.74079e-01	1.74076e-01	1.74071e-01	1.74063e-01	1.74050e-01	1.74031e-01	1.74000e-01	1.73951e-01	1.73873e-01	1.73749e-01	1.73552e-01	1.73240e-01	1.72744e-01	1.71954e-01	1.70694e-01	1.68677e-01	1.65436e-01	1.60207e-01	1.51755e-01	1.38171e-01	1.16846e-01	8.52473e-02	4.36989e-02	5.05595e-04	-2.59119e-02	-2.12888e-02	-2.04755e-03	1.96698e-03	-9.58806e-04	-1.40824e-05	-5.68705e-06	3.90059e-07	2.99901e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3825	1.75036e-01	1.75036e-01	1.75035e-01	1.75035e-01	1.75035e-01	1.75034e-01	1.75033e-01	1.75031e-01	1.75027e-01	1.75022e-01	1.75015e-01	1.75002e-01	1.74983e-01	1.74952e-01	1.74902e-01	1.74824e-01	1.74701e-01	1.74504e-01	1.74192e-01	1.73696e-01	1.72907e-01	1.71647e-01	1.69630e-01	1.66388e-01	1.61155e-01	1.52693e-01	1.39084e-01	1.17697e-01	8.59634e-02	4.41524e-02	5.34746e-04	-2.63703e-02	-2.19588e-02	-2.38247e-03	2.02569e-03	-9.41664e-04	-2.17734e-05	-4.98498e-06	3.93491e-07	2.57959e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3850	1.75994e-01	1.75994e-01	1.75994e-01	1.75994e-01	1.75993e-01	1.75992e-01	1.75991e-01	1.75989e-01	1.75986e-01	1.75981e-01	1.75974e-01	1.75961e-01	1.75942e-01	1.75911e-01	1.75861e-01	1.75783e-01	1.75659e-01	1.75463e-01	1.75151e-01	1.74655e-01	1.73866e-01	1.72606e-01	1.70590e-01	1.67347e-01	1.62111e-01	1.53640e-01	1.40006e-01	1.18558e-01	8.66901e-02	4.46173e-02	5.74706e-04	-2.68225e-02	-2.26319e-02	-2.72705e-03	2.08114e-03	-9.22522e-04	-2.97503e-05	-4.24176e-06	3.93719e-07	2.12121e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3875	1.76960e-01	1.76960e-01	1.76960e-01	1.76960e-01	1.76959e-01	1.76958e-01	1.76957e-01	1.76955e-01	1.76952e-01	1.76947e-01	1.76939e-01	1.76927e-01	1.76907e-01	1.76876e-01	1.76827e-01	1.76749e-01	1.76625e-01	1.76429e-01	1.76118e-01	1.75622e-01	1.74833e-01	1.73574e-01	1.71557e-01	1.68314e-01	1.63075e-01	1.54594e-01	1.40936e-01	1.19428e-01	8.74273e-02	4.50937e-02	6.25634e-04	-2.72682e-02	-2.33080e-02	-3.08124e-03	2.13318e-03	-9.01392e-04	-3.79928e-05	-3.46040e-06	3.90689e-07	1.62947e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3900	1.77933e-01	1.77933e-01	1.77933e-01	1.77933e-01	1.77932e-01	1.77931e-01	1.77930e-01	1.77928e-01	1.77925e-01	1.77920e-01	1.77912e-01	1.77900e-01	1.77880e-01	1.77849e-01	1.77800e-01	1.77722e-01	1.77599e-01	1.77402e-01	1.77091e-01	1.76596e-01	1.75807e-01	1.74548e-01	1.72531e-01	1.69288e-01	1.64047e-01	1.55557e-01	1.41875e-01	1.20308e-01	8.81751e-02	4.55817e-02	6.87690e-04	-2.77071e-02	-2.39867e-02	-3.44500e-03	2.18163e-03	-8.78287e-04	-4.64798e-05	-2.64411e-06	3.84379e-07	1.11041e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3925	1.78913e-01	1.78913e-01	1.78913e-01	1.78913e-01	1.78912e-01	1.78911e-01	1.78910e-01	1.78908e-01	1.78905e-01	1.78900e-01	1.78892e-01	1.78880e-01	1.78861e-01	1.78830e-01	1.78780e-01	1.78702e-01	1.78579e-01	1.78383e-01	1.78071e-01	1.77576e-01	1.76788e-01	1.75530e-01	1.73513e-01	1.70270e-01	1.65026e-01	1.56528e-01	1.42822e-01	1.21197e-01	8.89338e-02	4.60814e-02	7.61034e-04	-2.81390e-02	-2.46678e-02	-3.81827e-03	2.22632e-03	-8.53226e-04	-5.51888e-05	-1.79631e-06	3.74789e-07	5.70542e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3950	1.79901e-01	1.79900e-01	1.79900e-01	1.79900e-01	1.79899e-01	1.79899e-01	1.79897e-01	1.79896e-01	1.79892e-01	1.79888e-01	1.79880e-01	1.79867e-01	1.79848e-01	1.79817e-01	1.79768e-01	1.79690e-01	1.79566e-01	1.79371e-01	1.79059e-01	1.78565e-01	1.77777e-01	1.76519e-01	1.74503e-01	1.71259e-01	1.66014e-01	1.57508e-01	1.43779e-01	1.22096e-01	8.97033e-02	4.65929e-02	8.45826e-04	-2.85638e-02	-2.53510e-02	-4.20100e-03	2.26709e-03	-8.26230e-04	-6.40969e-05	-9.20596e-07	3.61946e-07	1.66641e-11	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.3975	1.80895e-01	1.80895e-01	1.80895e-01	1.80895e-01	1.80894e-01	1.80893e-01	1.80892e-01	1.80890e-01	1.80887e-01	1.80882e-01	1.80874e-01	1.80862e-01	1.80843e-01	1.80812e-01	1.80763e-01	1.80685e-01	1.80561e-01	1.80366e-01	1.80055e-01	1.79560e-01	1.78773e-01	1.77515e-01	1.75500e-01	1.72256e-01	1.67009e-01	1.58496e-01	1.44744e-01	1.23006e-01	9.04837e-02	4.71164e-02	9.42224e-04	-2.89811e-02	-2.60362e-02	-4.59312e-03	2.30377e-03	-7.97326e-04	-7.31799e-05	-2.07387e-08	3.45906e-07	-5.44159e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4000	1.81897e-01	1.81897e-01	1.81897e-01	1.81897e-01	1.81896e-01	1.81895e-01	1.81894e-01	1.81892e-01	1.81889e-01	1.81884e-01	1.81876e-01	1.81864e-01	1.81845e-01	1.81814e-01	1.81765e-01	1.81687e-01	1.81564e-01	1.81368e-01	1.81057e-01	1.80563e-01	1.79776e-01	1.78519e-01	1.76505e-01	1.73261e-01	1.68012e-01	1.59492e-01	1.45719e-01	1.23924e-01	9.12752e-02	4.76520e-02	1.05039e-03	-2.93908e-02	-2.67231e-02	-4.99458e-03	2.33620e-03	-7.66543e-04	-8.24131e-05	8.99353e-07	3.26747e-07	-1.10471e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4025	1.82907e-01	1.82907e-01	1.82906e-01	1.82906e-01	1.82906e-01	1.82905e-01	1.82904e-01	1.82902e-01	1.82898e-01	1.82894e-01	1.82886e-01	1.82874e-01	1.82854e-01	1.82823e-01	1.82774e-01	1.82697e-01	1.82573e-01	1.82378e-01	1.82067e-01	1.81574e-01	1.80787e-01	1.79531e-01	1.77517e-01	1.74274e-01	1.69024e-01	1.60497e-01	1.46703e-01	1.24853e-01	9.20778e-02	4.81997e-02	1.17048e-03	-2.97925e-02	-2.74114e-02	-5.40529e-03	2.36423e-03	-7.33914e-04	-9.17710e-05	1.83564e-06	3.04573e-07	-1.65770e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4050	1.83924e-01	1.83923e-01	1.83923e-01	1.83923e-01	1.83922e-01	1.83922e-01	1.83920e-01	1.83919e-01	1.83916e-01	1.83911e-01	1.83903e-01	1.83891e-01	1.83871e-01	1.83840e-01	1.83791e-01	1.83714e-01	1.83591e-01	1.83395e-01	1.83085e-01	1.82592e-01	1.81806e-01	1.80550e-01	1.78537e-01	1.75295e-01	1.70043e-01	1.61510e-01	1.47696e-01	1.25792e-01	9.28916e-02	4.87597e-02	1.30265e-03	-3.01862e-02	-2.81008e-02	-5.82517e-03	2.38769e-03	-6.99475e-04	-1.01227e-04	2.78397e-06	2.79515e-07	-2.19584e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4075	1.84948e-01	1.84948e-01	1.84948e-01	1.84948e-01	1.84947e-01	1.84946e-01	1.84945e-01	1.84943e-01	1.84940e-01	1.84935e-01	1.84927e-01	1.84915e-01	1.84896e-01	1.84865e-01	1.84816e-01	1.84738e-01	1.84615e-01	1.84420e-01	1.84110e-01	1.83617e-01	1.82832e-01	1.81578e-01	1.79566e-01	1.76324e-01	1.71071e-01	1.62532e-01	1.48698e-01	1.26741e-01	9.37167e-02	4.93321e-02	1.44706e-03	-3.05715e-02	-2.87912e-02	-6.25414e-03	2.40644e-03	-6.63265e-04	-1.10756e-04	3.74009e-06	2.51724e-07	-2.71197e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4100	1.85980e-01	1.85980e-01	1.85980e-01	1.85980e-01	1.85979e-01	1.85978e-01	1.85977e-01	1.85975e-01	1.85972e-01	1.85967e-01	1.85960e-01	1.85947e-01	1.85928e-01	1.85897e-01	1.85848e-01	1.85771e-01	1.85648e-01	1.85453e-01	1.85143e-01	1.84651e-01	1.83866e-01	1.82613e-01	1.80602e-01	1.77361e-01	1.72107e-01	1.63563e-01	1.49709e-01	1.27701e-01	9.45532e-02	4.99170e-02	1.60387e-03	-3.09483e-02	-2.94822e-02	-6.69212e-03	2.42032e-03	-6.25330e-04	-1.20329e-04	4.69968e-06	2.21375e-07	-3.19910e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4125	1.87020e-01	1.87020e-01	1.87020e-01	1.87020e-01	1.87019e-01	1.87019e-01	1.87017e-01	1.87015e-01	1.87012e-01	1.87007e-01	1.87000e-01	1.86987e-01	1.86968e-01	1.86937e-01	1.86888e-01	1.86811e-01	1.86688e-01	1.86494e-01	1.86184e-01	1.85692e-01	1.84908e-01	1.83655e-01	1.81646e-01	1.78405e-01	1.73152e-01	1.64602e-01	1.50730e-01	1.28670e-01	9.54012e-02	5.05146e-02	1.77324e-03	-3.13162e-02	-3.01737e-02	-7.13900e-03	2.42919e-03	-5.85714e-04	-1.29919e-04	5.65838e-06	1.88664e-07	-3.65051e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4150	1.88068e-01	1.88068e-01	1.88068e-01	1.88067e-01	1.88067e-01	1.88066e-01	1.88065e-01	1.88063e-01	1.88060e-01	1.88055e-01	1.88047e-01	1.88035e-01	1.88016e-01	1.87985e-01	1.87936e-01	1.87859e-01	1.87736e-01	1.87542e-01	1.87233e-01	1.86741e-01	1.85958e-01	1.84706e-01	1.82698e-01	1.79459e-01	1.74205e-01	1.65651e-01	1.51761e-01	1.29650e-01	9.62608e-02	5.11249e-02	1.95532e-03	-3.16752e-02	-3.08653e-02	-7.59468e-03	2.43290e-03	-5.44469e-04	-1.39497e-04	6.61177e-06	1.53806e-07	-4.05983e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4175	1.89124e-01	1.89124e-01	1.89123e-01	1.89123e-01	1.89123e-01	1.89122e-01	1.89121e-01	1.89119e-01	1.89116e-01	1.89111e-01	1.89103e-01	1.89091e-01	1.89071e-01	1.89041e-01	1.88992e-01	1.88915e-01	1.88792e-01	1.88598e-01	1.88289e-01	1.87798e-01	1.87016e-01	1.85765e-01	1.83758e-01	1.80520e-01	1.75267e-01	1.66708e-01	1.52801e-01	1.30641e-01	9.71320e-02	5.17480e-02	2.15028e-03	-3.20249e-02	-3.15568e-02	-8.05906e-03	2.43132e-03	-5.01646e-04	-1.49037e-04	7.55541e-06	1.17035e-07	-4.42111e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4200	1.90187e-01	1.90187e-01	1.90187e-01	1.90187e-01	1.90186e-01	1.90185e-01	1.90184e-01	1.90182e-01	1.90179e-01	1.90174e-01	1.90167e-01	1.90154e-01	1.90135e-01	1.90104e-01	1.90056e-01	1.89979e-01	1.89856e-01	1.89662e-01	1.89354e-01	1.88863e-01	1.88082e-01	1.86832e-01	1.84827e-01	1.81590e-01	1.76338e-01	1.67774e-01	1.53850e-01	1.31642e-01	9.80150e-02	5.23841e-02	2.35827e-03	-3.23651e-02	-3.22479e-02	-8.53202e-03	2.42431e-03	-4.57304e-04	-1.58509e-04	8.48489e-06	7.86018e-08	-4.72890e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4225	1.91259e-01	1.91259e-01	1.91258e-01	1.91258e-01	1.91258e-01	1.91257e-01	1.91256e-01	1.91254e-01	1.91251e-01	1.91246e-01	1.91238e-01	1.91226e-01	1.91207e-01	1.91176e-01	1.91128e-01	1.91051e-01	1.90928e-01	1.90735e-01	1.90426e-01	1.89937e-01	1.89156e-01	1.87907e-01	1.85903e-01	1.82669e-01	1.77417e-01	1.68850e-01	1.54910e-01	1.32654e-01	9.89098e-02	5.30333e-02	2.57944e-03	-3.26956e-02	-3.29384e-02	-9.01345e-03	2.41173e-03	-4.11500e-04	-1.67884e-04	9.39579e-06	3.87712e-08	-4.97828e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4250	1.92338e-01	1.92338e-01	1.92338e-01	1.92338e-01	1.92337e-01	1.92337e-01	1.92335e-01	1.92333e-01	1.92330e-01	1.92326e-01	1.92318e-01	1.92306e-01	1.92286e-01	1.92256e-01	1.92207e-01	1.92131e-01	1.92008e-01	1.91815e-01	1.91507e-01	1.91018e-01	1.90238e-01	1.88991e-01	1.86989e-01	1.83756e-01	1.78505e-01	1.69935e-01	1.55979e-01	1.33676e-01	9.98166e-02	5.36956e-02	2.81396e-03	-3.30162e-02	-3.36280e-02	-9.50322e-03	2.39346e-03	-3.64298e-04	-1.77133e-04	1.02837e-05	-2.17794e-09	-5.16497e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4275	1.93426e-01	1.93426e-01	1.93426e-01	1.93426e-01	1.93425e-01	1.93424e-01	1.93423e-01	1.93421e-01	1.93418e-01	1.93413e-01	1.93406e-01	1.93394e-01	1.93374e-01	1.93344e-01	1.93295e-01	1.93219e-01	1.93097e-01	1.92903e-01	1.92596e-01	1.92107e-01	1.91328e-01	1.90083e-01	1.88082e-01	1.84852e-01	1.79601e-01	1.71029e-01	1.57058e-01	1.34709e-01	1.00735e-01	5.43713e-02	3.06198e-03	-3.33266e-02	-3.43164e-02	-1.00012e-02	2.36937e-03	-3.15762e-04	-1.86229e-04	1.11444e-05	-4.39559e-08	-5.28531e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4300	1.94522e-01	1.94522e-01	1.94522e-01	1.94522e-01	1.94521e-01	1.94521e-01	1.94519e-01	1.94517e-01	1.94514e-01	1.94510e-01	1.94502e-01	1.94490e-01	1.94470e-01	1.94440e-01	1.94392e-01	1.94315e-01	1.94193e-01	1.94000e-01	1.93693e-01	1.93205e-01	1.92427e-01	1.91183e-01	1.89184e-01	1.85956e-01	1.80707e-01	1.72132e-01	1.58147e-01	1.35753e-01	1.01666e-01	5.50604e-02	3.32365e-03	-3.36266e-02	-3.50034e-02	-1.05073e-02	2.33934e-03	-2.65961e-04	-1.95141e-04	1.19736e-05	-8.62634e-08	-5.33637e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4325	1.95627e-01	1.95627e-01	1.95627e-01	1.95626e-01	1.95626e-01	1.95625e-01	1.95624e-01	1.95622e-01	1.95619e-01	1.95614e-01	1.95606e-01	1.95594e-01	1.95575e-01	1.95545e-01	1.95496e-01	1.95420e-01	1.95298e-01	1.95105e-01	1.94799e-01	1.94312e-01	1.93535e-01	1.92292e-01	1.90295e-01	1.87069e-01	1.81822e-01	1.73245e-01	1.59246e-01	1.36808e-01	1.02610e-01	5.57630e-02	3.59914e-03	-3.39161e-02	-3.56887e-02	-1.10213e-02	2.30326e-03	-2.14965e-04	-2.03842e-04	1.27672e-05	-1.28794e-07	-5.31595e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4350	1.96740e-01	1.96740e-01	1.96739e-01	1.96739e-01	1.96739e-01	1.96738e-01	1.96737e-01	1.96735e-01	1.96732e-01	1.96727e-01	1.96719e-01	1.96707e-01	1.96688e-01	1.96658e-01	1.96609e-01	1.96533e-01	1.96412e-01	1.96219e-01	1.95913e-01	1.95427e-01	1.94650e-01	1.93409e-01	1.91414e-01	1.88191e-01	1.82946e-01	1.74367e-01	1.60355e-01	1.37875e-01	1.03565e-01	5.64793e-02	3.88860e-03	-3.41947e-02	-3.63721e-02	-1.15431e-02	2.26100e-03	-1.62848e-04	-2.12303e-04	1.35211e-05	-1.71235e-07	-5.22259e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4375	1.97861e-01	1.97861e-01	1.97861e-01	1.97860e-01	1.97860e-01	1.97859e-01	1.97858e-01	1.97856e-01	1.97853e-01	1.97848e-01	1.97841e-01	1.97828e-01	1.97809e-01	1.97779e-01	1.97731e-01	1.97655e-01	1.97534e-01	1.97341e-01	1.97036e-01	1.96550e-01	1.95775e-01	1.94535e-01	1.92543e-01	1.89322e-01	1.84079e-01	1.75499e-01	1.61475e-01	1.38952e-01	1.04533e-01	5.72093e-02	4.19218e-03	-3.44622e-02	-3.70531e-02	-1.20726e-02	2.21247e-03	-1.09686e-04	-2.20495e-04	1.42313e-05	-2.13272e-07	-5.05565e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4400	1.98991e-01	1.98991e-01	1.98991e-01	1.98990e-01	1.98990e-01	1.98989e-01	1.98988e-01	1.98986e-01	1.98983e-01	1.98978e-01	1.98970e-01	1.98959e-01	1.98939e-01	1.98909e-01	1.98861e-01	1.98785e-01	1.98664e-01	1.98472e-01	1.98167e-01	1.97682e-01	1.96908e-01	1.95670e-01	1.93680e-01	1.90461e-01	1.85221e-01	1.76640e-01	1.62605e-01	1.40040e-01	1.05513e-01	5.79532e-02	4.51004e-03	-3.47184e-02	-3.77317e-02	-1.26096e-02	2.15755e-03	-5.55557e-05	-2.28391e-04	1.48942e-05	-2.54587e-07	-4.81525e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4425	2.00129e-01	2.00129e-01	2.00129e-01	2.00129e-01	2.00128e-01	2.00128e-01	2.00126e-01	2.00125e-01	2.00122e-01	2.00117e-01	2.00109e-01	2.00097e-01	2.00078e-01	2.00048e-01	2.00000e-01	1.99924e-01	1.99803e-01	1.99611e-01	1.99307e-01	1.98823e-01	1.98050e-01	1.96813e-01	1.94826e-01	1.91610e-01	1.86373e-01	1.77792e-01	1.63745e-01	1.41140e-01	1.06506e-01	5.87111e-02	4.84234e-03	-3.49631e-02	-3.84074e-02	-1.31539e-02	2.09614e-03	-5.39072e-07	-2.35964e-04	1.55061e-05	-2.94864e-07	-4.50230e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4450	2.01277e-01	2.01277e-01	2.01276e-01	2.01276e-01	2.01276e-01	2.01275e-01	2.01274e-01	2.01272e-01	2.01269e-01	2.01264e-01	2.01256e-01	2.01244e-01	2.01225e-01	2.01195e-01	2.01147e-01	2.01071e-01	2.00951e-01	2.00760e-01	2.00456e-01	1.99972e-01	1.99201e-01	1.97966e-01	1.95981e-01	1.92769e-01	1.87534e-01	1.78953e-01	1.64895e-01	1.42251e-01	1.07512e-01	5.94831e-02	5.18924e-03	-3.51961e-02	-3.90801e-02	-1.37054e-02	2.02815e-03	5.52815e-05	-2.43186e-04	1.60636e-05	-3.33791e-07	-4.11851e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4475	2.02433e-01	2.02433e-01	2.02432e-01	2.02432e-01	2.02432e-01	2.02431e-01	2.02430e-01	2.02428e-01	2.02425e-01	2.02420e-01	2.02412e-01	2.02401e-01	2.02381e-01	2.02351e-01	2.02304e-01	2.02228e-01	2.02107e-01	2.01917e-01	2.01613e-01	2.01130e-01	2.00360e-01	1.99127e-01	1.97145e-01	1.93936e-01	1.88704e-01	1.80124e-01	1.66056e-01	1.43374e-01	1.08531e-01	6.02693e-02	5.55088e-03	-3.54172e-02	-3.97495e-02	-1.42639e-02	1.95350e-03	1.11821e-04	-2.50031e-04	1.65633e-05	-3.71057e-07	-3.66636e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4500	2.03598e-01	2.03598e-01	2.03597e-01	2.03597e-01	2.03597e-01	2.03596e-01	2.03595e-01	2.03593e-01	2.03590e-01	2.03585e-01	2.03577e-01	2.03566e-01	2.03547e-01	2.03516e-01	2.03469e-01	2.03393e-01	2.03273e-01	2.03083e-01	2.02780e-01	2.02298e-01	2.01529e-01	2.00298e-01	1.98318e-01	1.95112e-01	1.89885e-01	1.81305e-01	1.67228e-01	1.44509e-01	1.09562e-01	6.10698e-02	5.92742e-03	-3.56260e-02	-4.04152e-02	-1.48293e-02	1.87208e-03	1.68993e-04	-2.56473e-04	1.70023e-05	-4.06361e-07	-3.14909e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4525	2.04772e-01	2.04772e-01	2.04771e-01	2.04771e-01	2.04771e-01	2.04770e-01	2.04769e-01	2.04767e-01	2.04764e-01	2.04759e-01	2.04752e-01	2.04739e-01	2.04721e-01	2.04691e-01	2.04643e-01	2.04568e-01	2.04448e-01	2.04258e-01	2.03955e-01	2.03474e-01	2.02707e-01	2.01478e-01	1.99500e-01	1.96299e-01	1.91075e-01	1.82496e-01	1.68411e-01	1.45654e-01	1.10606e-01	6.18847e-02	6.31902e-03	-3.58224e-02	-4.10770e-02	-1.54013e-02	1.78382e-03	2.26708e-04	-2.62486e-04	1.73777e-05	-4.39410e-07	-2.57064e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4550	2.05955e-01	2.05955e-01	2.05954e-01	2.05954e-01	2.05954e-01	2.05953e-01	2.05952e-01	2.05950e-01	2.05947e-01	2.05942e-01	2.05934e-01	2.05923e-01	2.05904e-01	2.05874e-01	2.05826e-01	2.05751e-01	2.05631e-01	2.05441e-01	2.05140e-01	2.04660e-01	2.03893e-01	2.02666e-01	2.00692e-01	1.97494e-01	1.92274e-01	1.83697e-01	1.69604e-01	1.46812e-01	1.11664e-01	6.27143e-02	6.72583e-03	-3.60062e-02	-4.17346e-02	-1.59798e-02	1.68864e-03	2.84875e-04	-2.68045e-04	1.76867e-05	-4.69919e-07	-1.93565e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4575	2.07147e-01	2.07147e-01	2.07147e-01	2.07146e-01	2.07146e-01	2.07145e-01	2.07144e-01	2.07142e-01	2.07139e-01	2.07134e-01	2.07127e-01	2.07115e-01	2.07096e-01	2.07066e-01	2.07019e-01	2.06943e-01	2.06824e-01	2.06635e-01	2.06334e-01	2.05854e-01	2.05090e-01	2.03865e-01	2.01894e-01	1.98700e-01	1.93484e-01	1.84909e-01	1.70808e-01	1.47982e-01	1.12734e-01	6.35585e-02	7.14801e-03	-3.61771e-02	-4.23878e-02	-1.65647e-02	1.58646e-03	3.43403e-04	-2.73128e-04	1.79271e-05	-4.97618e-07	-1.24942e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4600	2.08348e-01	2.08348e-01	2.08348e-01	2.08348e-01	2.08347e-01	2.08346e-01	2.08345e-01	2.08343e-01	2.08340e-01	2.08336e-01	2.08328e-01	2.08316e-01	2.08297e-01	2.08268e-01	2.08220e-01	2.08145e-01	2.08026e-01	2.07837e-01	2.07537e-01	2.07058e-01	2.06295e-01	2.05072e-01	2.03104e-01	1.99914e-01	1.94703e-01	1.86131e-01	1.72023e-01	1.49164e-01	1.13818e-01	6.44174e-02	7.58570e-03	-3.63350e-02	-4.30362e-02	-1.71556e-02	1.47722e-03	4.02198e-04	-2.77710e-04	1.80967e-05	-5.22250e-07	-5.17818e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4625	2.09559e-01	2.09559e-01	2.09559e-01	2.09558e-01	2.09558e-01	2.09557e-01	2.09556e-01	2.09554e-01	2.09551e-01	2.09546e-01	2.09539e-01	2.09527e-01	2.09508e-01	2.09478e-01	2.09431e-01	2.09356e-01	2.09237e-01	2.09049e-01	2.08749e-01	2.08272e-01	2.07510e-01	2.06289e-01	2.04325e-01	2.01139e-01	1.95933e-01	1.87363e-01	1.73250e-01	1.50357e-01	1.14916e-01	6.52913e-02	8.03908e-03	-3.64795e-02	-4.36795e-02	-1.77524e-02	1.36086e-03	4.61163e-04	-2.81769e-04	1.81935e-05	-5.43573e-07	2.52721e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4650	2.10779e-01	2.10779e-01	2.10779e-01	2.10778e-01	2.10778e-01	2.10777e-01	2.10776e-01	2.10774e-01	2.10771e-01	2.10766e-01	2.10759e-01	2.10747e-01	2.10728e-01	2.10699e-01	2.10652e-01	2.10577e-01	2.10458e-01	2.10270e-01	2.09971e-01	2.09495e-01	2.08734e-01	2.07516e-01	2.05555e-01	2.02374e-01	1.97172e-01	1.88606e-01	1.74487e-01	1.51563e-01	1.16026e-01	6.61802e-02	8.50828e-03	-3.66105e-02	-4.43176e-02	-1.83550e-02	1.23732e-03	5.20203e-04	-2.85285e-04	1.82159e-05	-5.61361e-07	1.05529e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4675	2.12008e-01	2.12008e-01	2.12008e-01	2.12008e-01	2.12007e-01	2.12007e-01	2.12006e-01	2.12004e-01	2.12001e-01	2.11996e-01	2.11988e-01	2.11977e-01	2.11958e-01	2.11928e-01	2.11881e-01	2.11807e-01	2.11689e-01	2.11501e-01	2.11202e-01	2.10727e-01	2.09968e-01	2.08753e-01	2.06794e-01	2.03618e-01	1.98422e-01	1.89860e-01	1.75736e-01	1.52781e-01	1.17151e-01	6.70843e-02	8.99346e-03	-3.67278e-02	-4.49500e-02	-1.89631e-02	1.10653e-03	5.79220e-04	-2.88236e-04	1.81626e-05	-5.75410e-07	1.88256e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4700	2.13248e-01	2.13248e-01	2.13247e-01	2.13247e-01	2.13247e-01	2.13246e-01	2.13245e-01	2.13243e-01	2.13240e-01	2.13235e-01	2.13228e-01	2.13216e-01	2.13197e-01	2.13168e-01	2.13121e-01	2.13046e-01	2.12928e-01	2.12741e-01	2.12443e-01	2.11969e-01	2.11212e-01	2.09999e-01	2.08044e-01	2.04872e-01	1.99682e-01	1.91124e-01	1.76996e-01	1.54011e-01	1.18289e-01	6.80035e-02	9.49478e-03	-3.68310e-02	-4.55766e-02	-1.95764e-02	9.68461e-04	6.38114e-04	-2.90602e-04	1.80323e-05	-5.85532e-07	2.72685e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4725	2.14496e-01	2.14496e-01	2.14496e-01	2.14496e-01	2.14495e-01	2.14495e-01	2.14493e-01	2.14492e-01	2.14489e-01	2.14484e-01	2.14477e-01	2.14465e-01	2.14446e-01	2.14417e-01	2.14370e-01	2.14296e-01	2.14178e-01	2.13991e-01	2.13694e-01	2.13221e-01	2.12465e-01	2.11255e-01	2.09304e-01	2.06137e-01	2.00952e-01	1.92399e-01	1.78267e-01	1.55254e-01	1.19441e-01	6.89382e-02	1.00124e-02	-3.69201e-02	-4.61970e-02	-2.01949e-02	8.23058e-04	6.96785e-04	-2.92367e-04	1.78243e-05	-5.91561e-07	3.58020e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4750	2.15755e-01	2.15755e-01	2.15755e-01	2.15754e-01	2.15754e-01	2.15753e-01	2.15752e-01	2.15750e-01	2.15747e-01	2.15743e-01	2.15735e-01	2.15724e-01	2.15705e-01	2.15675e-01	2.15629e-01	2.15555e-01	2.15437e-01	2.15251e-01	2.14954e-01	2.14482e-01	2.13729e-01	2.12521e-01	2.10573e-01	2.07412e-01	2.02233e-01	1.93685e-01	1.79550e-01	1.56509e-01	1.20606e-01	6.98883e-02	1.05465e-02	-3.69947e-02	-4.68109e-02	-2.08183e-02	6.70286e-04	7.55133e-04	-2.93511e-04	1.75379e-05	-5.93355e-07	4.43441e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4775	2.17023e-01	2.17023e-01	2.17023e-01	2.17023e-01	2.17022e-01	2.17022e-01	2.17020e-01	2.17019e-01	2.17016e-01	2.17011e-01	2.17004e-01	2.16992e-01	2.16974e-01	2.16944e-01	2.16898e-01	2.16824e-01	2.16707e-01	2.16521e-01	2.16225e-01	2.15754e-01	2.15002e-01	2.13797e-01	2.11853e-01	2.08697e-01	2.03524e-01	1.94981e-01	1.80845e-01	1.57777e-01	1.21786e-01	7.08541e-02	1.10971e-02	-3.70547e-02	-4.74181e-02	-2.14463e-02	5.10111e-04	8.13055e-04	-2.94019e-04	1.71730e-05	-5.90792e-07	5.28119e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4800	2.18302e-01	2.18302e-01	2.18302e-01	2.18301e-01	2.18301e-01	2.18300e-01	2.18299e-01	2.18297e-01	2.18294e-01	2.18289e-01	2.18282e-01	2.18270e-01	2.18252e-01	2.18223e-01	2.18176e-01	2.18103e-01	2.17986e-01	2.17800e-01	2.17505e-01	2.17036e-01	2.16285e-01	2.15083e-01	2.13143e-01	2.09992e-01	2.04826e-01	1.96289e-01	1.82151e-01	1.59057e-01	1.22979e-01	7.18355e-02	1.16645e-02	-3.70999e-02	-4.80182e-02	-2.20788e-02	3.42504e-04	8.70449e-04	-2.93875e-04	1.67295e-05	-5.83777e-07	6.11217e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4825	2.19590e-01	2.19590e-01	2.19590e-01	2.19590e-01	2.19589e-01	2.19588e-01	2.19587e-01	2.19585e-01	2.19582e-01	2.19578e-01	2.19571e-01	2.19559e-01	2.19540e-01	2.19511e-01	2.19465e-01	2.19392e-01	2.19275e-01	2.19090e-01	2.18796e-01	2.18327e-01	2.17579e-01	2.16379e-01	2.14444e-01	2.11298e-01	2.06139e-01	1.97608e-01	1.83469e-01	1.60350e-01	1.24187e-01	7.28328e-02	1.22488e-02	-3.71299e-02	-4.86109e-02	-2.27155e-02	1.67441e-04	9.27213e-04	-2.93067e-04	1.62078e-05	-5.72236e-07	6.91898e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4850	2.20889e-01	2.20889e-01	2.20888e-01	2.20888e-01	2.20888e-01	2.20887e-01	2.20886e-01	2.20884e-01	2.20881e-01	2.20876e-01	2.20869e-01	2.20858e-01	2.20839e-01	2.20810e-01	2.20764e-01	2.20691e-01	2.20574e-01	2.20390e-01	2.20097e-01	2.19629e-01	2.18883e-01	2.17686e-01	2.15754e-01	2.12615e-01	2.07463e-01	1.98939e-01	1.84799e-01	1.61656e-01	1.25409e-01	7.38460e-02	1.28501e-02	-3.71446e-02	-4.91961e-02	-2.33561e-02	-1.50950e-05	9.83241e-04	-2.91580e-04	1.56085e-05	-5.56124e-07	7.69338e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4875	2.22197e-01	2.22197e-01	2.22197e-01	2.22197e-01	2.22196e-01	2.22196e-01	2.22194e-01	2.22193e-01	2.22190e-01	2.22185e-01	2.22178e-01	2.22166e-01	2.22148e-01	2.22119e-01	2.22073e-01	2.22000e-01	2.21884e-01	2.21700e-01	2.21407e-01	2.20941e-01	2.20197e-01	2.19002e-01	2.17076e-01	2.13942e-01	2.08798e-01	2.00280e-01	1.86141e-01	1.62975e-01	1.26646e-01	7.48753e-02	1.34687e-02	-3.71439e-02	-4.97733e-02	-2.40005e-02	-2.05118e-04	1.03843e-03	-2.89403e-04	1.49323e-05	-5.35418e-07	8.42727e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4900	2.23517e-01	2.23516e-01	2.23516e-01	2.23516e-01	2.23515e-01	2.23515e-01	2.23514e-01	2.23512e-01	2.23509e-01	2.23504e-01	2.23497e-01	2.23486e-01	2.23467e-01	2.23438e-01	2.23392e-01	2.23320e-01	2.23204e-01	2.23021e-01	2.22729e-01	2.22264e-01	2.21521e-01	2.20330e-01	2.18407e-01	2.15280e-01	2.10143e-01	2.01633e-01	1.87495e-01	1.64307e-01	1.27897e-01	7.59207e-02	1.41046e-02	-3.71273e-02	-5.03424e-02	-2.46484e-02	-4.02636e-04	1.09268e-03	-2.86527e-04	1.41807e-05	-5.10124e-07	9.11280e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4925	2.24846e-01	2.24846e-01	2.24846e-01	2.24845e-01	2.24845e-01	2.24844e-01	2.24843e-01	2.24841e-01	2.24838e-01	2.24834e-01	2.24827e-01	2.24815e-01	2.24797e-01	2.24768e-01	2.24722e-01	2.24650e-01	2.24534e-01	2.24352e-01	2.24060e-01	2.23597e-01	2.22856e-01	2.21668e-01	2.19750e-01	2.16628e-01	2.11500e-01	2.02998e-01	1.88861e-01	1.65653e-01	1.29162e-01	7.69825e-02	1.47580e-02	-3.70948e-02	-5.09029e-02	-2.52996e-02	-6.07650e-04	1.14588e-03	-2.82942e-04	1.33549e-05	-4.80272e-07	9.74244e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4950	2.26186e-01	2.26186e-01	2.26186e-01	2.26185e-01	2.26185e-01	2.26184e-01	2.26183e-01	2.26181e-01	2.26178e-01	2.26174e-01	2.26167e-01	2.26155e-01	2.26137e-01	2.26108e-01	2.26063e-01	2.25990e-01	2.25875e-01	2.25693e-01	2.25403e-01	2.24941e-01	2.24202e-01	2.23017e-01	2.21103e-01	2.17988e-01	2.12868e-01	2.04374e-01	1.90240e-01	1.67011e-01	1.30443e-01	7.80606e-02	1.54291e-02	-3.70461e-02	-5.14546e-02	-2.59538e-02	-8.20160e-04	1.19793e-03	-2.78640e-04	1.24568e-05	-4.45919e-07	1.03090e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.4975	2.27537e-01	2.27537e-01	2.27536e-01	2.27536e-01	2.27536e-01	2.27535e-01	2.27534e-01	2.27532e-01	2.27529e-01	2.27524e-01	2.27517e-01	2.27506e-01	2.27488e-01	2.27459e-01	2.27414e-01	2.27341e-01	2.27227e-01	2.27045e-01	2.26756e-01	2.26295e-01	2.25558e-01	2.24376e-01	2.22467e-01	2.19359e-01	2.14247e-01	2.05762e-01	1.91631e-01	1.68383e-01	1.31738e-01	7.91553e-02	1.61180e-02	-3.69811e-02	-5.19973e-02	-2.66107e-02	-1.04016e-03	1.24872e-03	-2.73616e-04	1.14883e-05	-4.07147e-07	1.08059e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5000	2.28898e-01	2.28898e-01	2.28898e-01	2.28897e-01	2.28897e-01	2.28896e-01	2.28895e-01	2.28893e-01	2.28890e-01	2.28886e-01	2.28879e-01	2.28867e-01	2.28849e-01	2.28821e-01	2.28775e-01	2.28703e-01	2.28589e-01	2.28408e-01	2.28120e-01	2.27660e-01	2.26926e-01	2.25747e-01	2.23843e-01	2.20741e-01	2.15638e-01	2.07162e-01	1.93034e-01	1.69769e-01	1.33048e-01	8.02667e-02	1.68248e-02	-3.68993e-02	-5.25306e-02	-2.72702e-02	-1.26763e-03	1.29816e-03	-2.67864e-04	1.04519e-05	-3.64066e-07	1.12269e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5025	2.30270e-01	2.30270e-01	2.30270e-01	2.30269e-01	2.30269e-01	2.30268e-01	2.30267e-01	2.30265e-01	2.30263e-01	2.30258e-01	2.30251e-01	2.30240e-01	2.30222e-01	2.30193e-01	2.30148e-01	2.30076e-01	2.29962e-01	2.29782e-01	2.29494e-01	2.29036e-01	2.28304e-01	2.27128e-01	2.25229e-01	2.22134e-01	2.17040e-01	2.08574e-01	1.94450e-01	1.71168e-01	1.34373e-01	8.13948e-02	1.75498e-02	-3.68008e-02	-5.30542e-02	-2.79320e-02	-1.50255e-03	1.34613e-03	-2.61381e-04	9.35006e-06	-3.16809e-07	1.15663e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5050	2.31653e-01	2.31653e-01	2.31653e-01	2.31653e-01	2.31652e-01	2.31651e-01	2.31650e-01	2.31649e-01	2.31646e-01	2.31641e-01	2.31634e-01	2.31623e-01	2.31605e-01	2.31576e-01	2.31531e-01	2.31460e-01	2.31346e-01	2.31166e-01	2.30880e-01	2.30423e-01	2.29693e-01	2.28521e-01	2.26626e-01	2.23539e-01	2.18454e-01	2.09997e-01	1.95879e-01	1.72580e-01	1.35713e-01	8.25398e-02	1.82931e-02	-3.66852e-02	-5.35678e-02	-2.85957e-02	-1.74490e-03	1.39254e-03	-2.54165e-04	8.18568e-06	-2.65536e-07	1.18193e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5075	2.33047e-01	2.33047e-01	2.33047e-01	2.33047e-01	2.33046e-01	2.33045e-01	2.33044e-01	2.33043e-01	2.33040e-01	2.33035e-01	2.33028e-01	2.33017e-01	2.32999e-01	2.32971e-01	2.32926e-01	2.32855e-01	2.32742e-01	2.32562e-01	2.32276e-01	2.31821e-01	2.31093e-01	2.29925e-01	2.28035e-01	2.24955e-01	2.19879e-01	2.11433e-01	1.97320e-01	1.74007e-01	1.37068e-01	8.37018e-02	1.90547e-02	-3.65523e-02	-5.40712e-02	-2.92612e-02	-1.99466e-03	1.43728e-03	-2.46215e-04	6.96188e-06	-2.10429e-07	1.19814e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5100	2.34453e-01	2.34452e-01	2.34452e-01	2.34452e-01	2.34452e-01	2.34451e-01	2.34450e-01	2.34448e-01	2.34445e-01	2.34441e-01	2.34433e-01	2.34422e-01	2.34404e-01	2.34376e-01	2.34331e-01	2.34261e-01	2.34148e-01	2.33969e-01	2.33684e-01	2.33230e-01	2.32505e-01	2.31340e-01	2.29456e-01	2.26382e-01	2.21317e-01	2.12881e-01	1.98774e-01	1.75447e-01	1.38438e-01	8.48809e-02	1.98349e-02	-3.64020e-02	-5.45640e-02	-2.99281e-02	-2.25178e-03	1.48025e-03	-2.37531e-04	5.68201e-06	-1.51695e-07	1.20492e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5125	2.35869e-01	2.35869e-01	2.35869e-01	2.35868e-01	2.35868e-01	2.35867e-01	2.35866e-01	2.35864e-01	2.35862e-01	2.35857e-01	2.35850e-01	2.35839e-01	2.35821e-01	2.35793e-01	2.35748e-01	2.35678e-01	2.35565e-01	2.35387e-01	2.35103e-01	2.34651e-01	2.33928e-01	2.32766e-01	2.30887e-01	2.27822e-01	2.22766e-01	2.14342e-01	2.00242e-01	1.76901e-01	1.39824e-01	8.60772e-02	2.06338e-02	-3.62339e-02	-5.50460e-02	-3.05963e-02	-2.51623e-03	1.52134e-03	-2.28116e-04	4.34968e-06	-8.95656e-08	1.20196e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5150	2.37297e-01	2.37297e-01	2.37296e-01	2.37296e-01	2.37296e-01	2.37295e-01	2.37294e-01	2.37292e-01	2.37289e-01	2.37285e-01	2.37278e-01	2.37267e-01	2.37249e-01	2.37221e-01	2.37177e-01	2.37106e-01	2.36994e-01	2.36816e-01	2.36534e-01	2.36083e-01	2.35362e-01	2.34204e-01	2.32330e-01	2.29273e-01	2.24227e-01	2.15815e-01	2.01722e-01	1.78370e-01	1.41226e-01	8.72909e-02	2.14516e-02	-3.60480e-02	-5.55168e-02	-3.12654e-02	-2.78797e-03	1.56047e-03	-2.17974e-04	2.96876e-06	-2.42909e-08	1.18909e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5175	2.38736e-01	2.38736e-01	2.38736e-01	2.38735e-01	2.38735e-01	2.38734e-01	2.38733e-01	2.38731e-01	2.38729e-01	2.38724e-01	2.38717e-01	2.38706e-01	2.38688e-01	2.38660e-01	2.38616e-01	2.38546e-01	2.38434e-01	2.38257e-01	2.37976e-01	2.37526e-01	2.36808e-01	2.35653e-01	2.33786e-01	2.30736e-01	2.25701e-01	2.17300e-01	2.03216e-01	1.79852e-01	1.42643e-01	8.85221e-02	2.22884e-02	-3.58438e-02	-5.59762e-02	-3.19351e-02	-3.06693e-03	1.59752e-03	-2.07109e-04	1.54330e-06	4.38565e-08	1.16615e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5200	2.40187e-01	2.40187e-01	2.40186e-01	2.40186e-01	2.40186e-01	2.40185e-01	2.40184e-01	2.40182e-01	2.40179e-01	2.40175e-01	2.40168e-01	2.40157e-01	2.40139e-01	2.40112e-01	2.40067e-01	2.39998e-01	2.39886e-01	2.39710e-01	2.39429e-01	2.38982e-01	2.38265e-01	2.37115e-01	2.35253e-01	2.32211e-01	2.27187e-01	2.18798e-01	2.04723e-01	1.81349e-01	1.44076e-01	8.97708e-02	2.31444e-02	-3.56214e-02	-5.64238e-02	-3.26052e-02	-3.35307e-03	1.63241e-03	-1.95527e-04	7.75974e-08	1.14585e-07	1.13313e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5225	2.41649e-01	2.41649e-01	2.41649e-01	2.41649e-01	2.41648e-01	2.41648e-01	2.41646e-01	2.41645e-01	2.41642e-01	2.41638e-01	2.41631e-01	2.41620e-01	2.41602e-01	2.41574e-01	2.41530e-01	2.41461e-01	2.41350e-01	2.41174e-01	2.40894e-01	2.40448e-01	2.39735e-01	2.38588e-01	2.36731e-01	2.33698e-01	2.28685e-01	2.20309e-01	2.06243e-01	1.82860e-01	1.45524e-01	9.10373e-02	2.40197e-02	-3.53804e-02	-5.68594e-02	-3.32754e-02	-3.64632e-03	1.66503e-03	-1.83237e-04	-1.42385e-06	1.87583e-07	1.09006e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5250	2.43123e-01	2.43123e-01	2.43123e-01	2.43123e-01	2.43122e-01	2.43122e-01	2.43121e-01	2.43119e-01	2.43116e-01	2.43112e-01	2.43105e-01	2.43094e-01	2.43077e-01	2.43049e-01	2.43005e-01	2.42936e-01	2.42825e-01	2.42650e-01	2.42371e-01	2.41927e-01	2.41216e-01	2.40073e-01	2.38222e-01	2.35197e-01	2.30195e-01	2.21833e-01	2.07777e-01	1.84386e-01	1.46989e-01	9.23216e-02	2.49144e-02	-3.51206e-02	-5.72827e-02	-3.39455e-02	-3.94662e-03	1.69528e-03	-1.70248e-04	-2.95637e-06	2.62525e-07	1.03706e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5275	2.44610e-01	2.44610e-01	2.44609e-01	2.44609e-01	2.44609e-01	2.44608e-01	2.44607e-01	2.44605e-01	2.44602e-01	2.44598e-01	2.44591e-01	2.44580e-01	2.44563e-01	2.44535e-01	2.44492e-01	2.44423e-01	2.44313e-01	2.44138e-01	2.43861e-01	2.43418e-01	2.42709e-01	2.41570e-01	2.39725e-01	2.36709e-01	2.31718e-01	2.23370e-01	2.09324e-01	1.85926e-01	1.48470e-01	9.36239e-02	2.58288e-02	-3.48418e-02	-5.76934e-02	-3.46150e-02	-4.25390e-03	1.72308e-03	-1.56570e-04	-4.51508e-06	3.39068e-07	9.74363e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5300	2.46108e-01	2.46108e-01	2.46108e-01	2.46107e-01	2.46107e-01	2.46106e-01	2.46105e-01	2.46103e-01	2.46101e-01	2.46096e-01	2.46089e-01	2.46079e-01	2.46061e-01	2.46034e-01	2.45990e-01	2.45921e-01	2.45812e-01	2.45638e-01	2.45362e-01	2.44921e-01	2.44215e-01	2.43080e-01	2.41241e-01	2.38233e-01	2.33254e-01	2.24919e-01	2.10885e-01	1.87481e-01	1.49967e-01	9.49442e-02	2.67629e-02	-3.45439e-02	-5.80911e-02	-3.52838e-02	-4.56807e-03	1.74833e-03	-1.42216e-04	-6.09495e-06	4.16855e-07	9.02253e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5325	2.47618e-01	2.47618e-01	2.47618e-01	2.47617e-01	2.47617e-01	2.47616e-01	2.47615e-01	2.47614e-01	2.47611e-01	2.47607e-01	2.47600e-01	2.47589e-01	2.47572e-01	2.47544e-01	2.47501e-01	2.47432e-01	2.47324e-01	2.47150e-01	2.46875e-01	2.46435e-01	2.45732e-01	2.44601e-01	2.42768e-01	2.39769e-01	2.34803e-01	2.26483e-01	2.12460e-01	1.89051e-01	1.51480e-01	9.62827e-02	2.77169e-02	-3.42265e-02	-5.84757e-02	-3.59515e-02	-4.88907e-03	1.77094e-03	-1.27199e-04	-7.69079e-06	4.95517e-07	8.21113e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5350	2.49141e-01	2.49140e-01	2.49140e-01	2.49140e-01	2.49140e-01	2.49139e-01	2.49138e-01	2.49136e-01	2.49133e-01	2.49129e-01	2.49122e-01	2.49112e-01	2.49094e-01	2.49067e-01	2.49024e-01	2.48956e-01	2.48847e-01	2.48675e-01	2.48400e-01	2.47963e-01	2.47262e-01	2.46135e-01	2.44309e-01	2.41318e-01	2.36364e-01	2.28059e-01	2.14049e-01	1.90636e-01	1.53009e-01	9.76395e-02	2.86909e-02	-3.38896e-02	-5.88467e-02	-3.66179e-02	-5.21679e-03	1.79082e-03	-1.11534e-04	-9.29726e-06	5.74674e-07	7.31403e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5375	2.50675e-01	2.50675e-01	2.50675e-01	2.50675e-01	2.50675e-01	2.50674e-01	2.50673e-01	2.50671e-01	2.50668e-01	2.50664e-01	2.50657e-01	2.50646e-01	2.50629e-01	2.50602e-01	2.50559e-01	2.50491e-01	2.50383e-01	2.50212e-01	2.49938e-01	2.49502e-01	2.48805e-01	2.47682e-01	2.45861e-01	2.42880e-01	2.37939e-01	2.29649e-01	2.15652e-01	1.92236e-01	1.54555e-01	9.90147e-02	2.96852e-02	-3.35328e-02	-5.92039e-02	-3.72826e-02	-5.55114e-03	1.80788e-03	-9.52366e-05	-1.09089e-05	6.53937e-07	6.33662e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5400	2.52223e-01	2.52223e-01	2.52223e-01	2.52222e-01	2.52222e-01	2.52221e-01	2.52220e-01	2.52218e-01	2.52216e-01	2.52211e-01	2.52205e-01	2.52194e-01	2.52177e-01	2.52150e-01	2.52107e-01	2.52040e-01	2.51932e-01	2.51761e-01	2.51489e-01	2.51055e-01	2.50360e-01	2.49241e-01	2.47427e-01	2.44455e-01	2.39527e-01	2.31252e-01	2.17269e-01	1.93851e-01	1.56118e-01	1.00408e-01	3.06998e-02	-3.31559e-02	-5.95471e-02	-3.79454e-02	-5.89203e-03	1.82204e-03	-7.83253e-05	-1.25201e-05	7.32910e-07	5.28501e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5425	2.53783e-01	2.53783e-01	2.53782e-01	2.53782e-01	2.53782e-01	2.53781e-01	2.53780e-01	2.53778e-01	2.53776e-01	2.53771e-01	2.53765e-01	2.53754e-01	2.53737e-01	2.53710e-01	2.53668e-01	2.53600e-01	2.53493e-01	2.53323e-01	2.53052e-01	2.52619e-01	2.51927e-01	2.50813e-01	2.49005e-01	2.46043e-01	2.41128e-01	2.32869e-01	2.18900e-01	1.95481e-01	1.57697e-01	1.01821e-01	3.17349e-02	-3.27589e-02	-5.98758e-02	-3.86059e-02	-6.23936e-03	1.83321e-03	-6.08187e-05	-1.41253e-05	8.11192e-07	4.16606e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5450	2.55355e-01	2.55355e-01	2.55355e-01	2.55355e-01	2.55354e-01	2.55354e-01	2.55353e-01	2.55351e-01	2.55348e-01	2.55344e-01	2.55337e-01	2.55327e-01	2.55310e-01	2.55283e-01	2.55241e-01	2.55174e-01	2.55067e-01	2.54897e-01	2.54628e-01	2.54197e-01	2.53508e-01	2.52398e-01	2.50597e-01	2.47644e-01	2.42742e-01	2.34500e-01	2.20546e-01	1.97127e-01	1.59294e-01	1.03252e-01	3.27906e-02	-3.23414e-02	-6.01899e-02	-3.92639e-02	-6.59300e-03	1.84131e-03	-4.27372e-05	-1.57186e-05	8.88377e-07	2.98723e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5475	2.56941e-01	2.56941e-01	2.56941e-01	2.56940e-01	2.56940e-01	2.56939e-01	2.56938e-01	2.56937e-01	2.56934e-01	2.56930e-01	2.56923e-01	2.56912e-01	2.56896e-01	2.56869e-01	2.56827e-01	2.56760e-01	2.56654e-01	2.56485e-01	2.56216e-01	2.55788e-01	2.55101e-01	2.53995e-01	2.52201e-01	2.49258e-01	2.44370e-01	2.36144e-01	2.22207e-01	1.98788e-01	1.60907e-01	1.04702e-01	3.38671e-02	-3.19032e-02	-6.04890e-02	-3.99190e-02	-6.95286e-03	1.84626e-03	-2.41022e-05	-1.72942e-05	9.64058e-07	1.75665e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5500	2.58539e-01	2.58539e-01	2.58539e-01	2.58539e-01	2.58538e-01	2.58538e-01	2.58537e-01	2.58535e-01	2.58532e-01	2.58528e-01	2.58522e-01	2.58511e-01	2.58494e-01	2.58468e-01	2.58426e-01	2.58359e-01	2.58254e-01	2.58086e-01	2.57818e-01	2.57391e-01	2.56707e-01	2.55606e-01	2.53819e-01	2.50886e-01	2.46011e-01	2.37803e-01	2.23882e-01	2.00465e-01	1.62537e-01	1.06171e-01	3.49645e-02	-3.14442e-02	-6.07728e-02	-4.05709e-02	-7.31882e-03	1.84799e-03	-4.93671e-06	-1.88463e-05	1.03783e-06	4.82978e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5525	2.60151e-01	2.60151e-01	2.60151e-01	2.60150e-01	2.60150e-01	2.60149e-01	2.60148e-01	2.60147e-01	2.60144e-01	2.60140e-01	2.60133e-01	2.60123e-01	2.60106e-01	2.60080e-01	2.60038e-01	2.59972e-01	2.59866e-01	2.59699e-01	2.59433e-01	2.59008e-01	2.58327e-01	2.57231e-01	2.55450e-01	2.52527e-01	2.47666e-01	2.39476e-01	2.25571e-01	2.02157e-01	1.64185e-01	1.07660e-01	3.60830e-02	-3.09641e-02	-6.10410e-02	-4.12194e-02	-7.69073e-03	1.84641e-03	1.47353e-05	-2.03688e-05	1.10928e-06	-8.24634e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5550	2.61776e-01	2.61775e-01	2.61775e-01	2.61775e-01	2.61775e-01	2.61774e-01	2.61773e-01	2.61771e-01	2.61769e-01	2.61765e-01	2.61758e-01	2.61748e-01	2.61731e-01	2.61705e-01	2.61663e-01	2.61597e-01	2.61492e-01	2.61326e-01	2.61061e-01	2.60638e-01	2.59960e-01	2.58868e-01	2.57095e-01	2.54182e-01	2.49335e-01	2.41163e-01	2.27276e-01	2.03865e-01	1.65849e-01	1.09167e-01	3.72227e-02	-3.04628e-02	-6.12934e-02	-4.18640e-02	-8.06849e-03	1.84146e-03	3.48885e-05	-2.18559e-05	1.17802e-06	-2.15659e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5575	2.63414e-01	2.63414e-01	2.63413e-01	2.63413e-01	2.63413e-01	2.63412e-01	2.63411e-01	2.63409e-01	2.63407e-01	2.63403e-01	2.63396e-01	2.63386e-01	2.63369e-01	2.63343e-01	2.63302e-01	2.63236e-01	2.63132e-01	2.62966e-01	2.62702e-01	2.62281e-01	2.61607e-01	2.60519e-01	2.58753e-01	2.55851e-01	2.51018e-01	2.42864e-01	2.28995e-01	2.05590e-01	1.67532e-01	1.10694e-01	3.83838e-02	-2.99400e-02	-6.15297e-02	-4.25046e-02	-8.45195e-03	1.83306e-03	5.54963e-05	-2.33016e-05	1.24364e-06	-3.50292e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5600	2.65065e-01	2.65065e-01	2.65065e-01	2.65065e-01	2.65064e-01	2.65064e-01	2.65063e-01	2.65061e-01	2.65058e-01	2.65054e-01	2.65048e-01	2.65037e-01	2.65021e-01	2.64995e-01	2.64954e-01	2.64889e-01	2.64785e-01	2.64620e-01	2.64357e-01	2.63938e-01	2.63267e-01	2.62184e-01	2.60425e-01	2.57533e-01	2.52716e-01	2.44580e-01	2.30730e-01	2.07330e-01	1.69231e-01	1.12241e-01	3.95664e-02	-2.93955e-02	-6.17495e-02	-4.31407e-02	-8.84098e-03	1.82115e-03	7.65312e-05	-2.47000e-05	1.30576e-06	-4.85336e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5625	2.66730e-01	2.66730e-01	2.66730e-01	2.66730e-01	2.66730e-01	2.66729e-01	2.66728e-01	2.66726e-01	2.66724e-01	2.66719e-01	2.66713e-01	2.66703e-01	2.66686e-01	2.66661e-01	2.66620e-01	2.66555e-01	2.66451e-01	2.66287e-01	2.66026e-01	2.65609e-01	2.64940e-01	2.63862e-01	2.62110e-01	2.59229e-01	2.54427e-01	2.46310e-01	2.32480e-01	2.09087e-01	1.70949e-01	1.13807e-01	4.07706e-02	-2.88292e-02	-6.19526e-02	-4.37721e-02	-9.23542e-03	1.80566e-03	9.79643e-05	-2.60450e-05	1.36400e-06	-6.19743e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5650	2.68409e-01	2.68409e-01	2.68409e-01	2.68409e-01	2.68408e-01	2.68408e-01	2.68407e-01	2.68405e-01	2.68402e-01	2.68398e-01	2.68392e-01	2.68382e-01	2.68366e-01	2.68340e-01	2.68299e-01	2.68234e-01	2.68132e-01	2.67968e-01	2.67708e-01	2.67293e-01	2.66628e-01	2.65555e-01	2.63810e-01	2.60940e-01	2.56153e-01	2.48056e-01	2.34245e-01	2.10859e-01	1.72684e-01	1.15392e-01	4.19966e-02	-2.82408e-02	-6.21387e-02	-4.43984e-02	-9.63514e-03	1.78653e-03	1.19766e-04	-2.73309e-05	1.41799e-06	-7.52450e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5675	2.70102e-01	2.70102e-01	2.70102e-01	2.70102e-01	2.70101e-01	2.70101e-01	2.70099e-01	2.70098e-01	2.70095e-01	2.70091e-01	2.70085e-01	2.70075e-01	2.70059e-01	2.70033e-01	2.69993e-01	2.69928e-01	2.69826e-01	2.69663e-01	2.69405e-01	2.68992e-01	2.68329e-01	2.67261e-01	2.65524e-01	2.62665e-01	2.57893e-01	2.49816e-01	2.36026e-01	2.12649e-01	1.74437e-01	1.16998e-01	4.32445e-02	-2.76301e-02	-6.23075e-02	-4.50193e-02	-1.00400e-02	1.76371e-03	1.41905e-04	-2.85518e-05	1.46738e-06	-8.82384e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5700	2.71809e-01	2.71809e-01	2.71809e-01	2.71808e-01	2.71808e-01	2.71807e-01	2.71806e-01	2.71805e-01	2.71802e-01	2.71798e-01	2.71792e-01	2.71782e-01	2.71766e-01	2.71740e-01	2.71700e-01	2.71636e-01	2.71534e-01	2.71373e-01	2.71115e-01	2.70704e-01	2.70045e-01	2.68982e-01	2.67252e-01	2.64404e-01	2.59648e-01	2.51591e-01	2.37822e-01	2.14454e-01	1.76208e-01	1.18624e-01	4.45145e-02	-2.69970e-02	-6.24586e-02	-4.56345e-02	-1.04498e-02	1.73712e-03	1.64349e-04	-2.97018e-05	1.51183e-06	-1.00848e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5725	2.73530e-01	2.73530e-01	2.73530e-01	2.73529e-01	2.73529e-01	2.73528e-01	2.73527e-01	2.73526e-01	2.73523e-01	2.73519e-01	2.73513e-01	2.73503e-01	2.73487e-01	2.73462e-01	2.73421e-01	2.73358e-01	2.73257e-01	2.73096e-01	2.72840e-01	2.72431e-01	2.71775e-01	2.70717e-01	2.68994e-01	2.66158e-01	2.61418e-01	2.53381e-01	2.39634e-01	2.16277e-01	1.77997e-01	1.20269e-01	4.58067e-02	-2.63412e-02	-6.25919e-02	-4.62437e-02	-1.08644e-02	1.70673e-03	1.87066e-04	-3.07755e-05	1.55101e-06	-1.12966e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5750	2.75265e-01	2.75265e-01	2.75265e-01	2.75265e-01	2.75264e-01	2.75263e-01	2.75263e-01	2.75261e-01	2.75258e-01	2.75254e-01	2.75248e-01	2.75238e-01	2.75222e-01	2.75197e-01	2.75157e-01	2.75094e-01	2.74993e-01	2.74833e-01	2.74578e-01	2.74172e-01	2.73519e-01	2.72466e-01	2.70751e-01	2.67926e-01	2.63202e-01	2.55186e-01	2.41462e-01	2.18116e-01	1.79804e-01	1.21935e-01	4.71212e-02	-2.56626e-02	-6.27070e-02	-4.68465e-02	-1.12835e-02	1.67248e-03	2.10022e-04	-3.17671e-05	1.58462e-06	-1.24490e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5775	2.77015e-01	2.77015e-01	2.77014e-01	2.77014e-01	2.77014e-01	2.77013e-01	2.77012e-01	2.77011e-01	2.77008e-01	2.77004e-01	2.76998e-01	2.76988e-01	2.76972e-01	2.76947e-01	2.76907e-01	2.76844e-01	2.76744e-01	2.76585e-01	2.76332e-01	2.75927e-01	2.75278e-01	2.74230e-01	2.72523e-01	2.69709e-01	2.65002e-01	2.57007e-01	2.43306e-01	2.19972e-01	1.81630e-01	1.23622e-01	4.84583e-02	-2.49609e-02	-6.28037e-02	-4.74426e-02	-1.17072e-02	1.63432e-03	2.33182e-04	-3.26712e-05	1.61237e-06	-1.35316e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5800	2.78779e-01	2.78779e-01	2.78779e-01	2.78778e-01	2.78778e-01	2.78777e-01	2.78776e-01	2.78775e-01	2.78772e-01	2.78768e-01	2.78762e-01	2.78752e-01	2.78737e-01	2.78712e-01	2.78672e-01	2.78610e-01	2.78510e-01	2.78352e-01	2.78100e-01	2.77697e-01	2.77051e-01	2.76008e-01	2.74309e-01	2.71507e-01	2.66816e-01	2.58844e-01	2.45166e-01	2.21846e-01	1.83474e-01	1.25328e-01	4.98179e-02	-2.42359e-02	-6.28816e-02	-4.80317e-02	-1.21351e-02	1.59221e-03	2.56511e-04	-3.34825e-05	1.63400e-06	-1.45345e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5825	2.80558e-01	2.80558e-01	2.80558e-01	2.80557e-01	2.80557e-01	2.80556e-01	2.80555e-01	2.80554e-01	2.80551e-01	2.80547e-01	2.80541e-01	2.80531e-01	2.80516e-01	2.80491e-01	2.80452e-01	2.80389e-01	2.80290e-01	2.80133e-01	2.79882e-01	2.79482e-01	2.78839e-01	2.77802e-01	2.76111e-01	2.73321e-01	2.68646e-01	2.60696e-01	2.47042e-01	2.23736e-01	1.85337e-01	1.27056e-01	5.12004e-02	-2.34876e-02	-6.29405e-02	-4.86135e-02	-1.25672e-02	1.54611e-03	2.79971e-04	-3.41958e-05	1.64927e-06	-1.54483e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5850	2.82352e-01	2.82352e-01	2.82351e-01	2.82351e-01	2.82351e-01	2.82350e-01	2.82349e-01	2.82348e-01	2.82345e-01	2.82341e-01	2.82335e-01	2.82325e-01	2.82310e-01	2.82285e-01	2.82246e-01	2.82184e-01	2.82086e-01	2.81929e-01	2.81680e-01	2.81282e-01	2.80643e-01	2.79610e-01	2.77927e-01	2.75149e-01	2.70492e-01	2.62564e-01	2.48935e-01	2.25644e-01	1.87218e-01	1.28804e-01	5.26057e-02	-2.27156e-02	-6.29801e-02	-4.91875e-02	-1.30031e-02	1.49597e-03	3.03527e-04	-3.48062e-05	1.65796e-06	-1.62639e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5875	2.84160e-01	2.84160e-01	2.84160e-01	2.84160e-01	2.84160e-01	2.84159e-01	2.84158e-01	2.84156e-01	2.84154e-01	2.84150e-01	2.84144e-01	2.84134e-01	2.84119e-01	2.84094e-01	2.84056e-01	2.83994e-01	2.83896e-01	2.83741e-01	2.83493e-01	2.83096e-01	2.82461e-01	2.81434e-01	2.79759e-01	2.76993e-01	2.72353e-01	2.64448e-01	2.50844e-01	2.27569e-01	1.89118e-01	1.30573e-01	5.40341e-02	-2.19197e-02	-6.30002e-02	-4.97536e-02	-1.34427e-02	1.44177e-03	3.27139e-04	-3.53087e-05	1.65987e-06	-1.69728e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5900	2.85984e-01	2.85984e-01	2.85984e-01	2.85984e-01	2.85984e-01	2.85983e-01	2.85982e-01	2.85980e-01	2.85978e-01	2.85974e-01	2.85968e-01	2.85958e-01	2.85943e-01	2.85919e-01	2.85880e-01	2.85819e-01	2.85722e-01	2.85567e-01	2.85320e-01	2.84927e-01	2.84294e-01	2.83273e-01	2.81606e-01	2.78852e-01	2.74230e-01	2.66347e-01	2.52770e-01	2.29511e-01	1.91037e-01	1.32362e-01	5.54856e-02	-2.10999e-02	-6.30003e-02	-5.03112e-02	-1.38859e-02	1.38348e-03	3.50771e-04	-3.56987e-05	1.65484e-06	-1.75671e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5925	2.87824e-01	2.87824e-01	2.87823e-01	2.87823e-01	2.87823e-01	2.87822e-01	2.87821e-01	2.87820e-01	2.87817e-01	2.87813e-01	2.87807e-01	2.87798e-01	2.87782e-01	2.87758e-01	2.87720e-01	2.87659e-01	2.87562e-01	2.87409e-01	2.87164e-01	2.86772e-01	2.86143e-01	2.85127e-01	2.83469e-01	2.80727e-01	2.76122e-01	2.68263e-01	2.54712e-01	2.31472e-01	1.92976e-01	1.34173e-01	5.69605e-02	-2.02559e-02	-6.29803e-02	-5.08602e-02	-1.43323e-02	1.32106e-03	3.74382e-04	-3.59718e-05	1.64273e-06	-1.80395e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5950	2.89678e-01	2.89678e-01	2.89678e-01	2.89678e-01	2.89677e-01	2.89677e-01	2.89676e-01	2.89674e-01	2.89672e-01	2.89668e-01	2.89662e-01	2.89653e-01	2.89637e-01	2.89613e-01	2.89575e-01	2.89515e-01	2.89419e-01	2.89266e-01	2.89022e-01	2.88633e-01	2.88008e-01	2.86997e-01	2.85347e-01	2.82618e-01	2.78031e-01	2.70196e-01	2.56672e-01	2.33450e-01	1.94933e-01	1.36005e-01	5.84588e-02	-1.93875e-02	-6.29399e-02	-5.14002e-02	-1.47819e-02	1.25450e-03	3.97933e-04	-3.61237e-05	1.62342e-06	-1.83835e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.5975	2.91549e-01	2.91549e-01	2.91548e-01	2.91548e-01	2.91548e-01	2.91547e-01	2.91546e-01	2.91545e-01	2.91542e-01	2.91539e-01	2.91533e-01	2.91523e-01	2.91508e-01	2.91484e-01	2.91446e-01	2.91386e-01	2.91291e-01	2.91139e-01	2.90897e-01	2.90509e-01	2.89888e-01	2.88883e-01	2.87241e-01	2.84525e-01	2.79956e-01	2.72145e-01	2.58648e-01	2.35446e-01	1.96910e-01	1.37859e-01	5.99807e-02	-1.84945e-02	-6.28787e-02	-5.19308e-02	-1.52344e-02	1.18377e-03	4.21383e-04	-3.61505e-05	1.59685e-06	-1.85936e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6000	2.93435e-01	2.93435e-01	2.93435e-01	2.93434e-01	2.93434e-01	2.93433e-01	2.93432e-01	2.93431e-01	2.93428e-01	2.93425e-01	2.93419e-01	2.93409e-01	2.93394e-01	2.93371e-01	2.93333e-01	2.93273e-01	2.93178e-01	2.93027e-01	2.92787e-01	2.92402e-01	2.91784e-01	2.90784e-01	2.89151e-01	2.86447e-01	2.81897e-01	2.74110e-01	2.60642e-01	2.37460e-01	1.98906e-01	1.39734e-01	6.15263e-02	-1.75768e-02	-6.27966e-02	-5.24517e-02	-1.56895e-02	1.10886e-03	4.44693e-04	-3.60484e-05	1.56294e-06	-1.86647e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6025	2.95337e-01	2.95337e-01	2.95337e-01	2.95336e-01	2.95336e-01	2.95335e-01	2.95334e-01	2.95333e-01	2.95331e-01	2.95327e-01	2.95321e-01	2.95312e-01	2.95297e-01	2.95273e-01	2.95236e-01	2.95176e-01	2.95082e-01	2.94932e-01	2.94693e-01	2.94310e-01	2.93696e-01	2.92702e-01	2.91077e-01	2.88386e-01	2.83855e-01	2.76093e-01	2.62653e-01	2.39492e-01	2.00922e-01	1.41630e-01	6.30958e-02	-1.66342e-02	-6.26932e-02	-5.29626e-02	-1.61471e-02	1.02975e-03	4.67821e-04	-3.58139e-05	1.52169e-06	-1.85930e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6050	2.97255e-01	2.97255e-01	2.97255e-01	2.97254e-01	2.97254e-01	2.97254e-01	2.97253e-01	2.97251e-01	2.97249e-01	2.97245e-01	2.97239e-01	2.97230e-01	2.97215e-01	2.97192e-01	2.97154e-01	2.97095e-01	2.97002e-01	2.96853e-01	2.96615e-01	2.96235e-01	2.95624e-01	2.94636e-01	2.93020e-01	2.90342e-01	2.85829e-01	2.78092e-01	2.64681e-01	2.41543e-01	2.02957e-01	1.43548e-01	6.46892e-02	-1.56664e-02	-6.25683e-02	-5.34631e-02	-1.66070e-02	9.46430e-04	4.90725e-04	-3.54438e-05	1.47311e-06	-1.83753e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6075	2.99189e-01	2.99189e-01	2.99189e-01	2.99189e-01	2.99189e-01	2.99188e-01	2.99187e-01	2.99185e-01	2.99183e-01	2.99179e-01	2.99174e-01	2.99164e-01	2.99150e-01	2.99126e-01	2.99089e-01	2.99031e-01	2.98938e-01	2.98789e-01	2.98553e-01	2.98175e-01	2.97568e-01	2.96586e-01	2.94979e-01	2.92314e-01	2.87820e-01	2.80108e-01	2.66727e-01	2.43612e-01	2.05013e-01	1.45488e-01	6.63068e-02	-1.46734e-02	-6.24216e-02	-5.39529e-02	-1.70688e-02	8.58902e-04	5.13365e-04	-3.49352e-05	1.41723e-06	-1.80098e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6100	3.01140e-01	3.01140e-01	3.01140e-01	3.01140e-01	3.01139e-01	3.01139e-01	3.01138e-01	3.01136e-01	3.01134e-01	3.01130e-01	3.01125e-01	3.01115e-01	3.01101e-01	3.01078e-01	3.01041e-01	3.00983e-01	3.00890e-01	3.00743e-01	3.00508e-01	3.00133e-01	2.99529e-01	2.98553e-01	2.96954e-01	2.94303e-01	2.89828e-01	2.82142e-01	2.68791e-01	2.45699e-01	2.07088e-01	1.47449e-01	6.79486e-02	-1.36549e-02	-6.22529e-02	-5.44317e-02	-1.75325e-02	7.67160e-04	5.35698e-04	-3.42852e-05	1.35413e-06	-1.74952e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6125	3.03107e-01	3.03107e-01	3.03107e-01	3.03107e-01	3.03107e-01	3.03106e-01	3.03105e-01	3.03104e-01	3.03101e-01	3.03098e-01	3.03092e-01	3.03083e-01	3.03068e-01	3.03045e-01	3.03009e-01	3.02951e-01	3.02859e-01	3.02713e-01	3.02480e-01	3.02107e-01	3.01507e-01	3.00536e-01	2.98947e-01	2.96308e-01	2.91852e-01	2.84193e-01	2.70873e-01	2.47806e-01	2.09183e-01	1.49433e-01	6.96147e-02	-1.26108e-02	-6.20618e-02	-5.48990e-02	-1.79977e-02	6.71208e-04	5.57682e-04	-3.34917e-05	1.28391e-06	-1.68316e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6150	3.05092e-01	3.05091e-01	3.05091e-01	3.05091e-01	3.05091e-01	3.05090e-01	3.05089e-01	3.05088e-01	3.05086e-01	3.05082e-01	3.05076e-01	3.05067e-01	3.05053e-01	3.05030e-01	3.04994e-01	3.04936e-01	3.04845e-01	3.04700e-01	3.04468e-01	3.04097e-01	3.03501e-01	3.02536e-01	3.00956e-01	2.98331e-01	2.93895e-01	2.86262e-01	2.72972e-01	2.49931e-01	2.11299e-01	1.51439e-01	7.13054e-02	-1.15408e-02	-6.18481e-02	-5.53547e-02	-1.84642e-02	5.71050e-04	5.79275e-04	-3.25526e-05	1.20672e-06	-1.60200e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6175	3.07092e-01	3.07092e-01	3.07092e-01	3.07092e-01	3.07092e-01	3.07091e-01	3.07090e-01	3.07089e-01	3.07087e-01	3.07083e-01	3.07077e-01	3.07068e-01	3.07054e-01	3.07031e-01	3.06995e-01	3.06938e-01	3.06847e-01	3.06703e-01	3.06473e-01	3.06105e-01	3.05513e-01	3.04554e-01	3.02982e-01	3.00371e-01	2.95954e-01	2.88348e-01	2.75090e-01	2.52075e-01	2.13434e-01	1.53467e-01	7.30207e-02	-1.04449e-02	-6.16115e-02	-5.57982e-02	-1.89318e-02	4.66698e-04	6.00435e-04	-3.14660e-05	1.12272e-06	-1.50625e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6200	3.09111e-01	3.09111e-01	3.09110e-01	3.09110e-01	3.09110e-01	3.09109e-01	3.09108e-01	3.09107e-01	3.09105e-01	3.09101e-01	3.09096e-01	3.09086e-01	3.09072e-01	3.09050e-01	3.09014e-01	3.08957e-01	3.08867e-01	3.08724e-01	3.08495e-01	3.08130e-01	3.07542e-01	3.06588e-01	3.05026e-01	3.02428e-01	2.98031e-01	2.90452e-01	2.77226e-01	2.54238e-01	2.15590e-01	1.55518e-01	7.47607e-02	-9.32280e-03	-6.13519e-02	-5.62294e-02	-1.94003e-02	3.58165e-04	6.21119e-04	-3.02306e-05	1.03212e-06	-1.39623e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6225	3.11146e-01	3.11146e-01	3.11146e-01	3.11146e-01	3.11145e-01	3.11145e-01	3.11144e-01	3.11142e-01	3.11140e-01	3.11137e-01	3.11131e-01	3.11122e-01	3.11108e-01	3.11086e-01	3.11050e-01	3.10994e-01	3.10904e-01	3.10762e-01	3.10535e-01	3.10172e-01	3.09587e-01	3.08640e-01	3.07087e-01	3.04503e-01	3.00126e-01	2.92574e-01	2.79381e-01	2.56421e-01	2.17767e-01	1.57591e-01	7.65256e-02	-8.17438e-03	-6.10688e-02	-5.66478e-02	-1.98693e-02	2.45469e-04	6.41285e-04	-2.88453e-05	9.35155e-07	-1.27235e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6250	3.13199e-01	3.13199e-01	3.13199e-01	3.13198e-01	3.13198e-01	3.13198e-01	3.13197e-01	3.13195e-01	3.13193e-01	3.13189e-01	3.13184e-01	3.13175e-01	3.13161e-01	3.13139e-01	3.13104e-01	3.13048e-01	3.12959e-01	3.12818e-01	3.12592e-01	3.12231e-01	3.11651e-01	3.10710e-01	3.09166e-01	3.06596e-01	3.02239e-01	2.94714e-01	2.81554e-01	2.58623e-01	2.19965e-01	1.59686e-01	7.83155e-02	-6.99947e-03	-6.07620e-02	-5.70531e-02	-2.03386e-02	1.28632e-04	6.60892e-04	-2.73093e-05	8.32082e-07	-1.13516e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6275	3.15269e-01	3.15269e-01	3.15269e-01	3.15269e-01	3.15268e-01	3.15268e-01	3.15267e-01	3.15266e-01	3.15263e-01	3.15260e-01	3.15254e-01	3.15246e-01	3.15232e-01	3.15210e-01	3.15175e-01	3.15119e-01	3.15031e-01	3.14891e-01	3.14667e-01	3.14309e-01	3.13732e-01	3.12797e-01	3.11262e-01	3.08706e-01	3.04370e-01	2.96872e-01	2.83746e-01	2.60845e-01	2.22183e-01	1.61804e-01	8.01306e-02	-5.79790e-03	-6.04314e-02	-5.74449e-02	-2.08080e-02	7.67971e-06	6.79897e-04	-2.56223e-05	7.23202e-07	-9.85266e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6300	3.17357e-01	3.17357e-01	3.17357e-01	3.17357e-01	3.17357e-01	3.17356e-01	3.17355e-01	3.17354e-01	3.17352e-01	3.17348e-01	3.17343e-01	3.17334e-01	3.17320e-01	3.17298e-01	3.17264e-01	3.17209e-01	3.17121e-01	3.16982e-01	3.16759e-01	3.16404e-01	3.15831e-01	3.14902e-01	3.13377e-01	3.10835e-01	3.06519e-01	2.99050e-01	2.85957e-01	2.63086e-01	2.24422e-01	1.63946e-01	8.19709e-02	-4.56950e-03	-6.00766e-02	-5.78230e-02	-2.12772e-02	-1.17358e-04	6.98258e-04	-2.37842e-05	6.08843e-07	-8.23422e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6325	3.19464e-01	3.19464e-01	3.19463e-01	3.19463e-01	3.19463e-01	3.19462e-01	3.19461e-01	3.19460e-01	3.19458e-01	3.19454e-01	3.19449e-01	3.19440e-01	3.19427e-01	3.19405e-01	3.19371e-01	3.19316e-01	3.19229e-01	3.19091e-01	3.18870e-01	3.18517e-01	3.17948e-01	3.17025e-01	3.15509e-01	3.12981e-01	3.08686e-01	3.01245e-01	2.88187e-01	2.65347e-01	2.26682e-01	1.66110e-01	8.38365e-02	-3.31413e-03	-5.96974e-02	-5.81870e-02	-2.17459e-02	-2.46446e-04	7.15935e-04	-2.17953e-05	4.89359e-07	-6.50459e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6350	3.21588e-01	3.21588e-01	3.21588e-01	3.21588e-01	3.21587e-01	3.21587e-01	3.21586e-01	3.21584e-01	3.21582e-01	3.21579e-01	3.21574e-01	3.21565e-01	3.21551e-01	3.21530e-01	3.21496e-01	3.21441e-01	3.21355e-01	3.21218e-01	3.20999e-01	3.20648e-01	3.20083e-01	3.19166e-01	3.17660e-01	3.15146e-01	3.10872e-01	3.03460e-01	2.90437e-01	2.67628e-01	2.28964e-01	1.68297e-01	8.57277e-02	-2.03161e-03	-5.92936e-02	-5.85366e-02	-2.22139e-02	-3.79546e-04	7.32886e-04	-1.96562e-05	3.65137e-07	-4.67307e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6375	3.23731e-01	3.23731e-01	3.23730e-01	3.23730e-01	3.23730e-01	3.23729e-01	3.23729e-01	3.23727e-01	3.23725e-01	3.23722e-01	3.23716e-01	3.23708e-01	3.23694e-01	3.23673e-01	3.23639e-01	3.23585e-01	3.23499e-01	3.23363e-01	3.23146e-01	3.22798e-01	3.22237e-01	3.21326e-01	3.19829e-01	3.17330e-01	3.13076e-01	3.05693e-01	2.92705e-01	2.69929e-01	2.31267e-01	1.70508e-01	8.76444e-02	-7.21789e-04	-5.88648e-02	-5.88713e-02	-2.26809e-02	-5.16618e-04	7.49071e-04	-1.73680e-05	2.36588e-07	-2.74993e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6400	3.25892e-01	3.25892e-01	3.25892e-01	3.25892e-01	3.25891e-01	3.25891e-01	3.25890e-01	3.25889e-01	3.25886e-01	3.25883e-01	3.25878e-01	3.25869e-01	3.25856e-01	3.25835e-01	3.25801e-01	3.25748e-01	3.25663e-01	3.25527e-01	3.25311e-01	3.24966e-01	3.24409e-01	3.23505e-01	3.22017e-01	3.19533e-01	3.15300e-01	3.07946e-01	2.94994e-01	2.72251e-01	2.33591e-01	1.72741e-01	8.95869e-02	6.15486e-04	-5.84108e-02	-5.91910e-02	-2.31467e-02	-6.57613e-04	7.64448e-04	-1.49320e-05	1.04151e-07	-7.46267e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6425	3.28072e-01	3.28072e-01	3.28072e-01	3.28072e-01	3.28071e-01	3.28071e-01	3.28070e-01	3.28068e-01	3.28066e-01	3.28063e-01	3.28058e-01	3.28049e-01	3.28036e-01	3.28015e-01	3.27982e-01	3.27929e-01	3.27844e-01	3.27710e-01	3.27496e-01	3.27153e-01	3.26600e-01	3.25702e-01	3.24224e-01	3.21754e-01	3.17543e-01	3.10217e-01	2.97302e-01	2.74593e-01	2.35937e-01	1.74998e-01	9.15552e-02	1.98037e-03	-5.79315e-02	-5.94951e-02	-2.36109e-02	-8.02481e-04	7.78980e-04	-1.23501e-05	-3.17091e-08	1.32596e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6450	3.30271e-01	3.30271e-01	3.30271e-01	3.30270e-01	3.30270e-01	3.30270e-01	3.30269e-01	3.30267e-01	3.30265e-01	3.30262e-01	3.30257e-01	3.30249e-01	3.30235e-01	3.30214e-01	3.30181e-01	3.30129e-01	3.30045e-01	3.29912e-01	3.29699e-01	3.29359e-01	3.28810e-01	3.27918e-01	3.26450e-01	3.23995e-01	3.19804e-01	3.12509e-01	2.99630e-01	2.76955e-01	2.38304e-01	1.77279e-01	9.35495e-02	3.37301e-03	-5.74265e-02	-5.97835e-02	-2.40733e-02	-9.51168e-04	7.92626e-04	-9.62422e-06	-1.70505e-07	3.45403e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6475	3.32489e-01	3.32489e-01	3.32489e-01	3.32489e-01	3.32488e-01	3.32488e-01	3.32487e-01	3.32485e-01	3.32483e-01	3.32480e-01	3.32475e-01	3.32467e-01	3.32454e-01	3.32433e-01	3.32400e-01	3.32348e-01	3.32265e-01	3.32133e-01	3.31922e-01	3.31584e-01	3.31039e-01	3.30154e-01	3.28695e-01	3.26255e-01	3.22086e-01	3.14820e-01	3.01978e-01	2.79338e-01	2.40694e-01	1.79584e-01	9.55698e-02	4.79356e-03	-5.68956e-02	-6.00558e-02	-2.45336e-02	-1.10361e-03	8.05349e-04	-6.75700e-06	-3.11725e-07	5.62453e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6500	3.34726e-01	3.34726e-01	3.34726e-01	3.34726e-01	3.34726e-01	3.34725e-01	3.34724e-01	3.34723e-01	3.34721e-01	3.34718e-01	3.34712e-01	3.34704e-01	3.34691e-01	3.34671e-01	3.34638e-01	3.34586e-01	3.34504e-01	3.34373e-01	3.34164e-01	3.33828e-01	3.33288e-01	3.32408e-01	3.30960e-01	3.28534e-01	3.24387e-01	3.17151e-01	3.04346e-01	2.81743e-01	2.43105e-01	1.81912e-01	9.76163e-02	6.24217e-03	-5.63387e-02	-6.03116e-02	-2.49914e-02	-1.25976e-03	8.17110e-04	-3.75124e-06	-4.54839e-07	7.82341e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6525	3.36983e-01	3.36983e-01	3.36983e-01	3.36983e-01	3.36982e-01	3.36982e-01	3.36981e-01	3.36980e-01	3.36978e-01	3.36975e-01	3.36969e-01	3.36961e-01	3.36948e-01	3.36928e-01	3.36896e-01	3.36844e-01	3.36763e-01	3.36633e-01	3.36425e-01	3.36092e-01	3.35556e-01	3.34683e-01	3.33244e-01	3.30833e-01	3.26707e-01	3.19502e-01	3.06734e-01	2.84168e-01	2.45538e-01	1.84264e-01	9.96891e-02	7.71897e-03	-5.57553e-02	-6.05506e-02	-2.54467e-02	-1.41953e-03	8.27873e-04	-6.10162e-07	-5.99294e-07	1.00360e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6550	3.39260e-01	3.39260e-01	3.39259e-01	3.39259e-01	3.39259e-01	3.39259e-01	3.39258e-01	3.39256e-01	3.39254e-01	3.39251e-01	3.39246e-01	3.39238e-01	3.39225e-01	3.39205e-01	3.39173e-01	3.39122e-01	3.39041e-01	3.38912e-01	3.38706e-01	3.38376e-01	3.37844e-01	3.36977e-01	3.35548e-01	3.33152e-01	3.29048e-01	3.21873e-01	3.09143e-01	2.86614e-01	2.47994e-01	1.86640e-01	1.01788e-01	9.22411e-03	-5.51454e-02	-6.07724e-02	-2.58989e-02	-1.58286e-03	8.37601e-04	2.66264e-06	-7.44522e-07	1.22473e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6575	3.41556e-01	3.41556e-01	3.41556e-01	3.41556e-01	3.41556e-01	3.41555e-01	3.41554e-01	3.41553e-01	3.41551e-01	3.41548e-01	3.41543e-01	3.41535e-01	3.41522e-01	3.41502e-01	3.41470e-01	3.41420e-01	3.41339e-01	3.41212e-01	3.41007e-01	3.40680e-01	3.40151e-01	3.39291e-01	3.37873e-01	3.35491e-01	3.31409e-01	3.24264e-01	3.11573e-01	2.89081e-01	2.50472e-01	1.89040e-01	1.03914e-01	1.07577e-02	-5.45087e-02	-6.09769e-02	-2.63479e-02	-1.74967e-03	8.46260e-04	6.06323e-06	-8.89937e-07	1.44417e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6600	3.43873e-01	3.43873e-01	3.43873e-01	3.43873e-01	3.43872e-01	3.43872e-01	3.43871e-01	3.43870e-01	3.43868e-01	3.43865e-01	3.43860e-01	3.43852e-01	3.43839e-01	3.43819e-01	3.43788e-01	3.43738e-01	3.43658e-01	3.43531e-01	3.43328e-01	3.43004e-01	3.42479e-01	3.41626e-01	3.40217e-01	3.37850e-01	3.33791e-01	3.26676e-01	3.14024e-01	2.91570e-01	2.52973e-01	1.91464e-01	1.06066e-01	1.23200e-02	-5.38449e-02	-6.11635e-02	-2.67934e-02	-1.91989e-03	8.53815e-04	9.58730e-06	-1.03494e-06	1.66034e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6625	3.46210e-01	3.46210e-01	3.46210e-01	3.46210e-01	3.46209e-01	3.46209e-01	3.46208e-01	3.46207e-01	3.46205e-01	3.46202e-01	3.46197e-01	3.46189e-01	3.46176e-01	3.46157e-01	3.46125e-01	3.46076e-01	3.45997e-01	3.45871e-01	3.45670e-01	3.45348e-01	3.44828e-01	3.43981e-01	3.42582e-01	3.40230e-01	3.36193e-01	3.29109e-01	3.16496e-01	2.94081e-01	2.55496e-01	1.93913e-01	1.08245e-01	1.39110e-02	-5.31539e-02	-6.13320e-02	-2.72350e-02	-2.09342e-03	8.60232e-04	1.32302e-05	-1.17892e-06	1.87164e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6650	3.48568e-01	3.48567e-01	3.48567e-01	3.48567e-01	3.48567e-01	3.48566e-01	3.48566e-01	3.48564e-01	3.48562e-01	3.48559e-01	3.48554e-01	3.48547e-01	3.48534e-01	3.48515e-01	3.48484e-01	3.48434e-01	3.48356e-01	3.48232e-01	3.48032e-01	3.47713e-01	3.47197e-01	3.46356e-01	3.44967e-01	3.42631e-01	3.38615e-01	3.31563e-01	3.18989e-01	2.96613e-01	2.58042e-01	1.96386e-01	1.10451e-01	1.55308e-02	-5.24354e-02	-6.14821e-02	-2.76725e-02	-2.27019e-03	8.65481e-04	1.69869e-05	-1.32126e-06	2.07645e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6675	3.50946e-01	3.50946e-01	3.50946e-01	3.50946e-01	3.50945e-01	3.50945e-01	3.50944e-01	3.50943e-01	3.50941e-01	3.50938e-01	3.50933e-01	3.50925e-01	3.50913e-01	3.50894e-01	3.50863e-01	3.50814e-01	3.50736e-01	3.50613e-01	3.50415e-01	3.50098e-01	3.49587e-01	3.48752e-01	3.47373e-01	3.45052e-01	3.41059e-01	3.34038e-01	3.21503e-01	2.99168e-01	2.60611e-01	1.98884e-01	1.12684e-01	1.71797e-02	-5.16892e-02	-6.16134e-02	-2.81055e-02	-2.45010e-03	8.69528e-04	2.08520e-05	-1.46132e-06	2.27314e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6700	3.53345e-01	3.53345e-01	3.53345e-01	3.53345e-01	3.53345e-01	3.53344e-01	3.53343e-01	3.53342e-01	3.53340e-01	3.53337e-01	3.53332e-01	3.53325e-01	3.53313e-01	3.53293e-01	3.53263e-01	3.53215e-01	3.53138e-01	3.53015e-01	3.52819e-01	3.52505e-01	3.51998e-01	3.51170e-01	3.49801e-01	3.47495e-01	3.43524e-01	3.36534e-01	3.24039e-01	3.01744e-01	2.63203e-01	2.01406e-01	1.14944e-01	1.88577e-02	-5.09151e-02	-6.17257e-02	-2.85338e-02	-2.63305e-03	8.72345e-04	2.48200e-05	-1.59846e-06	2.46009e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6725	3.55766e-01	3.55766e-01	3.55766e-01	3.55766e-01	3.55765e-01	3.55765e-01	3.55764e-01	3.55763e-01	3.55761e-01	3.55758e-01	3.55753e-01	3.55746e-01	3.55734e-01	3.55715e-01	3.55684e-01	3.55636e-01	3.55560e-01	3.55439e-01	3.55245e-01	3.54933e-01	3.54430e-01	3.53608e-01	3.52249e-01	3.49958e-01	3.46010e-01	3.39052e-01	3.26597e-01	3.04343e-01	2.65818e-01	2.03953e-01	1.17231e-01	2.05649e-02	-5.01129e-02	-6.18185e-02	-2.89570e-02	-2.81894e-03	8.73903e-04	2.88847e-05	-1.73206e-06	2.63570e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6750	3.58208e-01	3.58208e-01	3.58208e-01	3.58208e-01	3.58207e-01	3.58207e-01	3.58206e-01	3.58205e-01	3.58203e-01	3.58200e-01	3.58195e-01	3.58188e-01	3.58176e-01	3.58157e-01	3.58127e-01	3.58080e-01	3.58004e-01	3.57884e-01	3.57691e-01	3.57382e-01	3.56883e-01	3.56068e-01	3.54719e-01	3.52444e-01	3.48518e-01	3.41591e-01	3.29176e-01	3.06964e-01	2.68457e-01	2.06526e-01	1.19545e-01	2.23016e-02	-4.92824e-02	-6.18916e-02	-2.93749e-02	-3.00767e-03	8.74174e-04	3.30398e-05	-1.86147e-06	2.79840e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6775	3.60672e-01	3.60672e-01	3.60672e-01	3.60671e-01	3.60671e-01	3.60671e-01	3.60670e-01	3.60669e-01	3.60667e-01	3.60664e-01	3.60659e-01	3.60652e-01	3.60640e-01	3.60621e-01	3.60592e-01	3.60545e-01	3.60470e-01	3.60350e-01	3.60160e-01	3.59853e-01	3.59358e-01	3.58550e-01	3.57211e-01	3.54951e-01	3.51048e-01	3.44152e-01	3.31778e-01	3.09607e-01	2.71119e-01	2.09122e-01	1.21886e-01	2.40677e-02	-4.84234e-02	-6.19447e-02	-2.97871e-02	-3.19913e-03	8.73132e-04	3.72788e-05	-1.98604e-06	2.94664e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6800	3.63158e-01	3.63157e-01	3.63157e-01	3.63157e-01	3.63157e-01	3.63156e-01	3.63156e-01	3.63154e-01	3.63153e-01	3.63150e-01	3.63145e-01	3.63138e-01	3.63126e-01	3.63108e-01	3.63078e-01	3.63031e-01	3.62957e-01	3.62839e-01	3.62650e-01	3.62346e-01	3.61855e-01	3.61054e-01	3.59725e-01	3.57480e-01	3.53599e-01	3.46736e-01	3.34402e-01	3.12274e-01	2.73804e-01	2.11745e-01	1.24255e-01	2.58634e-02	-4.75356e-02	-6.19775e-02	-3.01933e-02	-3.39322e-03	8.70753e-04	4.15945e-05	-2.10513e-06	3.07891e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6825	3.65665e-01	3.65665e-01	3.65665e-01	3.65665e-01	3.65665e-01	3.65664e-01	3.65663e-01	3.65662e-01	3.65660e-01	3.65658e-01	3.65653e-01	3.65646e-01	3.65634e-01	3.65616e-01	3.65587e-01	3.65540e-01	3.65467e-01	3.65350e-01	3.65162e-01	3.64861e-01	3.64375e-01	3.63580e-01	3.62261e-01	3.60031e-01	3.56173e-01	3.49342e-01	3.37049e-01	3.14963e-01	2.76513e-01	2.14392e-01	1.26651e-01	2.76889e-02	-4.66190e-02	-6.19896e-02	-3.05932e-02	-3.58980e-03	8.67012e-04	4.59798e-05	-2.21812e-06	3.19378e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6850	3.68196e-01	3.68196e-01	3.68195e-01	3.68195e-01	3.68195e-01	3.68194e-01	3.68194e-01	3.68193e-01	3.68191e-01	3.68188e-01	3.68183e-01	3.68176e-01	3.68165e-01	3.68146e-01	3.68118e-01	3.68072e-01	3.67999e-01	3.67883e-01	3.67697e-01	3.67399e-01	3.66916e-01	3.66128e-01	3.64819e-01	3.62605e-01	3.58770e-01	3.51970e-01	3.39718e-01	3.17675e-01	2.79246e-01	2.17064e-01	1.29075e-01	2.95441e-02	-4.56732e-02	-6.19807e-02	-3.09866e-02	-3.78877e-03	8.61889e-04	5.04272e-05	-2.32437e-06	3.28986e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6875	3.70748e-01	3.70748e-01	3.70748e-01	3.70748e-01	3.70748e-01	3.70747e-01	3.70747e-01	3.70745e-01	3.70744e-01	3.70741e-01	3.70736e-01	3.70729e-01	3.70718e-01	3.70700e-01	3.70671e-01	3.70626e-01	3.70554e-01	3.70439e-01	3.70254e-01	3.69959e-01	3.69481e-01	3.68699e-01	3.67400e-01	3.65201e-01	3.61389e-01	3.54621e-01	3.42410e-01	3.20411e-01	2.82003e-01	2.19762e-01	1.31526e-01	3.14293e-02	-4.46982e-02	-6.19506e-02	-3.13730e-02	-3.98999e-03	8.55362e-04	5.49289e-05	-2.42328e-06	3.36583e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6900	3.73324e-01	3.73324e-01	3.73324e-01	3.73324e-01	3.73323e-01	3.73323e-01	3.73322e-01	3.73321e-01	3.73319e-01	3.73317e-01	3.73312e-01	3.73305e-01	3.73294e-01	3.73276e-01	3.73248e-01	3.73203e-01	3.73131e-01	3.73017e-01	3.72835e-01	3.72542e-01	3.72068e-01	3.71292e-01	3.70004e-01	3.67820e-01	3.64030e-01	3.57295e-01	3.45125e-01	3.23170e-01	2.84784e-01	2.22486e-01	1.34005e-01	3.33445e-02	-4.36936e-02	-6.18988e-02	-3.17523e-02	-4.19335e-03	8.47413e-04	5.94767e-05	-2.51423e-06	3.42048e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6925	3.75923e-01	3.75923e-01	3.75923e-01	3.75922e-01	3.75922e-01	3.75922e-01	3.75921e-01	3.75920e-01	3.75918e-01	3.75915e-01	3.75911e-01	3.75904e-01	3.75893e-01	3.75875e-01	3.75847e-01	3.75803e-01	3.75732e-01	3.75619e-01	3.75438e-01	3.75148e-01	3.74678e-01	3.73909e-01	3.72631e-01	3.70462e-01	3.66695e-01	3.59992e-01	3.47864e-01	3.25952e-01	2.87589e-01	2.25235e-01	1.36512e-01	3.52899e-02	-4.26595e-02	-6.18253e-02	-3.21239e-02	-4.39871e-03	8.38026e-04	6.40625e-05	-2.59662e-06	3.45266e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6950	3.78545e-01	3.78545e-01	3.78545e-01	3.78545e-01	3.78544e-01	3.78544e-01	3.78543e-01	3.78542e-01	3.78541e-01	3.78538e-01	3.78533e-01	3.78526e-01	3.78515e-01	3.78498e-01	3.78470e-01	3.78426e-01	3.78356e-01	3.78244e-01	3.78065e-01	3.77777e-01	3.77312e-01	3.76549e-01	3.75281e-01	3.73128e-01	3.69383e-01	3.62712e-01	3.50625e-01	3.28758e-01	2.90419e-01	2.28010e-01	1.39047e-01	3.72654e-02	-4.15955e-02	-6.17295e-02	-3.24878e-02	-4.60593e-03	8.27183e-04	6.86777e-05	-2.66990e-06	3.46133e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.6975	3.81191e-01	3.81191e-01	3.81191e-01	3.81190e-01	3.81190e-01	3.81190e-01	3.81189e-01	3.81188e-01	3.81186e-01	3.81184e-01	3.81179e-01	3.81172e-01	3.81161e-01	3.81144e-01	3.81117e-01	3.81073e-01	3.81003e-01	3.80893e-01	3.80715e-01	3.80431e-01	3.79969e-01	3.79213e-01	3.77955e-01	3.75817e-01	3.72095e-01	3.65456e-01	3.53411e-01	3.31588e-01	2.93273e-01	2.30811e-01	1.41610e-01	3.92712e-02	-4.05015e-02	-6.16113e-02	-3.28434e-02	-4.81488e-03	8.14872e-04	7.33134e-05	-2.73351e-06	3.44557e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7000	3.83860e-01	3.83860e-01	3.83860e-01	3.83860e-01	3.83860e-01	3.83860e-01	3.83859e-01	3.83858e-01	3.83856e-01	3.83853e-01	3.83849e-01	3.83842e-01	3.83831e-01	3.83814e-01	3.83787e-01	3.83744e-01	3.83675e-01	3.83565e-01	3.83390e-01	3.83107e-01	3.82650e-01	3.81901e-01	3.80653e-01	3.78530e-01	3.74831e-01	3.68223e-01	3.56220e-01	3.34442e-01	2.96152e-01	2.33637e-01	1.44201e-01	4.13075e-02	-3.93774e-02	-6.14704e-02	-3.31906e-02	-5.02541e-03	8.01081e-04	7.79609e-05	-2.78690e-06	3.40455e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7025	3.86554e-01	3.86554e-01	3.86554e-01	3.86554e-01	3.86554e-01	3.86553e-01	3.86553e-01	3.86552e-01	3.86550e-01	3.86547e-01	3.86543e-01	3.86536e-01	3.86526e-01	3.86508e-01	3.86481e-01	3.86439e-01	3.86371e-01	3.86262e-01	3.86088e-01	3.85808e-01	3.85355e-01	3.84612e-01	3.83374e-01	3.81267e-01	3.77590e-01	3.71015e-01	3.59054e-01	3.37321e-01	2.99056e-01	2.36490e-01	1.46820e-01	4.33742e-02	-3.82229e-02	-6.13064e-02	-3.35290e-02	-5.23738e-03	7.85799e-04	8.26109e-05	-2.82956e-06	3.33759e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7050	3.89273e-01	3.89273e-01	3.89272e-01	3.89272e-01	3.89272e-01	3.89271e-01	3.89271e-01	3.89270e-01	3.89268e-01	3.89265e-01	3.89261e-01	3.89255e-01	3.89244e-01	3.89227e-01	3.89201e-01	3.89158e-01	3.89091e-01	3.88983e-01	3.88811e-01	3.88534e-01	3.88085e-01	3.87348e-01	3.86120e-01	3.84028e-01	3.80374e-01	3.73831e-01	3.61911e-01	3.40224e-01	3.01984e-01	2.39368e-01	1.49467e-01	4.54714e-02	-3.70380e-02	-6.11191e-02	-3.38582e-02	-5.45064e-03	7.69017e-04	8.72542e-05	-2.86102e-06	3.24411e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7075	3.92015e-01	3.92015e-01	3.92015e-01	3.92015e-01	3.92015e-01	3.92014e-01	3.92014e-01	3.92013e-01	3.92011e-01	3.92008e-01	3.92004e-01	3.91998e-01	3.91987e-01	3.91970e-01	3.91944e-01	3.91902e-01	3.91835e-01	3.91729e-01	3.91558e-01	3.91284e-01	3.90839e-01	3.90109e-01	3.88891e-01	3.86814e-01	3.83182e-01	3.76671e-01	3.64793e-01	3.43151e-01	3.04937e-01	2.42273e-01	1.52142e-01	4.75992e-02	-3.58225e-02	-6.09082e-02	-3.41781e-02	-5.66503e-03	7.50731e-04	9.18812e-05	-2.88081e-06	3.12368e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7100	3.94783e-01	3.94783e-01	3.94783e-01	3.94783e-01	3.94783e-01	3.94782e-01	3.94782e-01	3.94780e-01	3.94779e-01	3.94776e-01	3.94772e-01	3.94766e-01	3.94755e-01	3.94739e-01	3.94713e-01	3.94671e-01	3.94605e-01	3.94499e-01	3.94331e-01	3.94059e-01	3.93618e-01	3.92894e-01	3.91686e-01	3.89625e-01	3.86016e-01	3.79536e-01	3.67700e-01	3.46103e-01	3.07916e-01	2.45204e-01	1.54846e-01	4.97577e-02	-3.45761e-02	-6.06735e-02	-3.44881e-02	-5.88040e-03	7.30933e-04	9.64825e-05	-2.88850e-06	2.97602e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7125	3.97576e-01	3.97576e-01	3.97576e-01	3.97576e-01	3.97576e-01	3.97575e-01	3.97575e-01	3.97574e-01	3.97572e-01	3.97569e-01	3.97565e-01	3.97559e-01	3.97549e-01	3.97532e-01	3.97506e-01	3.97465e-01	3.97400e-01	3.97295e-01	3.97128e-01	3.96859e-01	3.96422e-01	3.95705e-01	3.94507e-01	3.92460e-01	3.88873e-01	3.82426e-01	3.70631e-01	3.49079e-01	3.10920e-01	2.48161e-01	1.57578e-01	5.19470e-02	-3.32989e-02	-6.04146e-02	-3.47881e-02	-6.09659e-03	7.09623e-04	1.01048e-04	-2.88369e-06	2.80096e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7150	4.00395e-01	4.00395e-01	4.00395e-01	4.00394e-01	4.00394e-01	4.00394e-01	4.00393e-01	4.00392e-01	4.00390e-01	4.00388e-01	4.00384e-01	4.00377e-01	4.00367e-01	4.00351e-01	4.00326e-01	4.00285e-01	4.00220e-01	4.00117e-01	3.99951e-01	3.99685e-01	3.99252e-01	3.98541e-01	3.97353e-01	3.95321e-01	3.91757e-01	3.85341e-01	3.73587e-01	3.52081e-01	3.13949e-01	2.51145e-01	1.60338e-01	5.41671e-02	-3.19907e-02	-6.01313e-02	-3.50777e-02	-6.31343e-03	6.86799e-04	1.05568e-04	-2.86602e-06	2.59853e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7175	4.03239e-01	4.03239e-01	4.03239e-01	4.03239e-01	4.03238e-01	4.03238e-01	4.03237e-01	4.03236e-01	4.03235e-01	4.03232e-01	4.03228e-01	4.03222e-01	4.03212e-01	4.03196e-01	4.03170e-01	4.03130e-01	4.03066e-01	4.02964e-01	4.02800e-01	4.02536e-01	4.02107e-01	4.01403e-01	4.00224e-01	3.98207e-01	3.94665e-01	3.88281e-01	3.76569e-01	3.55109e-01	3.17005e-01	2.54155e-01	1.63127e-01	5.64180e-02	-3.06512e-02	-5.98233e-02	-3.53567e-02	-6.53076e-03	6.62463e-04	1.10034e-04	-2.83517e-06	2.36886e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7200	4.06109e-01	4.06109e-01	4.06109e-01	4.06109e-01	4.06109e-01	4.06108e-01	4.06108e-01	4.06107e-01	4.06105e-01	4.06103e-01	4.06099e-01	4.06092e-01	4.06082e-01	4.06067e-01	4.06041e-01	4.06002e-01	4.05938e-01	4.05837e-01	4.05674e-01	4.05413e-01	4.04989e-01	4.04290e-01	4.03122e-01	4.01120e-01	3.97600e-01	3.91247e-01	3.79576e-01	3.58161e-01	3.20085e-01	2.57192e-01	1.65944e-01	5.86998e-02	-2.92805e-02	-5.94905e-02	-3.56246e-02	-6.74840e-03	6.36618e-04	1.14433e-04	-2.79083e-06	2.11227e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7225	4.09006e-01	4.09006e-01	4.09006e-01	4.09006e-01	4.09005e-01	4.09005e-01	4.09004e-01	4.09003e-01	4.09002e-01	4.08999e-01	4.08995e-01	4.08989e-01	4.08979e-01	4.08964e-01	4.08939e-01	4.08899e-01	4.08836e-01	4.08736e-01	4.08576e-01	4.08317e-01	4.07896e-01	4.07204e-01	4.06045e-01	4.04058e-01	4.00560e-01	3.94238e-01	3.82609e-01	3.61239e-01	3.23192e-01	2.60256e-01	1.68790e-01	6.10126e-02	-2.78783e-02	-5.91324e-02	-3.58812e-02	-6.96620e-03	6.09269e-04	1.18758e-04	-2.73275e-06	1.82922e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7250	4.11929e-01	4.11929e-01	4.11929e-01	4.11929e-01	4.11929e-01	4.11928e-01	4.11928e-01	4.11927e-01	4.11925e-01	4.11923e-01	4.11919e-01	4.11913e-01	4.11903e-01	4.11887e-01	4.11863e-01	4.11824e-01	4.11762e-01	4.11662e-01	4.11503e-01	4.11247e-01	4.10830e-01	4.10145e-01	4.08995e-01	4.07023e-01	4.03547e-01	3.97256e-01	3.85668e-01	3.64343e-01	3.26324e-01	2.63346e-01	1.71664e-01	6.33564e-02	-2.64446e-02	-5.87489e-02	-3.61261e-02	-7.18396e-03	5.80424e-04	1.22997e-04	-2.66072e-06	1.52033e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7275	4.14879e-01	4.14879e-01	4.14879e-01	4.14879e-01	4.14879e-01	4.14878e-01	4.14878e-01	4.14877e-01	4.14875e-01	4.14873e-01	4.14869e-01	4.14863e-01	4.14853e-01	4.14838e-01	4.14814e-01	4.14775e-01	4.14713e-01	4.14615e-01	4.14458e-01	4.14204e-01	4.13791e-01	4.13112e-01	4.11972e-01	4.10014e-01	4.06560e-01	4.00300e-01	3.88753e-01	3.67473e-01	3.29483e-01	2.66464e-01	1.74567e-01	6.57311e-02	-2.49793e-02	-5.83398e-02	-3.63591e-02	-7.40152e-03	5.50092e-04	1.27141e-04	-2.57457e-06	1.18638e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7300	4.17857e-01	4.17857e-01	4.17857e-01	4.17857e-01	4.17856e-01	4.17856e-01	4.17855e-01	4.17854e-01	4.17853e-01	4.17850e-01	4.17847e-01	4.17841e-01	4.17831e-01	4.17816e-01	4.17792e-01	4.17753e-01	4.17693e-01	4.17595e-01	4.17440e-01	4.17188e-01	4.16780e-01	4.16106e-01	4.14976e-01	4.13032e-01	4.09600e-01	4.03371e-01	3.91864e-01	3.70629e-01	3.32667e-01	2.69608e-01	1.77498e-01	6.81370e-02	-2.34822e-02	-5.79047e-02	-3.65798e-02	-7.61869e-03	5.18285e-04	1.31180e-04	-2.47417e-06	8.28301e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7325	4.20862e-01	4.20862e-01	4.20862e-01	4.20861e-01	4.20861e-01	4.20861e-01	4.20860e-01	4.20859e-01	4.20858e-01	4.20855e-01	4.20852e-01	4.20846e-01	4.20836e-01	4.20821e-01	4.20797e-01	4.20760e-01	4.20699e-01	4.20603e-01	4.20449e-01	4.20200e-01	4.19795e-01	4.19128e-01	4.18007e-01	4.16078e-01	4.12666e-01	4.06468e-01	3.95001e-01	3.73812e-01	3.35878e-01	2.72779e-01	1.80459e-01	7.05739e-02	-2.19534e-02	-5.74435e-02	-3.67879e-02	-7.83528e-03	4.85017e-04	1.35104e-04	-2.35944e-06	4.47189e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7350	4.23895e-01	4.23895e-01	4.23894e-01	4.23894e-01	4.23894e-01	4.23894e-01	4.23893e-01	4.23892e-01	4.23891e-01	4.23888e-01	4.23885e-01	4.23879e-01	4.23869e-01	4.23855e-01	4.23831e-01	4.23793e-01	4.23734e-01	4.23638e-01	4.23486e-01	4.23239e-01	4.22839e-01	4.22177e-01	4.21065e-01	4.19151e-01	4.15760e-01	4.09593e-01	3.98166e-01	3.77021e-01	3.39116e-01	2.75977e-01	1.83448e-01	7.30419e-02	-2.03926e-02	-5.69559e-02	-3.69832e-02	-8.05112e-03	4.50305e-04	1.38902e-04	-2.23032e-06	4.42848e-10	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7375	4.26955e-01	4.26955e-01	4.26955e-01	4.26955e-01	4.26955e-01	4.26955e-01	4.26954e-01	4.26953e-01	4.26952e-01	4.26949e-01	4.26946e-01	4.26940e-01	4.26930e-01	4.26916e-01	4.26893e-01	4.26855e-01	4.26796e-01	4.26702e-01	4.26551e-01	4.26307e-01	4.25910e-01	4.25255e-01	4.24152e-01	4.22252e-01	4.18882e-01	4.12744e-01	4.01357e-01	3.80256e-01	3.42380e-01	2.79203e-01	1.86465e-01	7.55410e-02	-1.87998e-02	-5.64418e-02	-3.71653e-02	-8.26601e-03	4.14165e-04	1.42565e-04	-2.08684e-06	-3.79019e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7400	4.30045e-01	4.30045e-01	4.30045e-01	4.30045e-01	4.30044e-01	4.30044e-01	4.30044e-01	4.30042e-01	4.30041e-01	4.30039e-01	4.30035e-01	4.30029e-01	4.30020e-01	4.30006e-01	4.29983e-01	4.29946e-01	4.29887e-01	4.29794e-01	4.29644e-01	4.29403e-01	4.29010e-01	4.28360e-01	4.27267e-01	4.25380e-01	4.22032e-01	4.15924e-01	4.04575e-01	3.83519e-01	3.45671e-01	2.82455e-01	1.89511e-01	7.80712e-02	-1.71749e-02	-5.59008e-02	-3.73339e-02	-8.47975e-03	3.76620e-04	1.46083e-04	-1.92905e-06	-8.21185e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7425	4.33163e-01	4.33163e-01	4.33163e-01	4.33163e-01	4.33163e-01	4.33162e-01	4.33162e-01	4.33161e-01	4.33159e-01	4.33157e-01	4.33153e-01	4.33148e-01	4.33139e-01	4.33124e-01	4.33101e-01	4.33065e-01	4.33007e-01	4.32915e-01	4.32767e-01	4.32528e-01	4.32138e-01	4.31494e-01	4.30410e-01	4.28537e-01	4.25209e-01	4.19131e-01	4.07822e-01	3.86808e-01	3.48988e-01	2.85735e-01	1.92587e-01	8.06325e-02	-1.55178e-02	-5.53329e-02	-3.74887e-02	-8.69216e-03	3.37691e-04	1.49446e-04	-1.75704e-06	-1.28053e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7450	4.36310e-01	4.36310e-01	4.36310e-01	4.36310e-01	4.36310e-01	4.36310e-01	4.36309e-01	4.36308e-01	4.36307e-01	4.36304e-01	4.36301e-01	4.36295e-01	4.36286e-01	4.36272e-01	4.36249e-01	4.36213e-01	4.36156e-01	4.36065e-01	4.35918e-01	4.35681e-01	4.35296e-01	4.34658e-01	4.33582e-01	4.31723e-01	4.28415e-01	4.22366e-01	4.11095e-01	3.90125e-01	3.52333e-01	2.89042e-01	1.95690e-01	8.32249e-02	-1.38286e-02	-5.47377e-02	-3.76294e-02	-8.90305e-03	2.97403e-04	1.52646e-04	-1.57097e-06	-1.75525e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7475	4.39487e-01	4.39487e-01	4.39487e-01	4.39487e-01	4.39487e-01	4.39486e-01	4.39486e-01	4.39485e-01	4.39484e-01	4.39481e-01	4.39478e-01	4.39472e-01	4.39463e-01	4.39449e-01	4.39427e-01	4.39391e-01	4.39335e-01	4.39244e-01	4.39099e-01	4.38864e-01	4.38482e-01	4.37850e-01	4.36783e-01	4.34938e-01	4.31650e-01	4.25629e-01	4.14397e-01	3.93469e-01	3.55705e-01	2.92376e-01	1.98823e-01	8.58484e-02	-1.21071e-02	-5.41151e-02	-3.77557e-02	-9.11220e-03	2.55785e-04	1.55673e-04	-1.37103e-06	-2.24340e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7500	4.42694e-01	4.42694e-01	4.42694e-01	4.42693e-01	4.42693e-01	4.42693e-01	4.42692e-01	4.42691e-01	4.42690e-01	4.42688e-01	4.42684e-01	4.42679e-01	4.42670e-01	4.42656e-01	4.42634e-01	4.42599e-01	4.42543e-01	4.42453e-01	4.42309e-01	4.42077e-01	4.41699e-01	4.41072e-01	4.40014e-01	4.38182e-01	4.34914e-01	4.28921e-01	4.17726e-01	3.96840e-01	3.59104e-01	2.95738e-01	2.01984e-01	8.85030e-02	-1.03534e-02	-5.34649e-02	-3.78673e-02	-9.31942e-03	2.12864e-04	1.58517e-04	-1.15748e-06	-2.74292e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7525	4.45930e-01	4.45930e-01	4.45930e-01	4.45930e-01	4.45930e-01	4.45929e-01	4.45929e-01	4.45928e-01	4.45927e-01	4.45925e-01	4.45921e-01	4.45916e-01	4.45907e-01	4.45893e-01	4.45871e-01	4.45836e-01	4.45781e-01	4.45692e-01	4.45550e-01	4.45320e-01	4.44945e-01	4.44324e-01	4.43274e-01	4.41455e-01	4.38207e-01	4.32242e-01	4.21084e-01	4.00240e-01	3.62530e-01	2.99128e-01	2.05174e-01	9.11886e-02	-8.56724e-03	-5.27869e-02	-3.79640e-02	-9.52452e-03	1.68673e-04	1.61169e-04	-9.30620e-07	-3.25163e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7550	4.49197e-01	4.49197e-01	4.49197e-01	4.49197e-01	4.49197e-01	4.49197e-01	4.49196e-01	4.49195e-01	4.49194e-01	4.49192e-01	4.49188e-01	4.49183e-01	4.49174e-01	4.49161e-01	4.49139e-01	4.49104e-01	4.49049e-01	4.48962e-01	4.48821e-01	4.48593e-01	4.48221e-01	4.47606e-01	4.46565e-01	4.44758e-01	4.41529e-01	4.35592e-01	4.24471e-01	4.03667e-01	3.65984e-01	3.02545e-01	2.08393e-01	9.39052e-02	-6.74876e-03	-5.20810e-02	-3.80453e-02	-9.72727e-03	1.23245e-04	1.63622e-04	-6.90786e-07	-3.76725e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7575	4.52495e-01	4.52495e-01	4.52495e-01	4.52495e-01	4.52495e-01	4.52495e-01	4.52494e-01	4.52493e-01	4.52492e-01	4.52490e-01	4.52486e-01	4.52481e-01	4.52472e-01	4.52459e-01	4.52437e-01	4.52403e-01	4.52349e-01	4.52262e-01	4.52122e-01	4.51897e-01	4.51529e-01	4.50918e-01	4.49886e-01	4.48092e-01	4.44882e-01	4.38972e-01	4.27886e-01	4.07122e-01	3.69465e-01	3.05989e-01	2.11640e-01	9.66527e-02	-4.89789e-03	-5.13469e-02	-3.81112e-02	-9.92749e-03	7.66173e-05	1.65866e-04	-4.38379e-07	-4.28741e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7600	4.55824e-01	4.55824e-01	4.55824e-01	4.55824e-01	4.55824e-01	4.55824e-01	4.55823e-01	4.55822e-01	4.55821e-01	4.55819e-01	4.55815e-01	4.55810e-01	4.55802e-01	4.55788e-01	4.55767e-01	4.55733e-01	4.55679e-01	4.55593e-01	4.55455e-01	4.55232e-01	4.54867e-01	4.54262e-01	4.53237e-01	4.51456e-01	4.48264e-01	4.42381e-01	4.31331e-01	4.10606e-01	3.72974e-01	3.09461e-01	2.14916e-01	9.94312e-02	-3.01462e-03	-5.05845e-02	-3.81612e-02	-1.01250e-02	2.88277e-05	1.67893e-04	-1.73844e-07	-4.80967e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7625	4.59185e-01	4.59185e-01	4.59185e-01	4.59185e-01	4.59184e-01	4.59184e-01	4.59184e-01	4.59183e-01	4.59182e-01	4.59179e-01	4.59176e-01	4.59171e-01	4.59162e-01	4.59149e-01	4.59128e-01	4.59095e-01	4.59041e-01	4.58956e-01	4.58819e-01	4.58598e-01	4.58236e-01	4.57637e-01	4.56620e-01	4.54851e-01	4.51678e-01	4.45820e-01	4.34804e-01	4.14119e-01	3.76511e-01	3.12961e-01	2.18221e-01	1.02240e-01	-1.09894e-03	-4.97937e-02	-3.81951e-02	-1.03195e-02	-2.00832e-05	1.69696e-04	1.02325e-07	-5.33148e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7650	4.62577e-01	4.62577e-01	4.62577e-01	4.62577e-01	4.62577e-01	4.62577e-01	4.62576e-01	4.62575e-01	4.62574e-01	4.62572e-01	4.62569e-01	4.62563e-01	4.62555e-01	4.62542e-01	4.62521e-01	4.62488e-01	4.62435e-01	4.62351e-01	4.62215e-01	4.61996e-01	4.61638e-01	4.61043e-01	4.60034e-01	4.58277e-01	4.55121e-01	4.49290e-01	4.38308e-01	4.17660e-01	3.80076e-01	3.16488e-01	2.21554e-01	1.05081e-01	8.49135e-04	-4.89742e-02	-3.82126e-02	-1.05108e-02	-7.00724e-05	1.71267e-04	3.89587e-07	-5.85026e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7675	4.66002e-01	4.66002e-01	4.66002e-01	4.66002e-01	4.66002e-01	4.66001e-01	4.66001e-01	4.66000e-01	4.65999e-01	4.65997e-01	4.65993e-01	4.65988e-01	4.65980e-01	4.65967e-01	4.65946e-01	4.65914e-01	4.65861e-01	4.65778e-01	4.65643e-01	4.65426e-01	4.65071e-01	4.64481e-01	4.63480e-01	4.61734e-01	4.58596e-01	4.52790e-01	4.41841e-01	4.21229e-01	3.83669e-01	3.20043e-01	2.24916e-01	1.07952e-01	2.82960e-03	-4.81261e-02	-3.82135e-02	-1.06988e-02	-1.21095e-04	1.72599e-04	6.87354e-07	-6.36338e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7700	4.69459e-01	4.69459e-01	4.69459e-01	4.69459e-01	4.69459e-01	4.69459e-01	4.69458e-01	4.69457e-01	4.69456e-01	4.69454e-01	4.69451e-01	4.69446e-01	4.69438e-01	4.69425e-01	4.69404e-01	4.69372e-01	4.69320e-01	4.69237e-01	4.69104e-01	4.68889e-01	4.68537e-01	4.67952e-01	4.66958e-01	4.65224e-01	4.62103e-01	4.56320e-01	4.45404e-01	4.24828e-01	3.87290e-01	3.23626e-01	2.28306e-01	1.10853e-01	4.84243e-03	-4.72490e-02	-3.81974e-02	-1.08832e-02	-1.73103e-04	1.73684e-04	9.94992e-07	-6.86815e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7725	4.72950e-01	4.72950e-01	4.72950e-01	4.72950e-01	4.72949e-01	4.72949e-01	4.72948e-01	4.72948e-01	4.72946e-01	4.72944e-01	4.72941e-01	4.72936e-01	4.72928e-01	4.72915e-01	4.72895e-01	4.72863e-01	4.72812e-01	4.72730e-01	4.72598e-01	4.72384e-01	4.72035e-01	4.71455e-01	4.70468e-01	4.68745e-01	4.65641e-01	4.59882e-01	4.48997e-01	4.28457e-01	3.90939e-01	3.27237e-01	2.31725e-01	1.13785e-01	6.88759e-03	-4.63430e-02	-3.81642e-02	-1.10638e-02	-2.26048e-04	1.74517e-04	1.31182e-06	-7.36189e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7750	4.76473e-01	4.76473e-01	4.76473e-01	4.76473e-01	4.76473e-01	4.76473e-01	4.76472e-01	4.76471e-01	4.76470e-01	4.76468e-01	4.76465e-01	4.76460e-01	4.76452e-01	4.76439e-01	4.76419e-01	4.76387e-01	4.76337e-01	4.76255e-01	4.76125e-01	4.75913e-01	4.75567e-01	4.74991e-01	4.74011e-01	4.72299e-01	4.69211e-01	4.63475e-01	4.52621e-01	4.32114e-01	3.94616e-01	3.30875e-01	2.35172e-01	1.16747e-01	8.96504e-03	-4.54079e-02	-3.81135e-02	-1.12403e-02	-2.79879e-04	1.75091e-04	1.63712e-06	-7.84188e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7775	4.80031e-01	4.80031e-01	4.80031e-01	4.80031e-01	4.80030e-01	4.80030e-01	4.80030e-01	4.80029e-01	4.80028e-01	4.80026e-01	4.80023e-01	4.80017e-01	4.80010e-01	4.79997e-01	4.79977e-01	4.79946e-01	4.79895e-01	4.79815e-01	4.79685e-01	4.79475e-01	4.79132e-01	4.78560e-01	4.77588e-01	4.75886e-01	4.72813e-01	4.67100e-01	4.56275e-01	4.35801e-01	3.98322e-01	3.34541e-01	2.38647e-01	1.19740e-01	1.10747e-02	-4.44436e-02	-3.80451e-02	-1.14127e-02	-3.34540e-04	1.75401e-04	1.97013e-06	-8.30543e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7800	4.83623e-01	4.83623e-01	4.83622e-01	4.83622e-01	4.83622e-01	4.83622e-01	4.83621e-01	4.83621e-01	4.83619e-01	4.83617e-01	4.83614e-01	4.83609e-01	4.83601e-01	4.83589e-01	4.83569e-01	4.83538e-01	4.83488e-01	4.83408e-01	4.83280e-01	4.83072e-01	4.82731e-01	4.82164e-01	4.81198e-01	4.79506e-01	4.76449e-01	4.70757e-01	4.59961e-01	4.39518e-01	4.02057e-01	3.38235e-01	2.42151e-01	1.22763e-01	1.32166e-02	-4.34499e-02	-3.79588e-02	-1.15806e-02	-3.89976e-04	1.75441e-04	2.31004e-06	-8.74985e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7825	4.87249e-01	4.87249e-01	4.87249e-01	4.87248e-01	4.87248e-01	4.87248e-01	4.87247e-01	4.87247e-01	4.87245e-01	4.87243e-01	4.87240e-01	4.87235e-01	4.87228e-01	4.87216e-01	4.87196e-01	4.87165e-01	4.87115e-01	4.87036e-01	4.86909e-01	4.86703e-01	4.86365e-01	4.85801e-01	4.84842e-01	4.83160e-01	4.80117e-01	4.74447e-01	4.63678e-01	4.43265e-01	4.05820e-01	3.41957e-01	2.45682e-01	1.25816e-01	1.53906e-02	-4.24269e-02	-3.78543e-02	-1.17438e-02	-4.46129e-04	1.75207e-04	2.65601e-06	-9.17250e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7850	4.90910e-01	4.90910e-01	4.90910e-01	4.90910e-01	4.90909e-01	4.90909e-01	4.90909e-01	4.90908e-01	4.90907e-01	4.90905e-01	4.90902e-01	4.90897e-01	4.90889e-01	4.90877e-01	4.90858e-01	4.90827e-01	4.90778e-01	4.90699e-01	4.90573e-01	4.90368e-01	4.90033e-01	4.89474e-01	4.88520e-01	4.86848e-01	4.83819e-01	4.78169e-01	4.67426e-01	4.47043e-01	4.09612e-01	3.45707e-01	2.49242e-01	1.28899e-01	1.75965e-02	-4.13744e-02	-3.77314e-02	-1.19022e-02	-5.02940e-04	1.74694e-04	3.00716e-06	-9.57076e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7875	4.94606e-01	4.94606e-01	4.94606e-01	4.94606e-01	4.94606e-01	4.94606e-01	4.94605e-01	4.94604e-01	4.94603e-01	4.94601e-01	4.94598e-01	4.94593e-01	4.94586e-01	4.94574e-01	4.94555e-01	4.94524e-01	4.94475e-01	4.94397e-01	4.94272e-01	4.94069e-01	4.93736e-01	4.93181e-01	4.92233e-01	4.90570e-01	4.87554e-01	4.81924e-01	4.71206e-01	4.50850e-01	4.13433e-01	3.49484e-01	2.52830e-01	1.32012e-01	1.98344e-02	-4.02924e-02	-3.75899e-02	-1.20554e-02	-5.60346e-04	1.73899e-04	3.36257e-06	-9.94211e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7900	4.98339e-01	4.98339e-01	4.98339e-01	4.98338e-01	4.98338e-01	4.98338e-01	4.98337e-01	4.98337e-01	4.98335e-01	4.98334e-01	4.98331e-01	4.98326e-01	4.98318e-01	4.98306e-01	4.98287e-01	4.98257e-01	4.98209e-01	4.98131e-01	4.98007e-01	4.97805e-01	4.97474e-01	4.96923e-01	4.95981e-01	4.94326e-01	4.91324e-01	4.85712e-01	4.75019e-01	4.54688e-01	4.17283e-01	3.53289e-01	2.56445e-01	1.35155e-01	2.21042e-02	-3.91808e-02	-3.74295e-02	-1.22034e-02	-6.18283e-04	1.72818e-04	3.72131e-06	-1.02841e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7925	5.02107e-01	5.02107e-01	5.02107e-01	5.02107e-01	5.02107e-01	5.02106e-01	5.02106e-01	5.02105e-01	5.02104e-01	5.02102e-01	5.02099e-01	5.02094e-01	5.02087e-01	5.02075e-01	5.02056e-01	5.02026e-01	5.01978e-01	5.01901e-01	5.01778e-01	5.01578e-01	5.01249e-01	5.00701e-01	4.99765e-01	4.98118e-01	4.95128e-01	4.89533e-01	4.78863e-01	4.58557e-01	4.21162e-01	3.57121e-01	2.60088e-01	1.38326e-01	2.44056e-02	-3.80395e-02	-3.72499e-02	-1.23459e-02	-6.76685e-04	1.71450e-04	4.08239e-06	-1.05943e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7950	5.05912e-01	5.05912e-01	5.05912e-01	5.05912e-01	5.05912e-01	5.05912e-01	5.05911e-01	5.05910e-01	5.05909e-01	5.05907e-01	5.05904e-01	5.05900e-01	5.05892e-01	5.05880e-01	5.05862e-01	5.05832e-01	5.05784e-01	5.05708e-01	5.05585e-01	5.05386e-01	5.05060e-01	5.04515e-01	5.03584e-01	5.01945e-01	4.98967e-01	4.93389e-01	4.82740e-01	4.62457e-01	4.25069e-01	3.60982e-01	2.63759e-01	1.41528e-01	2.67386e-02	-3.68686e-02	-3.70511e-02	-1.24826e-02	-7.35484e-04	1.69790e-04	4.44482e-06	-1.08705e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.7975	5.09755e-01	5.09754e-01	5.09754e-01	5.09754e-01	5.09754e-01	5.09754e-01	5.09753e-01	5.09753e-01	5.09752e-01	5.09750e-01	5.09747e-01	5.09742e-01	5.09735e-01	5.09723e-01	5.09704e-01	5.09675e-01	5.09627e-01	5.09552e-01	5.09430e-01	5.09232e-01	5.08908e-01	5.08366e-01	5.07439e-01	5.05808e-01	5.02841e-01	4.97278e-01	4.86650e-01	4.66388e-01	4.29006e-01	3.64870e-01	2.67457e-01	1.44758e-01	2.91030e-02	-3.56680e-02	-3.68328e-02	-1.26134e-02	-7.94611e-04	1.67839e-04	4.80756e-06	-1.11105e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8000	5.13634e-01	5.13634e-01	5.13634e-01	5.13634e-01	5.13634e-01	5.13634e-01	5.13633e-01	5.13632e-01	5.13631e-01	5.13629e-01	5.13626e-01	5.13622e-01	5.13614e-01	5.13603e-01	5.13584e-01	5.13555e-01	5.13508e-01	5.13433e-01	5.13312e-01	5.13115e-01	5.12793e-01	5.12254e-01	5.11332e-01	5.09707e-01	5.06750e-01	5.01202e-01	4.90593e-01	4.70350e-01	4.32973e-01	3.68785e-01	2.71182e-01	1.48017e-01	3.14986e-02	-3.44377e-02	-3.65948e-02	-1.27380e-02	-8.53993e-04	1.65594e-04	5.16957e-06	-1.13124e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8025	5.17552e-01	5.17552e-01	5.17552e-01	5.17552e-01	5.17552e-01	5.17551e-01	5.17551e-01	5.17550e-01	5.17549e-01	5.17547e-01	5.17544e-01	5.17540e-01	5.17532e-01	5.17521e-01	5.17502e-01	5.17473e-01	5.17426e-01	5.17351e-01	5.17231e-01	5.17036e-01	5.16715e-01	5.16179e-01	5.15261e-01	5.13643e-01	5.10696e-01	5.05161e-01	4.94570e-01	4.74343e-01	4.36968e-01	3.72729e-01	2.74934e-01	1.51305e-01	3.39254e-02	-3.31777e-02	-3.63369e-02	-1.28563e-02	-9.13558e-04	1.63056e-04	5.52978e-06	-1.14741e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8050	5.21508e-01	5.21508e-01	5.21508e-01	5.21508e-01	5.21508e-01	5.21507e-01	5.21507e-01	5.21506e-01	5.21505e-01	5.21503e-01	5.21500e-01	5.21496e-01	5.21489e-01	5.21477e-01	5.21459e-01	5.21430e-01	5.21383e-01	5.21309e-01	5.21189e-01	5.20995e-01	5.20676e-01	5.20142e-01	5.19228e-01	5.17616e-01	5.14678e-01	5.09156e-01	4.98580e-01	4.78369e-01	4.40993e-01	3.76699e-01	2.78714e-01	1.54621e-01	3.63831e-02	-3.18880e-02	-3.60589e-02	-1.29680e-02	-9.73229e-04	1.60224e-04	5.88711e-06	-1.15942e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8075	5.25503e-01	5.25503e-01	5.25503e-01	5.25503e-01	5.25503e-01	5.25502e-01	5.25502e-01	5.25501e-01	5.25500e-01	5.25498e-01	5.25496e-01	5.25491e-01	5.25484e-01	5.25472e-01	5.25454e-01	5.25425e-01	5.25379e-01	5.25305e-01	5.25186e-01	5.24992e-01	5.24675e-01	5.24143e-01	5.23233e-01	5.21626e-01	5.18696e-01	5.13185e-01	5.02624e-01	4.82426e-01	4.45048e-01	3.80698e-01	2.82520e-01	1.57966e-01	3.88714e-02	-3.05687e-02	-3.57607e-02	-1.30729e-02	-1.03293e-03	1.57100e-04	6.24047e-06	-1.16710e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8100	5.29537e-01	5.29537e-01	5.29537e-01	5.29537e-01	5.29537e-01	5.29537e-01	5.29536e-01	5.29536e-01	5.29535e-01	5.29533e-01	5.29530e-01	5.29525e-01	5.29518e-01	5.29507e-01	5.29489e-01	5.29460e-01	5.29414e-01	5.29340e-01	5.29221e-01	5.29029e-01	5.28713e-01	5.28183e-01	5.27276e-01	5.25675e-01	5.22751e-01	5.17251e-01	5.06702e-01	4.86515e-01	4.49132e-01	3.84723e-01	2.86352e-01	1.61338e-01	4.13903e-02	-2.92197e-02	-3.54421e-02	-1.31708e-02	-1.09259e-03	1.53685e-04	6.58875e-06	-1.17031e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8125	5.33612e-01	5.33612e-01	5.33612e-01	5.33611e-01	5.33611e-01	5.33611e-01	5.33610e-01	5.33610e-01	5.33609e-01	5.33607e-01	5.33604e-01	5.33600e-01	5.33592e-01	5.33581e-01	5.33563e-01	5.33534e-01	5.33488e-01	5.33415e-01	5.33297e-01	5.33105e-01	5.32790e-01	5.32262e-01	5.31358e-01	5.29761e-01	5.26844e-01	5.21352e-01	5.10814e-01	4.90636e-01	4.53246e-01	3.88776e-01	2.90211e-01	1.64739e-01	4.39395e-02	-2.78411e-02	-3.51028e-02	-1.32615e-02	-1.15211e-03	1.49981e-04	6.93084e-06	-1.16895e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8150	5.37726e-01	5.37726e-01	5.37726e-01	5.37726e-01	5.37726e-01	5.37725e-01	5.37725e-01	5.37724e-01	5.37723e-01	5.37721e-01	5.37718e-01	5.37714e-01	5.37707e-01	5.37696e-01	5.37678e-01	5.37649e-01	5.37603e-01	5.37530e-01	5.37412e-01	5.37221e-01	5.36907e-01	5.36381e-01	5.35479e-01	5.33886e-01	5.30974e-01	5.25490e-01	5.14961e-01	4.94789e-01	4.57389e-01	3.92856e-01	2.94096e-01	1.68166e-01	4.65186e-02	-2.64330e-02	-3.47429e-02	-1.33448e-02	-1.21143e-03	1.45990e-04	7.26563e-06	-1.16291e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8175	5.41881e-01	5.41881e-01	5.41881e-01	5.41881e-01	5.41881e-01	5.41881e-01	5.41880e-01	5.41879e-01	5.41878e-01	5.41877e-01	5.41874e-01	5.41869e-01	5.41862e-01	5.41851e-01	5.41833e-01	5.41804e-01	5.41759e-01	5.41686e-01	5.41569e-01	5.41378e-01	5.41065e-01	5.40540e-01	5.39640e-01	5.38050e-01	5.35143e-01	5.29666e-01	5.19144e-01	4.98975e-01	4.61562e-01	3.96963e-01	2.98007e-01	1.71621e-01	4.91276e-02	-2.49955e-02	-3.43621e-02	-1.34205e-02	-1.27045e-03	1.41716e-04	7.59202e-06	-1.15212e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8200	5.46078e-01	5.46078e-01	5.46078e-01	5.46078e-01	5.46077e-01	5.46077e-01	5.46077e-01	5.46076e-01	5.46075e-01	5.46073e-01	5.46070e-01	5.46066e-01	5.46059e-01	5.46048e-01	5.46030e-01	5.46001e-01	5.45956e-01	5.45883e-01	5.45766e-01	5.45576e-01	5.45263e-01	5.44740e-01	5.43841e-01	5.42254e-01	5.39350e-01	5.33878e-01	5.23361e-01	5.03194e-01	4.65765e-01	4.01097e-01	3.01944e-01	1.75102e-01	5.17660e-02	-2.35287e-02	-3.39603e-02	-1.34885e-02	-1.32910e-03	1.37164e-04	7.90890e-06	-1.13654e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8225	5.50316e-01	5.50316e-01	5.50316e-01	5.50316e-01	5.50316e-01	5.50315e-01	5.50315e-01	5.50314e-01	5.50313e-01	5.50311e-01	5.50309e-01	5.50304e-01	5.50297e-01	5.50286e-01	5.50268e-01	5.50239e-01	5.50194e-01	5.50122e-01	5.50005e-01	5.49815e-01	5.49503e-01	5.48980e-01	5.48083e-01	5.46497e-01	5.43597e-01	5.38127e-01	5.27614e-01	5.07446e-01	4.69997e-01	4.05258e-01	3.05906e-01	1.78610e-01	5.44337e-02	-2.20326e-02	-3.35374e-02	-1.35484e-02	-1.38729e-03	1.32337e-04	8.21517e-06	-1.11613e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8250	5.54597e-01	5.54597e-01	5.54597e-01	5.54597e-01	5.54596e-01	5.54596e-01	5.54596e-01	5.54595e-01	5.54594e-01	5.54592e-01	5.54589e-01	5.54585e-01	5.54578e-01	5.54566e-01	5.54549e-01	5.54520e-01	5.54475e-01	5.54402e-01	5.54286e-01	5.54096e-01	5.53784e-01	5.53262e-01	5.52366e-01	5.50781e-01	5.47882e-01	5.42415e-01	5.31903e-01	5.11730e-01	4.74259e-01	4.09446e-01	3.09893e-01	1.82143e-01	5.71303e-02	-2.05074e-02	-3.30932e-02	-1.36002e-02	-1.44493e-03	1.27242e-04	8.50976e-06	-1.09090e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8275	5.58920e-01	5.58920e-01	5.58920e-01	5.58920e-01	5.58920e-01	5.58919e-01	5.58919e-01	5.58918e-01	5.58917e-01	5.58915e-01	5.58913e-01	5.58908e-01	5.58901e-01	5.58890e-01	5.58872e-01	5.58844e-01	5.58798e-01	5.58726e-01	5.58609e-01	5.58420e-01	5.58108e-01	5.57586e-01	5.56690e-01	5.55106e-01	5.52208e-01	5.46741e-01	5.36227e-01	5.16048e-01	4.78551e-01	4.13660e-01	3.13905e-01	1.85703e-01	5.98554e-02	-1.89532e-02	-3.26277e-02	-1.36435e-02	-1.50194e-03	1.21884e-04	8.79161e-06	-1.06086e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8300	5.63287e-01	5.63287e-01	5.63287e-01	5.63287e-01	5.63286e-01	5.63286e-01	5.63286e-01	5.63285e-01	5.63284e-01	5.63282e-01	5.63279e-01	5.63275e-01	5.63268e-01	5.63256e-01	5.63239e-01	5.63210e-01	5.63165e-01	5.63092e-01	5.62976e-01	5.62786e-01	5.62475e-01	5.61953e-01	5.61057e-01	5.59472e-01	5.56574e-01	5.51105e-01	5.40588e-01	5.20399e-01	4.82873e-01	4.17900e-01	3.17941e-01	1.89287e-01	6.26087e-02	-1.73702e-02	-3.21408e-02	-1.36784e-02	-1.55822e-03	1.16270e-04	9.05967e-06	-1.02605e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8325	5.67697e-01	5.67697e-01	5.67697e-01	5.67697e-01	5.67697e-01	5.67697e-01	5.67696e-01	5.67695e-01	5.67694e-01	5.67693e-01	5.67690e-01	5.67685e-01	5.67678e-01	5.67667e-01	5.67649e-01	5.67621e-01	5.67575e-01	5.67503e-01	5.67386e-01	5.67196e-01	5.66885e-01	5.66362e-01	5.65466e-01	5.63880e-01	5.60980e-01	5.55509e-01	5.44986e-01	5.24783e-01	4.87224e-01	4.22167e-01	3.22002e-01	1.92897e-01	6.53899e-02	-1.57585e-02	-3.16324e-02	-1.37044e-02	-1.61368e-03	1.10408e-04	9.31292e-06	-9.86554e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8350	5.72152e-01	5.72152e-01	5.72152e-01	5.72152e-01	5.72152e-01	5.72152e-01	5.72151e-01	5.72150e-01	5.72149e-01	5.72147e-01	5.72145e-01	5.72140e-01	5.72133e-01	5.72122e-01	5.72104e-01	5.72075e-01	5.72030e-01	5.71958e-01	5.71840e-01	5.71651e-01	5.71338e-01	5.70815e-01	5.69918e-01	5.68330e-01	5.65427e-01	5.59951e-01	5.49420e-01	5.29202e-01	4.91606e-01	4.26460e-01	3.26086e-01	1.96531e-01	6.81985e-02	-1.41184e-02	-3.11024e-02	-1.37216e-02	-1.66825e-03	1.04306e-04	9.55038e-06	-9.42462e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8375	5.76652e-01	5.76652e-01	5.76652e-01	5.76652e-01	5.76652e-01	5.76651e-01	5.76651e-01	5.76650e-01	5.76649e-01	5.76647e-01	5.76644e-01	5.76640e-01	5.76633e-01	5.76622e-01	5.76604e-01	5.76575e-01	5.76530e-01	5.76457e-01	5.76340e-01	5.76149e-01	5.75836e-01	5.75312e-01	5.74413e-01	5.72823e-01	5.69916e-01	5.64434e-01	5.53892e-01	5.33653e-01	4.96017e-01	4.30779e-01	3.30194e-01	2.00189e-01	7.10343e-02	-1.24500e-02	-3.05508e-02	-1.37297e-02	-1.72182e-03	9.79722e-05	9.77109e-06	-8.93895e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8400	5.81197e-01	5.81197e-01	5.81197e-01	5.81197e-01	5.81197e-01	5.81197e-01	5.81196e-01	5.81195e-01	5.81194e-01	5.81193e-01	5.81190e-01	5.81185e-01	5.81178e-01	5.81167e-01	5.81149e-01	5.81120e-01	5.81075e-01	5.81002e-01	5.80884e-01	5.80693e-01	5.80379e-01	5.79854e-01	5.78952e-01	5.77359e-01	5.74447e-01	5.68956e-01	5.58401e-01	5.38139e-01	5.00457e-01	4.35123e-01	3.34325e-01	2.03871e-01	7.38966e-02	-1.07536e-02	-2.99775e-02	-1.37285e-02	-1.77430e-03	9.14172e-05	9.97414e-06	-8.41001e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8425	5.85789e-01	5.85789e-01	5.85789e-01	5.85789e-01	5.85788e-01	5.85788e-01	5.85788e-01	5.85787e-01	5.85786e-01	5.85784e-01	5.85781e-01	5.85777e-01	5.85770e-01	5.85758e-01	5.85740e-01	5.85711e-01	5.85666e-01	5.85592e-01	5.85474e-01	5.85283e-01	5.84968e-01	5.84440e-01	5.83536e-01	5.81939e-01	5.79020e-01	5.73519e-01	5.62948e-01	5.42659e-01	5.04928e-01	4.39493e-01	3.38478e-01	2.07575e-01	7.67852e-02	-9.02940e-03	-2.93825e-02	-1.37178e-02	-1.82560e-03	8.46509e-05	1.01586e-05	-7.83952e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8450	5.90427e-01	5.90427e-01	5.90427e-01	5.90426e-01	5.90426e-01	5.90426e-01	5.90426e-01	5.90425e-01	5.90424e-01	5.90422e-01	5.90419e-01	5.90415e-01	5.90407e-01	5.90396e-01	5.90378e-01	5.90349e-01	5.90303e-01	5.90229e-01	5.90111e-01	5.89918e-01	5.89602e-01	5.89073e-01	5.88165e-01	5.86563e-01	5.83636e-01	5.78123e-01	5.67533e-01	5.47213e-01	5.09428e-01	4.43889e-01	3.42654e-01	2.11302e-01	7.96995e-02	-7.27765e-03	-2.87657e-02	-1.36976e-02	-1.87563e-03	7.76842e-05	1.03238e-05	-7.22944e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8475	5.95112e-01	5.95112e-01	5.95112e-01	5.95112e-01	5.95112e-01	5.95111e-01	5.95111e-01	5.95110e-01	5.95109e-01	5.95107e-01	5.95104e-01	5.95100e-01	5.95093e-01	5.95081e-01	5.95063e-01	5.95034e-01	5.94988e-01	5.94913e-01	5.94794e-01	5.94601e-01	5.94283e-01	5.93751e-01	5.92840e-01	5.91231e-01	5.88295e-01	5.82768e-01	5.72156e-01	5.51801e-01	5.13958e-01	4.48309e-01	3.46852e-01	2.15052e-01	8.26390e-02	-5.49866e-03	-2.81273e-02	-1.36676e-02	-1.92430e-03	7.05287e-05	1.04688e-05	-6.58197e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8500	5.99845e-01	5.99845e-01	5.99845e-01	5.99845e-01	5.99845e-01	5.99844e-01	5.99844e-01	5.99843e-01	5.99842e-01	5.99840e-01	5.99837e-01	5.99833e-01	5.99825e-01	5.99814e-01	5.99796e-01	5.99766e-01	5.99720e-01	5.99645e-01	5.99525e-01	5.99331e-01	5.99011e-01	5.98476e-01	5.97560e-01	5.95945e-01	5.92998e-01	5.87454e-01	5.76817e-01	5.56424e-01	5.18517e-01	4.52753e-01	3.51071e-01	2.18822e-01	8.56032e-02	-3.69271e-03	-2.74671e-02	-1.36278e-02	-1.97151e-03	6.31969e-05	1.05928e-05	-5.89957e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8525	6.04626e-01	6.04626e-01	6.04626e-01	6.04626e-01	6.04626e-01	6.04626e-01	6.04625e-01	6.04625e-01	6.04623e-01	6.04622e-01	6.04619e-01	6.04614e-01	6.04607e-01	6.04595e-01	6.04576e-01	6.04547e-01	6.04500e-01	6.04425e-01	6.04304e-01	6.04108e-01	6.03786e-01	6.03248e-01	6.02328e-01	6.00704e-01	5.97745e-01	5.92182e-01	5.81517e-01	5.61082e-01	5.23106e-01	4.57222e-01	3.55311e-01	2.22613e-01	8.85915e-02	-1.86013e-03	-2.67852e-02	-1.35779e-02	-2.01717e-03	5.57017e-05	1.06954e-05	-5.18491e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8550	6.09457e-01	6.09457e-01	6.09457e-01	6.09456e-01	6.09456e-01	6.09456e-01	6.09456e-01	6.09455e-01	6.09454e-01	6.09452e-01	6.09449e-01	6.09444e-01	6.09437e-01	6.09425e-01	6.09406e-01	6.09377e-01	6.09329e-01	6.09254e-01	6.09132e-01	6.08935e-01	6.08610e-01	6.08069e-01	6.07142e-01	6.05509e-01	6.02536e-01	5.96953e-01	5.86256e-01	5.65774e-01	5.27724e-01	4.61716e-01	3.59571e-01	2.26425e-01	9.16034e-02	-1.27030e-06	-2.60816e-02	-1.35178e-02	-2.06118e-03	4.80566e-05	1.07758e-05	-4.44089e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8575	6.14337e-01	6.14337e-01	6.14337e-01	6.14336e-01	6.14336e-01	6.14336e-01	6.14336e-01	6.14335e-01	6.14334e-01	6.14332e-01	6.14329e-01	6.14324e-01	6.14317e-01	6.14305e-01	6.14286e-01	6.14256e-01	6.14208e-01	6.14132e-01	6.14009e-01	6.13810e-01	6.13483e-01	6.12937e-01	6.12004e-01	6.10361e-01	6.07373e-01	6.01766e-01	5.91035e-01	5.70500e-01	5.32372e-01	4.66232e-01	3.63851e-01	2.30256e-01	9.46383e-02	1.88351e-03	-2.53564e-02	-1.34474e-02	-2.10346e-03	4.02761e-05	1.08335e-05	-3.67059e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8600	6.19267e-01	6.19267e-01	6.19267e-01	6.19267e-01	6.19267e-01	6.19266e-01	6.19266e-01	6.19265e-01	6.19264e-01	6.19262e-01	6.19259e-01	6.19254e-01	6.19247e-01	6.19235e-01	6.19216e-01	6.19186e-01	6.19137e-01	6.19060e-01	6.18936e-01	6.18735e-01	6.18405e-01	6.17855e-01	6.16914e-01	6.15260e-01	6.12255e-01	6.06622e-01	5.95853e-01	5.75262e-01	5.37048e-01	4.70773e-01	3.68151e-01	2.34106e-01	9.76956e-02	3.79382e-03	-2.46097e-02	-1.33666e-02	-2.14390e-03	3.23749e-05	1.08679e-05	-2.87731e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8625	6.24248e-01	6.24248e-01	6.24248e-01	6.24248e-01	6.24248e-01	6.24247e-01	6.24247e-01	6.24246e-01	6.24245e-01	6.24243e-01	6.24240e-01	6.24235e-01	6.24228e-01	6.24215e-01	6.24196e-01	6.24166e-01	6.24117e-01	6.24039e-01	6.23914e-01	6.23711e-01	6.23378e-01	6.22822e-01	6.21873e-01	6.20207e-01	6.17183e-01	6.11522e-01	6.00711e-01	5.80058e-01	5.41754e-01	4.75336e-01	3.72469e-01	2.37974e-01	1.00775e-01	5.72925e-03	-2.38414e-02	-1.32752e-02	-2.18243e-03	2.43687e-05	1.08788e-05	-2.06454e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8650	6.29281e-01	6.29281e-01	6.29281e-01	6.29280e-01	6.29280e-01	6.29280e-01	6.29279e-01	6.29279e-01	6.29277e-01	6.29275e-01	6.29272e-01	6.29268e-01	6.29260e-01	6.29248e-01	6.29228e-01	6.29197e-01	6.29148e-01	6.29069e-01	6.28942e-01	6.28737e-01	6.28400e-01	6.27839e-01	6.26882e-01	6.25202e-01	6.22157e-01	6.16466e-01	6.05608e-01	5.84889e-01	5.46488e-01	4.79922e-01	3.76805e-01	2.41860e-01	1.03874e-01	7.68935e-03	-2.30518e-02	-1.31731e-02	-2.21894e-03	1.62735e-05	1.08658e-05	-1.23592e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8675	6.34365e-01	6.34365e-01	6.34365e-01	6.34365e-01	6.34365e-01	6.34365e-01	6.34364e-01	6.34363e-01	6.34362e-01	6.34360e-01	6.34357e-01	6.34352e-01	6.34344e-01	6.34332e-01	6.34312e-01	6.34281e-01	6.34231e-01	6.34151e-01	6.34023e-01	6.33815e-01	6.33475e-01	6.32907e-01	6.31941e-01	6.30246e-01	6.27179e-01	6.21453e-01	6.10547e-01	5.89756e-01	5.51252e-01	4.84530e-01	3.81159e-01	2.45762e-01	1.06995e-01	9.67366e-03	-2.22410e-02	-1.30603e-02	-2.25334e-03	8.10604e-06	1.08286e-05	-3.95235e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8700	6.39503e-01	6.39503e-01	6.39503e-01	6.39503e-01	6.39502e-01	6.39502e-01	6.39502e-01	6.39501e-01	6.39500e-01	6.39498e-01	6.39494e-01	6.39490e-01	6.39482e-01	6.39469e-01	6.39449e-01	6.39417e-01	6.39367e-01	6.39286e-01	6.39156e-01	6.38945e-01	6.38601e-01	6.38027e-01	6.37050e-01	6.35339e-01	6.32247e-01	6.26486e-01	6.15525e-01	5.94658e-01	5.56043e-01	4.89160e-01	3.85529e-01	2.49679e-01	1.10135e-01	1.16817e-02	-2.14090e-02	-1.29366e-02	-2.28555e-03	-1.16400e-07	1.07670e-05	4.53586e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8725	6.44694e-01	6.44694e-01	6.44694e-01	6.44694e-01	6.44694e-01	6.44693e-01	6.44693e-01	6.44692e-01	6.44691e-01	6.44689e-01	6.44685e-01	6.44680e-01	6.44672e-01	6.44660e-01	6.44639e-01	6.44607e-01	6.44556e-01	6.44474e-01	6.44342e-01	6.44128e-01	6.43779e-01	6.43198e-01	6.42210e-01	6.40482e-01	6.37364e-01	6.31563e-01	6.20545e-01	5.99594e-01	5.60863e-01	4.93810e-01	3.89915e-01	2.53612e-01	1.13293e-01	1.37129e-02	-2.05560e-02	-1.28019e-02	-2.31547e-03	-8.37604e-06	1.06810e-05	1.30650e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8750	6.49939e-01	6.49939e-01	6.49939e-01	6.49939e-01	6.49939e-01	6.49938e-01	6.49938e-01	6.49937e-01	6.49936e-01	6.49934e-01	6.49930e-01	6.49925e-01	6.49917e-01	6.49904e-01	6.49884e-01	6.49851e-01	6.49799e-01	6.49716e-01	6.49582e-01	6.49365e-01	6.49011e-01	6.48422e-01	6.47422e-01	6.45676e-01	6.42529e-01	6.36686e-01	6.25605e-01	6.04566e-01	5.65711e-01	4.98482e-01	3.94316e-01	2.57559e-01	1.16470e-01	1.57668e-02	-1.96822e-02	-1.26561e-02	-2.34302e-03	-1.66546e-05	1.05705e-05	2.15939e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8775	6.55239e-01	6.55239e-01	6.55239e-01	6.55239e-01	6.55239e-01	6.55238e-01	6.55238e-01	6.55237e-01	6.55236e-01	6.55234e-01	6.55231e-01	6.55225e-01	6.55217e-01	6.55204e-01	6.55183e-01	6.55150e-01	6.55097e-01	6.55012e-01	6.54876e-01	6.54656e-01	6.54297e-01	6.53700e-01	6.52687e-01	6.50920e-01	6.47743e-01	6.41854e-01	6.30707e-01	6.09573e-01	5.70587e-01	5.03174e-01	3.98732e-01	2.61519e-01	1.19663e-01	1.78428e-02	-1.87878e-02	-1.24993e-02	-2.36811e-03	-2.49332e-05	1.04357e-05	3.00804e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8800	6.60595e-01	6.60595e-01	6.60595e-01	6.60595e-01	6.60594e-01	6.60594e-01	6.60594e-01	6.60593e-01	6.60591e-01	6.60589e-01	6.60586e-01	6.60581e-01	6.60572e-01	6.60559e-01	6.60538e-01	6.60504e-01	6.60450e-01	6.60364e-01	6.60226e-01	6.60002e-01	6.59637e-01	6.59031e-01	6.58004e-01	6.56216e-01	6.53007e-01	6.47068e-01	6.35850e-01	6.14615e-01	5.75490e-01	5.07885e-01	4.03162e-01	2.65491e-01	1.22873e-01	1.99402e-02	-1.78730e-02	-1.23313e-02	-2.39065e-03	-3.31926e-05	1.02767e-05	3.84822e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8825	6.66007e-01	6.66007e-01	6.66007e-01	6.66007e-01	6.66006e-01	6.66006e-01	6.66006e-01	6.66005e-01	6.66003e-01	6.66001e-01	6.65998e-01	6.65992e-01	6.65984e-01	6.65970e-01	6.65949e-01	6.65914e-01	6.65859e-01	6.65771e-01	6.65631e-01	6.65404e-01	6.65032e-01	6.64417e-01	6.63375e-01	6.61564e-01	6.58320e-01	6.52329e-01	6.41034e-01	6.19693e-01	5.80420e-01	5.12615e-01	4.07603e-01	2.69475e-01	1.26098e-01	2.20585e-02	-1.69380e-02	-1.21520e-02	-2.41057e-03	-4.14132e-05	1.00937e-05	4.67564e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8850	6.71476e-01	6.71476e-01	6.71476e-01	6.71476e-01	6.71475e-01	6.71475e-01	6.71474e-01	6.71474e-01	6.71472e-01	6.71470e-01	6.71466e-01	6.71461e-01	6.71452e-01	6.71438e-01	6.71416e-01	6.71381e-01	6.71325e-01	6.71236e-01	6.71093e-01	6.70861e-01	6.70484e-01	6.69858e-01	6.68800e-01	6.66965e-01	6.63683e-01	6.57637e-01	6.46261e-01	6.24805e-01	5.85378e-01	5.17364e-01	4.12057e-01	2.73468e-01	1.29337e-01	2.41969e-02	-1.59831e-02	-1.19615e-02	-2.42777e-03	-4.95747e-05	9.88726e-06	5.48604e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8875	6.77002e-01	6.77002e-01	6.77002e-01	6.77002e-01	6.77002e-01	6.77002e-01	6.77001e-01	6.77000e-01	6.76999e-01	6.76997e-01	6.76993e-01	6.76987e-01	6.76979e-01	6.76964e-01	6.76942e-01	6.76906e-01	6.76849e-01	6.76758e-01	6.76612e-01	6.76376e-01	6.75991e-01	6.75355e-01	6.74280e-01	6.72419e-01	6.69098e-01	6.62992e-01	6.51529e-01	6.29953e-01	5.90361e-01	5.22130e-01	4.16521e-01	2.77470e-01	1.32589e-01	2.63547e-02	-1.50086e-02	-1.17596e-02	-2.44217e-03	-5.76568e-05	9.65770e-06	6.27516e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8900	6.82588e-01	6.82588e-01	6.82588e-01	6.82587e-01	6.82587e-01	6.82587e-01	6.82586e-01	6.82585e-01	6.82584e-01	6.82582e-01	6.82578e-01	6.82572e-01	6.82563e-01	6.82549e-01	6.82526e-01	6.82489e-01	6.82431e-01	6.82338e-01	6.82189e-01	6.81949e-01	6.81557e-01	6.80909e-01	6.79816e-01	6.77927e-01	6.74563e-01	6.68394e-01	6.56840e-01	6.35135e-01	5.95371e-01	5.26913e-01	4.20995e-01	2.81480e-01	1.35853e-01	2.85312e-02	-1.40146e-02	-1.15464e-02	-2.45371e-03	-6.56387e-05	9.40561e-06	7.03883e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8925	6.88232e-01	6.88232e-01	6.88232e-01	6.88232e-01	6.88232e-01	6.88231e-01	6.88231e-01	6.88230e-01	6.88228e-01	6.88226e-01	6.88222e-01	6.88216e-01	6.88207e-01	6.88192e-01	6.88169e-01	6.88131e-01	6.88072e-01	6.87977e-01	6.87825e-01	6.87580e-01	6.87180e-01	6.86519e-01	6.85408e-01	6.83490e-01	6.80081e-01	6.73844e-01	6.62193e-01	6.40352e-01	6.00407e-01	5.31711e-01	4.25478e-01	2.85496e-01	1.39128e-01	3.07257e-02	-1.30016e-02	-1.13218e-02	-2.46229e-03	-7.34991e-05	9.13165e-06	7.77291e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8950	6.93937e-01	6.93937e-01	6.93936e-01	6.93936e-01	6.93936e-01	6.93936e-01	6.93935e-01	6.93934e-01	6.93933e-01	6.93930e-01	6.93926e-01	6.93920e-01	6.93911e-01	6.93896e-01	6.93872e-01	6.93834e-01	6.93773e-01	6.93676e-01	6.93520e-01	6.93270e-01	6.92862e-01	6.92188e-01	6.91057e-01	6.89107e-01	6.85650e-01	6.79343e-01	6.67589e-01	6.45604e-01	6.05467e-01	5.36525e-01	4.29968e-01	2.89518e-01	1.42413e-01	3.29372e-02	-1.19700e-02	-1.10859e-02	-2.46786e-03	-8.12168e-05	8.83657e-06	8.47342e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.8975	6.99702e-01	6.99702e-01	6.99702e-01	6.99702e-01	6.99701e-01	6.99701e-01	6.99700e-01	6.99699e-01	6.99698e-01	6.99695e-01	6.99692e-01	6.99685e-01	6.99676e-01	6.99660e-01	6.99635e-01	6.99596e-01	6.99534e-01	6.99435e-01	6.99276e-01	6.99020e-01	6.98603e-01	6.97916e-01	6.96763e-01	6.94780e-01	6.91273e-01	6.84890e-01	6.73027e-01	6.50891e-01	6.10553e-01	5.41354e-01	4.34464e-01	2.93543e-01	1.45707e-01	3.51649e-02	-1.09199e-02	-1.08387e-02	-2.47033e-03	-8.87701e-05	8.52123e-06	9.13647e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9000	7.05529e-01	7.05529e-01	7.05529e-01	7.05528e-01	7.05528e-01	7.05528e-01	7.05527e-01	7.05526e-01	7.05524e-01	7.05522e-01	7.05518e-01	7.05512e-01	7.05502e-01	7.05486e-01	7.05461e-01	7.05421e-01	7.05357e-01	7.05256e-01	7.05093e-01	7.04831e-01	7.04405e-01	7.03703e-01	7.02527e-01	7.00510e-01	6.96949e-01	6.90487e-01	6.78508e-01	6.56212e-01	6.15662e-01	5.46195e-01	4.38965e-01	2.97571e-01	1.49007e-01	3.74079e-02	-9.85201e-03	-1.05801e-02	-2.46964e-03	-9.61373e-05	8.18659e-06	9.75835e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9025	7.11418e-01	7.11418e-01	7.11418e-01	7.11418e-01	7.11417e-01	7.11417e-01	7.11416e-01	7.11415e-01	7.11414e-01	7.11411e-01	7.11407e-01	7.11401e-01	7.11390e-01	7.11374e-01	7.11348e-01	7.11307e-01	7.11242e-01	7.11138e-01	7.10971e-01	7.10703e-01	7.10267e-01	7.09550e-01	7.08350e-01	7.06296e-01	7.02679e-01	6.96132e-01	6.84032e-01	6.61567e-01	6.20795e-01	5.51049e-01	4.43470e-01	3.01599e-01	1.52314e-01	3.96653e-02	-8.76656e-03	-1.03102e-02	-2.46572e-03	-1.03296e-04	7.83369e-06	1.03356e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9050	7.17371e-01	7.17370e-01	7.17370e-01	7.17370e-01	7.17370e-01	7.17369e-01	7.17369e-01	7.17368e-01	7.17366e-01	7.17363e-01	7.17359e-01	7.17353e-01	7.17342e-01	7.17325e-01	7.17299e-01	7.17257e-01	7.17190e-01	7.17083e-01	7.16912e-01	7.16638e-01	7.16191e-01	7.15458e-01	7.14233e-01	7.12139e-01	7.08463e-01	7.01828e-01	6.89599e-01	6.66956e-01	6.25951e-01	5.55914e-01	4.47976e-01	3.05627e-01	1.55624e-01	4.19359e-02	-7.66406e-03	-1.00291e-02	-2.45852e-03	-1.10225e-04	7.46369e-06	1.08647e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9075	7.23387e-01	7.23387e-01	7.23387e-01	7.23387e-01	7.23386e-01	7.23386e-01	7.23385e-01	7.23384e-01	7.23383e-01	7.23380e-01	7.23375e-01	7.23369e-01	7.23358e-01	7.23341e-01	7.23314e-01	7.23271e-01	7.23202e-01	7.23092e-01	7.22917e-01	7.22635e-01	7.22178e-01	7.21428e-01	7.20176e-01	7.18041e-01	7.14302e-01	7.07573e-01	6.95209e-01	6.72378e-01	6.31129e-01	5.60789e-01	4.52483e-01	3.09652e-01	1.58938e-01	4.42189e-02	-6.54498e-03	-9.73676e-03	-2.44796e-03	-1.16902e-04	7.07783e-06	1.13429e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9100	7.29468e-01	7.29468e-01	7.29468e-01	7.29468e-01	7.29468e-01	7.29467e-01	7.29467e-01	7.29465e-01	7.29464e-01	7.29461e-01	7.29457e-01	7.29450e-01	7.29438e-01	7.29421e-01	7.29393e-01	7.29349e-01	7.29278e-01	7.29166e-01	7.28986e-01	7.28697e-01	7.28228e-01	7.27460e-01	7.26180e-01	7.24001e-01	7.20196e-01	7.13368e-01	7.00861e-01	6.77834e-01	6.36328e-01	5.65673e-01	4.56989e-01	3.13673e-01	1.62253e-01	4.65130e-02	-5.40985e-03	-9.43334e-03	-2.43400e-03	-1.23304e-04	6.67745e-06	1.17672e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9125	7.35616e-01	7.35615e-01	7.35615e-01	7.35615e-01	7.35615e-01	7.35614e-01	7.35614e-01	7.35613e-01	7.35611e-01	7.35608e-01	7.35603e-01	7.35596e-01	7.35585e-01	7.35567e-01	7.35538e-01	7.35493e-01	7.35420e-01	7.35305e-01	7.35120e-01	7.34823e-01	7.34342e-01	7.33555e-01	7.32246e-01	7.30021e-01	7.26146e-01	7.19214e-01	7.06557e-01	6.83323e-01	6.41548e-01	5.70564e-01	4.61492e-01	3.17687e-01	1.65567e-01	4.88170e-02	-4.25921e-03	-9.11891e-03	-2.41659e-03	-1.29410e-04	6.26400e-06	1.21352e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9150	7.41829e-01	7.41829e-01	7.41829e-01	7.41829e-01	7.41829e-01	7.41828e-01	7.41828e-01	7.41826e-01	7.41824e-01	7.41822e-01	7.41817e-01	7.41810e-01	7.41798e-01	7.41779e-01	7.41750e-01	7.41703e-01	7.41628e-01	7.41510e-01	7.41320e-01	7.41015e-01	7.40521e-01	7.39714e-01	7.38373e-01	7.36101e-01	7.32152e-01	7.25111e-01	7.12296e-01	6.88844e-01	6.46787e-01	5.75461e-01	4.65990e-01	3.21694e-01	1.68879e-01	5.11298e-02	-3.09364e-03	-8.79355e-03	-2.39566e-03	-1.35198e-04	5.83899e-06	1.24447e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9175	7.48111e-01	7.48111e-01	7.48111e-01	7.48110e-01	7.48110e-01	7.48110e-01	7.48109e-01	7.48108e-01	7.48106e-01	7.48103e-01	7.48098e-01	7.48090e-01	7.48078e-01	7.48059e-01	7.48029e-01	7.47981e-01	7.47904e-01	7.47782e-01	7.47587e-01	7.47273e-01	7.46766e-01	7.45938e-01	7.44564e-01	7.42241e-01	7.38215e-01	7.31059e-01	7.18078e-01	6.94398e-01	6.52045e-01	5.80363e-01	4.70481e-01	3.25690e-01	1.72187e-01	5.34500e-02	-1.91377e-03	-8.45739e-03	-2.37120e-03	-1.40646e-04	5.40405e-06	1.26939e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9200	7.54460e-01	7.54460e-01	7.54460e-01	7.54460e-01	7.54460e-01	7.54459e-01	7.54459e-01	7.54457e-01	7.54455e-01	7.54452e-01	7.54447e-01	7.54440e-01	7.54427e-01	7.54407e-01	7.54376e-01	7.54326e-01	7.54247e-01	7.54122e-01	7.53921e-01	7.53598e-01	7.53077e-01	7.52227e-01	7.50819e-01	7.48442e-01	7.44335e-01	7.37058e-01	7.23903e-01	6.99982e-01	6.57320e-01	5.85267e-01	4.74963e-01	3.29673e-01	1.75489e-01	5.57763e-02	-7.20245e-04	-8.11058e-03	-2.34314e-03	-1.45731e-04	4.96087e-06	1.28813e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9225	7.60880e-01	7.60880e-01	7.60879e-01	7.60879e-01	7.60879e-01	7.60878e-01	7.60878e-01	7.60876e-01	7.60874e-01	7.60871e-01	7.60866e-01	7.60858e-01	7.60845e-01	7.60825e-01	7.60793e-01	7.60741e-01	7.60660e-01	7.60531e-01	7.60324e-01	7.59992e-01	7.59456e-01	7.58582e-01	7.57138e-01	7.54705e-01	7.50513e-01	7.43108e-01	7.29770e-01	7.05598e-01	6.62611e-01	5.90172e-01	4.79435e-01	3.33642e-01	1.78782e-01	5.81072e-02	4.86233e-04	-7.75326e-03	-2.31146e-03	-1.50434e-04	4.51123e-06	1.30059e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9250	7.67369e-01	7.67369e-01	7.67369e-01	7.67369e-01	7.67368e-01	7.67368e-01	7.67367e-01	7.67366e-01	7.67363e-01	7.67360e-01	7.67355e-01	7.67347e-01	7.67333e-01	7.67312e-01	7.67279e-01	7.67227e-01	7.67143e-01	7.67009e-01	7.66796e-01	7.66454e-01	7.65903e-01	7.65005e-01	7.63522e-01	7.61031e-01	7.56748e-01	7.49211e-01	7.35680e-01	7.11244e-01	6.67917e-01	5.95076e-01	4.83893e-01	3.37593e-01	1.82065e-01	6.04411e-02	1.70492e-03	-7.38560e-03	-2.27613e-03	-1.54733e-04	4.05700e-06	1.30671e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9275	7.73930e-01	7.73930e-01	7.73929e-01	7.73929e-01	7.73929e-01	7.73928e-01	7.73927e-01	7.73926e-01	7.73924e-01	7.73920e-01	7.73915e-01	7.73906e-01	7.73893e-01	7.73871e-01	7.73837e-01	7.73783e-01	7.73696e-01	7.73558e-01	7.73339e-01	7.72987e-01	7.72419e-01	7.71495e-01	7.69972e-01	7.67419e-01	7.63043e-01	7.55364e-01	7.41631e-01	7.16918e-01	6.73237e-01	5.99977e-01	4.88334e-01	3.41523e-01	1.85335e-01	6.27765e-02	2.93504e-03	-7.00779e-03	-2.23712e-03	-1.58607e-04	3.60010e-06	1.30646e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9300	7.80562e-01	7.80562e-01	7.80562e-01	7.80562e-01	7.80562e-01	7.80561e-01	7.80560e-01	7.80559e-01	7.80556e-01	7.80553e-01	7.80547e-01	7.80538e-01	7.80524e-01	7.80502e-01	7.80467e-01	7.80411e-01	7.80321e-01	7.80179e-01	7.79953e-01	7.79590e-01	7.79005e-01	7.78054e-01	7.76489e-01	7.73871e-01	7.69396e-01	7.61570e-01	7.47625e-01	7.22622e-01	6.78569e-01	6.04873e-01	4.92757e-01	3.45431e-01	1.88590e-01	6.51116e-02	4.17575e-03	-6.62004e-03	-2.19441e-03	-1.62037e-04	3.14253e-06	1.29987e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9325	7.87268e-01	7.87268e-01	7.87268e-01	7.87268e-01	7.87267e-01	7.87267e-01	7.87266e-01	7.87264e-01	7.87262e-01	7.87258e-01	7.87253e-01	7.87243e-01	7.87229e-01	7.87206e-01	7.87169e-01	7.87111e-01	7.87019e-01	7.86873e-01	7.86639e-01	7.86264e-01	7.85661e-01	7.84682e-01	7.83073e-01	7.80387e-01	7.75808e-01	7.67828e-01	7.53661e-01	7.28352e-01	6.83911e-01	6.09761e-01	4.97158e-01	3.49312e-01	1.91827e-01	6.74446e-02	5.42618e-03	-6.22258e-03	-2.14799e-03	-1.65001e-04	2.68635e-06	1.28701e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9350	7.94048e-01	7.94048e-01	7.94048e-01	7.94048e-01	7.94047e-01	7.94047e-01	7.94046e-01	7.94044e-01	7.94042e-01	7.94038e-01	7.94032e-01	7.94023e-01	7.94008e-01	7.93984e-01	7.93946e-01	7.93886e-01	7.93791e-01	7.93640e-01	7.93398e-01	7.93011e-01	7.92389e-01	7.91381e-01	7.89726e-01	7.86968e-01	7.82280e-01	7.74138e-01	7.59737e-01	7.34109e-01	6.89261e-01	6.14638e-01	5.01533e-01	3.53164e-01	1.95043e-01	6.97736e-02	6.68537e-03	-5.81566e-03	-2.09784e-03	-1.67482e-04	2.23369e-06	1.26800e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9375	8.00903e-01	8.00903e-01	8.00903e-01	8.00903e-01	8.00902e-01	8.00902e-01	8.00901e-01	8.00899e-01	8.00897e-01	8.00893e-01	8.00887e-01	8.00877e-01	8.00861e-01	8.00837e-01	8.00798e-01	8.00736e-01	8.00637e-01	8.00481e-01	8.00231e-01	7.99832e-01	7.99190e-01	7.98150e-01	7.96447e-01	7.93614e-01	7.88811e-01	7.80499e-01	7.65854e-01	7.39892e-01	6.94617e-01	6.19502e-01	5.05880e-01	3.56982e-01	1.98234e-01	7.20965e-02	7.95233e-03	-5.39954e-03	-2.04397e-03	-1.69461e-04	1.78671e-06	1.24301e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9400	8.07834e-01	8.07834e-01	8.07834e-01	8.07834e-01	8.07833e-01	8.07833e-01	8.07832e-01	8.07830e-01	8.07828e-01	8.07824e-01	8.07817e-01	8.07807e-01	8.07791e-01	8.07766e-01	8.07725e-01	8.07661e-01	8.07560e-01	8.07398e-01	8.07140e-01	8.06727e-01	8.06065e-01	8.04992e-01	8.03238e-01	8.00326e-01	7.95403e-01	7.86913e-01	7.72010e-01	7.45697e-01	6.99978e-01	6.24349e-01	5.10194e-01	3.60763e-01	2.01399e-01	7.44111e-02	9.22599e-03	-4.97453e-03	-1.98638e-03	-1.70919e-04	1.34763e-06	1.21224e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9425	8.14843e-01	8.14843e-01	8.14843e-01	8.14842e-01	8.14842e-01	8.14841e-01	8.14840e-01	8.14839e-01	8.14836e-01	8.14832e-01	8.14825e-01	8.14815e-01	8.14798e-01	8.14772e-01	8.14730e-01	8.14664e-01	8.14558e-01	8.14391e-01	8.14124e-01	8.13698e-01	8.13013e-01	8.11906e-01	8.10098e-01	8.07104e-01	8.02056e-01	7.93377e-01	7.78206e-01	7.51525e-01	7.05340e-01	6.29176e-01	5.14471e-01	3.64503e-01	2.04533e-01	7.67151e-02	1.05052e-02	-4.54093e-03	-1.92507e-03	-1.71840e-04	9.18691e-07	1.17598e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9450	8.21929e-01	8.21929e-01	8.21929e-01	8.21929e-01	8.21929e-01	8.21928e-01	8.21927e-01	8.21925e-01	8.21922e-01	8.21918e-01	8.21911e-01	8.21900e-01	8.21883e-01	8.21856e-01	8.21813e-01	8.21744e-01	8.21635e-01	8.21462e-01	8.21186e-01	8.20745e-01	8.20037e-01	8.18894e-01	8.17030e-01	8.13949e-01	8.08768e-01	7.99894e-01	7.84439e-01	7.57373e-01	7.10700e-01	6.33979e-01	5.18708e-01	3.68196e-01	2.07632e-01	7.90060e-02	1.17889e-02	-4.09910e-03	-1.86006e-03	-1.72207e-04	5.02181e-07	1.13453e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9475	8.29095e-01	8.29095e-01	8.29095e-01	8.29095e-01	8.29094e-01	8.29094e-01	8.29093e-01	8.29091e-01	8.29088e-01	8.29084e-01	8.29076e-01	8.29065e-01	8.29048e-01	8.29019e-01	8.28974e-01	8.28903e-01	8.28791e-01	8.28611e-01	8.28326e-01	8.27869e-01	8.27138e-01	8.25957e-01	8.24033e-01	8.20861e-01	8.15542e-01	8.06461e-01	7.90710e-01	7.63239e-01	7.16055e-01	6.38754e-01	5.22898e-01	3.71839e-01	2.10692e-01	8.12809e-02	1.30755e-02	-3.64940e-03	-1.79138e-03	-1.72005e-04	1.00400e-07	1.08826e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9500	8.36342e-01	8.36342e-01	8.36342e-01	8.36341e-01	8.36341e-01	8.36340e-01	8.36339e-01	8.36337e-01	8.36334e-01	8.36330e-01	8.36322e-01	8.36311e-01	8.36292e-01	8.36263e-01	8.36217e-01	8.36143e-01	8.36026e-01	8.35840e-01	8.35544e-01	8.35072e-01	8.34315e-01	8.33094e-01	8.31109e-01	8.27841e-01	8.22376e-01	8.13078e-01	7.97016e-01	7.69122e-01	7.21403e-01	6.43495e-01	5.27036e-01	3.75425e-01	2.13709e-01	8.35370e-02	1.43639e-02	-3.19224e-03	-1.71905e-03	-1.71219e-04	-2.84339e-07	1.03758e-07	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9525	8.43670e-01	8.43670e-01	8.43669e-01	8.43669e-01	8.43669e-01	8.43668e-01	8.43667e-01	8.43665e-01	8.43662e-01	8.43657e-01	8.43649e-01	8.43637e-01	8.43618e-01	8.43588e-01	8.43540e-01	8.43463e-01	8.43342e-01	8.43150e-01	8.42843e-01	8.42354e-01	8.41570e-01	8.40308e-01	8.38257e-01	8.34888e-01	8.29271e-01	8.19745e-01	8.03356e-01	7.75017e-01	7.26739e-01	6.48199e-01	5.31116e-01	3.78948e-01	2.16678e-01	8.57712e-02	1.56525e-02	-2.72804e-03	-1.64311e-03	-1.69836e-04	-6.49714e-07	9.82947e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9550	8.51080e-01	8.51080e-01	8.51080e-01	8.51080e-01	8.51079e-01	8.51078e-01	8.51077e-01	8.51075e-01	8.51072e-01	8.51067e-01	8.51059e-01	8.51047e-01	8.51027e-01	8.50995e-01	8.50945e-01	8.50866e-01	8.50741e-01	8.50541e-01	8.50223e-01	8.49716e-01	8.48904e-01	8.47598e-01	8.45479e-01	8.42005e-01	8.36226e-01	8.26461e-01	8.09729e-01	7.80923e-01	7.32057e-01	6.52858e-01	5.35131e-01	3.82402e-01	2.19592e-01	8.79799e-02	1.69397e-02	-2.25726e-03	-1.56360e-03	-1.67843e-04	-9.93409e-07	9.24879e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9575	8.58575e-01	8.58575e-01	8.58574e-01	8.58574e-01	8.58573e-01	8.58573e-01	8.58571e-01	8.58569e-01	8.58566e-01	8.58561e-01	8.58553e-01	8.58540e-01	8.58519e-01	8.58486e-01	8.58435e-01	8.58352e-01	8.58222e-01	8.58015e-01	8.57685e-01	8.57159e-01	8.56318e-01	8.54966e-01	8.52775e-01	8.49189e-01	8.43241e-01	8.33225e-01	8.16132e-01	7.86835e-01	7.37355e-01	6.57467e-01	5.39073e-01	3.85779e-01	2.22447e-01	9.01594e-02	1.82238e-02	-1.78041e-03	-1.48057e-03	-1.65227e-04	-1.31312e-06	8.63922e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9600	8.66154e-01	8.66154e-01	8.66154e-01	8.66153e-01	8.66153e-01	8.66152e-01	8.66151e-01	8.66148e-01	8.66145e-01	8.66140e-01	8.66131e-01	8.66118e-01	8.66096e-01	8.66062e-01	8.66008e-01	8.65923e-01	8.65788e-01	8.65573e-01	8.65231e-01	8.64685e-01	8.63813e-01	8.62412e-01	8.60145e-01	8.56442e-01	8.50316e-01	8.40035e-01	8.22563e-01	7.92750e-01	7.42624e-01	6.62017e-01	5.42935e-01	3.89071e-01	2.25236e-01	9.23055e-02	1.95028e-02	-1.29801e-03	-1.39408e-03	-1.61980e-04	-1.60655e-06	8.00671e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9625	8.73819e-01	8.73819e-01	8.73819e-01	8.73819e-01	8.73818e-01	8.73817e-01	8.73816e-01	8.73814e-01	8.73810e-01	8.73804e-01	8.73796e-01	8.73781e-01	8.73759e-01	8.73724e-01	8.73668e-01	8.73580e-01	8.73439e-01	8.73216e-01	8.72860e-01	8.72294e-01	8.71389e-01	8.69937e-01	8.67590e-01	8.63764e-01	8.57451e-01	8.46891e-01	8.29018e-01	7.98664e-01	7.47859e-01	6.66499e-01	5.46705e-01	3.92267e-01	2.27950e-01	9.44136e-02	2.07748e-02	-8.10641e-04	-1.30419e-03	-1.58090e-04	-1.87146e-06	7.35760e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9650	8.81572e-01	8.81572e-01	8.81572e-01	8.81571e-01	8.81571e-01	8.81570e-01	8.81568e-01	8.81566e-01	8.81562e-01	8.81556e-01	8.81547e-01	8.81533e-01	8.81510e-01	8.81473e-01	8.81415e-01	8.81323e-01	8.81177e-01	8.80944e-01	8.80575e-01	8.79987e-01	8.79048e-01	8.77542e-01	8.75111e-01	8.71155e-01	8.64643e-01	8.53789e-01	8.35495e-01	8.04569e-01	7.53053e-01	6.70905e-01	5.50373e-01	3.95358e-01	2.30582e-01	9.64784e-02	2.20376e-02	-3.18926e-04	-1.21098e-03	-1.53550e-04	-2.10562e-06	6.69858e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9675	8.89413e-01	8.89413e-01	8.89413e-01	8.89412e-01	8.89412e-01	8.89411e-01	8.89409e-01	8.89407e-01	8.89403e-01	8.89397e-01	8.89387e-01	8.89372e-01	8.89348e-01	8.89310e-01	8.89250e-01	8.89154e-01	8.89002e-01	8.88760e-01	8.88377e-01	8.87765e-01	8.86790e-01	8.85226e-01	8.82707e-01	8.78613e-01	8.71892e-01	8.60728e-01	8.41990e-01	8.10461e-01	7.58194e-01	6.75221e-01	5.53925e-01	3.98330e-01	2.33121e-01	9.84942e-02	2.32885e-02	1.76467e-04	-1.11452e-03	-1.48350e-04	-2.30685e-06	6.03668e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9700	8.97344e-01	8.97344e-01	8.97344e-01	8.97343e-01	8.97343e-01	8.97342e-01	8.97340e-01	8.97338e-01	8.97334e-01	8.97327e-01	8.97317e-01	8.97302e-01	8.97277e-01	8.97237e-01	8.97174e-01	8.97074e-01	8.96916e-01	8.96665e-01	8.96266e-01	8.95630e-01	8.94616e-01	8.92992e-01	8.90378e-01	8.86139e-01	8.79197e-01	8.67705e-01	8.48496e-01	8.16332e-01	7.63274e-01	6.79434e-01	5.57346e-01	4.01170e-01	2.35557e-01	1.00454e-01	2.45248e-02	6.74812e-04	-1.01490e-03	-1.42486e-04	-2.47302e-06	5.37922e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9725	9.05366e-01	9.05366e-01	9.05366e-01	9.05365e-01	9.05365e-01	9.05364e-01	9.05362e-01	9.05359e-01	9.05355e-01	9.05349e-01	9.05338e-01	9.05322e-01	9.05296e-01	9.05255e-01	9.05189e-01	9.05085e-01	9.04920e-01	9.04659e-01	9.04243e-01	9.03581e-01	9.02526e-01	9.00838e-01	8.98125e-01	8.93732e-01	8.86556e-01	8.74715e-01	8.55008e-01	8.22171e-01	7.68278e-01	6.83528e-01	5.60617e-01	4.03858e-01	2.37875e-01	1.02351e-01	2.57435e-02	1.17532e-03	-9.12204e-04	-1.35949e-04	-2.60203e-06	4.73376e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9750	9.13481e-01	9.13480e-01	9.13480e-01	9.13480e-01	9.13479e-01	9.13478e-01	9.13476e-01	9.13474e-01	9.13469e-01	9.13462e-01	9.13452e-01	9.13434e-01	9.13407e-01	9.13364e-01	9.13296e-01	9.13188e-01	9.13016e-01	9.12743e-01	9.12310e-01	9.11621e-01	9.10522e-01	9.08766e-01	9.05946e-01	9.01389e-01	8.93964e-01	8.81754e-01	8.61519e-01	8.27967e-01	7.73191e-01	6.87483e-01	5.63716e-01	4.06375e-01	2.40060e-01	1.04175e-01	2.69408e-02	1.67714e-03	-8.06517e-04	-1.28732e-04	-2.69183e-06	4.10805e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9775	9.21689e-01	9.21688e-01	9.21688e-01	9.21688e-01	9.21687e-01	9.21686e-01	9.21684e-01	9.21681e-01	9.21677e-01	9.21670e-01	9.21658e-01	9.21640e-01	9.21612e-01	9.21567e-01	9.21496e-01	9.21383e-01	9.21203e-01	9.20919e-01	9.20467e-01	9.19749e-01	9.18604e-01	9.16775e-01	9.13842e-01	9.09111e-01	9.01420e-01	8.88816e-01	8.68017e-01	8.33706e-01	7.77992e-01	6.91273e-01	5.66616e-01	4.08695e-01	2.42093e-01	1.05915e-01	2.81126e-02	2.17933e-03	-6.97925e-04	-1.20829e-04	-2.74041e-06	3.51000e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9800	9.29991e-01	9.29991e-01	9.29991e-01	9.29991e-01	9.29990e-01	9.29989e-01	9.29987e-01	9.29984e-01	9.29979e-01	9.29972e-01	9.29960e-01	9.29941e-01	9.29912e-01	9.29865e-01	9.29790e-01	9.29672e-01	9.29485e-01	9.29188e-01	9.28716e-01	9.27966e-01	9.26772e-01	9.24865e-01	9.21811e-01	9.16892e-01	9.08918e-01	8.95892e-01	8.74492e-01	8.39369e-01	7.82657e-01	6.94867e-01	5.69283e-01	4.10785e-01	2.43950e-01	1.07559e-01	2.92541e-02	2.68085e-03	-5.86507e-04	-1.12230e-04	-2.74573e-06	2.94761e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9825	9.38391e-01	9.38391e-01	9.38390e-01	9.38390e-01	9.38389e-01	9.38388e-01	9.38386e-01	9.38383e-01	9.38378e-01	9.38370e-01	9.38358e-01	9.38338e-01	9.38307e-01	9.38258e-01	9.38180e-01	9.38057e-01	9.37861e-01	9.37550e-01	9.37057e-01	9.36273e-01	9.35025e-01	9.33035e-01	9.29851e-01	9.24731e-01	9.16451e-01	9.02972e-01	8.80925e-01	8.44932e-01	7.87152e-01	6.98224e-01	5.71670e-01	4.12604e-01	2.45600e-01	1.09090e-01	3.03591e-02	3.18054e-03	-4.72317e-04	-1.02921e-04	-2.70568e-06	2.42892e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9850	9.46888e-01	9.46887e-01	9.46887e-01	9.46887e-01	9.46886e-01	9.46885e-01	9.46882e-01	9.46879e-01	9.46874e-01	9.46866e-01	9.46853e-01	9.46832e-01	9.46800e-01	9.46748e-01	9.46667e-01	9.46538e-01	9.46333e-01	9.46007e-01	9.45490e-01	9.44670e-01	9.43364e-01	9.41284e-01	9.37958e-01	9.32620e-01	9.24009e-01	9.10040e-01	8.87293e-01	8.50361e-01	7.91432e-01	7.01288e-01	5.73717e-01	4.14096e-01	2.47002e-01	1.10485e-01	3.14202e-02	3.67713e-03	-3.55369e-04	-9.28814e-05	-2.61800e-06	1.96199e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9875	9.55484e-01	9.55483e-01	9.55483e-01	9.55483e-01	9.55482e-01	9.55480e-01	9.55478e-01	9.55475e-01	9.55469e-01	9.55461e-01	9.55447e-01	9.55426e-01	9.55392e-01	9.55338e-01	9.55252e-01	9.55116e-01	9.54901e-01	9.54559e-01	9.54017e-01	9.53156e-01	9.51788e-01	9.49608e-01	9.46128e-01	9.40552e-01	9.31580e-01	9.17075e-01	8.93565e-01	8.55610e-01	7.95433e-01	7.03981e-01	5.75339e-01	4.15183e-01	2.48099e-01	1.11714e-01	3.24273e-02	4.16913e-03	-2.35598e-04	-8.20743e-05	-2.47998e-06	1.55485e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9900	9.64180e-01	9.64180e-01	9.64179e-01	9.64179e-01	9.64178e-01	9.64176e-01	9.64174e-01	9.64171e-01	9.64165e-01	9.64156e-01	9.64142e-01	9.64119e-01	9.64083e-01	9.64026e-01	9.63936e-01	9.63793e-01	9.63567e-01	9.63207e-01	9.62637e-01	9.61732e-01	9.60293e-01	9.58004e-01	9.54352e-01	9.48513e-01	9.39140e-01	9.24042e-01	8.99688e-01	8.60605e-01	7.99059e-01	7.06184e-01	5.76408e-01	4.15748e-01	2.48807e-01	1.12735e-01	3.33666e-02	4.65483e-03	-1.12774e-04	-7.04361e-05	-2.28808e-06	1.21556e-08	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9925	9.72978e-01	9.72978e-01	9.72978e-01	9.72977e-01	9.72976e-01	9.72975e-01	9.72972e-01	9.72969e-01	9.72962e-01	9.72953e-01	9.72938e-01	9.72914e-01	9.72876e-01	9.72816e-01	9.72721e-01	9.72570e-01	9.72330e-01	9.71951e-01	9.71349e-01	9.70393e-01	9.68875e-01	9.66461e-01	9.62616e-01	9.56479e-01	9.46653e-01	9.30885e-01	9.05580e-01	8.65227e-01	8.02148e-01	7.07700e-01	5.76711e-01	4.15598e-01	2.48989e-01	1.13476e-01	3.42168e-02	5.13225e-03	1.36860e-05	-5.78425e-05	-2.03677e-06	9.52367e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9950	9.81880e-01	9.81880e-01	9.81879e-01	9.81879e-01	9.81878e-01	9.81876e-01	9.81874e-01	9.81869e-01	9.81863e-01	9.81853e-01	9.81837e-01	9.81812e-01	9.81771e-01	9.81707e-01	9.81606e-01	9.81446e-01	9.81191e-01	9.80788e-01	9.80148e-01	9.79134e-01	9.77523e-01	9.74963e-01	9.70891e-01	9.64403e-01	9.54047e-01	9.37495e-01	9.11077e-01	8.69246e-01	8.04394e-01	7.08153e-01	5.75843e-01	4.14367e-01	2.48384e-01	1.13807e-01	3.49400e-02	5.59901e-03	1.45274e-04	-4.40190e-05	-1.71555e-06	7.74333e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00
0.9975	9.90887e-01	9.90886e-01	9.90886e-01	9.90885e-01	9.90884e-01	9.90882e-01	9.90880e-01	9.90875e-01	9.90868e-01	9.90858e-01	9.90840e-01	9.90813e-01	9.90770e-01	9.90701e-01	9.90592e-01	9.90420e-01	9.90146e-01	9.89713e-01	9.89026e-01	9.87935e-01	9.86206e-01	9.83461e-01	9.79100e-01	9.72167e-01	9.61137e-01	9.43591e-01	9.15767e-01	8.72074e-01	8.05014e-01	7.06590e-01	5.72779e-01	4.11133e-01	2.46343e-01	1.13408e-01	3.54480e-02	6.05261e-03	2.86660e-04	-2.81801e-05	-1.29681e-06	6.93680e-09	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00	0.00000e+00


==> anc/tab6_top.txt <==
# Title: Accurate Gaunt factors for non-relativistic quadrupole bremsstrahlung
# Authors: Pradler J., Semmelrock L.
# Table: Gaunt factor for quadrupole bremsstrahlung on linear grid in x
# =============================================================================================================
# Byte-by-byte description of file: tab9.txt
# -------------------------------------------------------------------------------------------------------------
# Bytes     Format   Units   Label         Explanations
# -------------------------------------------------------------------------------------------------------------
# 001-006   F6.4     ---     x             [0.0025,0.9975] Emitted energy fraction
# 008-018   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -3.0 (1),(2)
# 020-030   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -2.9 (1),(2)
# 032-042   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -2.8 (1),(2)
# 044-054   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -2.7 (1),(2)
# 056-066   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -2.6 (1),(2)
# 068-078   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -2.5 (1),(2)
# 080-090   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -2.4 (1),(2)
# 092-102   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -2.3 (1),(2)
# 104-114   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -2.2 (1),(2)
# 116-126   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -2.1 (1),(2)
# 128-138   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -2.0 (1),(2)
# 140-150   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -1.9 (1),(2)
# 152-162   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -1.8 (1),(2)
# 164-174   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -1.7 (1),(2)
# 176-186   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -1.6 (1),(2)
# 188-198   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -1.5 (1),(2)
# 200-210   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -1.4 (1),(2)
# 212-222   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -1.3 (1),(2)
# 224-234   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -1.2 (1),(2)
# 236-246   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -1.1 (1),(2)
# 248-258   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -1.0 (1),(2)
# 260-270   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -0.9 (1),(2)
# 272-282   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -0.8 (1),(2)
# 284-294   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -0.7 (1),(2)
# 296-306   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -0.6 (1),(2)
# 308-318   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -0.5 (1),(2)
# 320-330   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -0.4 (1),(2)
# 332-342   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -0.3 (1),(2)
# 344-354   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -0.2 (1),(2)
# 356-366   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = -0.1 (1),(2)
# 368-378   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 0.0 (1),(2)
# 380-390   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 0.1 (1),(2)
# 392-402   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 0.2 (1),(2)
# 404-414   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 0.3 (1),(2)
# 416-426   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 0.4 (1),(2)
# 428-438   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 0.5 (1),(2)
# 440-450   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 0.6 (1),(2)
# 452-462   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 0.7 (1),(2)
# 464-474   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 0.8 (1),(2)
# 476-486   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 0.9 (1),(2)
# 488-498   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 1.0 (1),(2)
# 500-510   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 1.1 (1),(2)
# 512-522   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 1.2 (1),(2)
# 524-534   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 1.3 (1),(2)
# 536-546   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 1.4 (1),(2)
# 548-558   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 1.5 (1),(2)
# 560-570   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 1.6 (1),(2)
# 572-582   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 1.7 (1),(2)
# 584-594   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 1.8 (1),(2)
# 596-606   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 1.9 (1),(2)
# 608-618   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 2.0 (1),(2)
# 620-630   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 2.1 (1),(2)
# 632-642   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 2.2 (1),(2)
# 644-654   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 2.3 (1),(2)
# 656-666   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 2.4 (1),(2)
# 668-678   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 2.5 (1),(2)
# 680-690   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 2.6 (1),(2)
# 692-702   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 2.7 (1),(2)
# 704-714   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 2.8 (1),(2)
# 716-726   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 2.9 (1),(2)
# 728-738   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 3.0 (1),(2)
# 740-750   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 3.1 (1),(2)
# 752-762   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 3.2 (1),(2)
# 764-774   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 3.3 (1),(2)
# 776-786   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 3.4 (1),(2)
# 788-798   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 3.5 (1),(2)
# 800-810   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 3.6 (1),(2)
# 812-822   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 3.7 (1),(2)
# 824-834   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 3.8 (1),(2)
# 836-846   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 3.9 (1),(2)
# 848-858   E11.5    ---     g_non-id      Gaunt factor for log10(|nu_i|) = 4.0 (1),(2)
# -------------------------------------------------------------------------------------------------------------
# Note (1): g_non-id as defined in Eq. (3), nu_i as defined in first unnumbered equation
# Note (2): the value of the logarithm of |nui| for each column is log10(|nui|) = -3.0 + 0.1*(column#-2)
# -------------------------------------------------------------------------------------------------------------
0.0025	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99949e-01	9.99919e-01	9.99871e-01	9.99796e-01	9.99677e-01	9.99488e-01	9.99190e-01	9.98721e-01	9.97982e-01	9.96827e-01	9.95033e-01	9.92277e-01	9.88115e-01	9.81981e-01	9.73258e-01	9.61423e-01	9.46273e-01	9.28094e-01	9.07591e-01	8.85607e-01	8.62835e-01	8.39733e-01	8.16584e-01	7.93577e-01	7.70859e-01	7.48552e-01	7.26775e-01	7.05646e-01	6.85290e-01	6.65842e-01	6.47449e-01	6.30272e-01	6.14488e-01	6.00291e-01	5.87890e-01	5.77515e-01	5.69414e-01	5.63860e-01	5.61147e-01	5.61604e-01	5.65593e-01	5.73520e-01	5.85847e-01	6.03101e-01	6.25890e-01	6.54920e-01	6.91016e-01	7.35142e-01	7.88433e-01	8.52217e-01	9.28059e-01	1.01779e+00	1.12357e+00	1.24792e+00	1.39379e+00	1.56464e+00	1.76452e+00	1.99815e+00
0.0050	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99966e-01	9.99946e-01	9.99914e-01	9.99864e-01	9.99784e-01	9.99658e-01	9.99459e-01	9.99145e-01	9.98649e-01	9.97869e-01	9.96649e-01	9.94754e-01	9.91843e-01	9.87447e-01	9.80972e-01	9.71766e-01	9.59284e-01	9.43323e-01	9.24204e-01	9.02700e-01	8.79735e-01	8.56078e-01	8.32249e-01	8.08584e-01	7.85322e-01	7.62657e-01	7.40765e-01	7.19816e-01	6.99986e-01	6.81458e-01	6.64431e-01	6.49118e-01	6.35748e-01	6.24571e-01	6.15859e-01	6.09906e-01	6.07033e-01	6.07595e-01	6.11985e-01	6.20645e-01	6.34073e-01	6.52843e-01	6.77614e-01	7.09152e-01	7.48351e-01	7.96259e-01	8.54105e-01	9.23333e-01	1.00564e+00	1.10301e+00	1.21779e+00	1.35271e+00	1.51097e+00	1.69634e+00	1.91320e+00	2.16667e+00	2.46276e+00	2.80845e+00	3.21191e+00
0.0075	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99944e-01	9.99912e-01	9.99860e-01	9.99778e-01	9.99649e-01	9.99445e-01	9.99122e-01	9.98612e-01	9.97811e-01	9.96559e-01	9.94613e-01	9.91624e-01	9.87112e-01	9.80466e-01	9.71020e-01	9.58220e-01	9.41868e-01	9.22311e-01	9.00368e-01	8.77018e-01	8.53082e-01	8.29127e-01	8.05529e-01	7.82565e-01	7.60467e-01	7.39448e-01	7.19718e-01	7.01494e-01	6.85003e-01	6.70486e-01	6.58206e-01	6.48441e-01	6.41497e-01	6.37704e-01	6.37428e-01	6.41071e-01	6.49084e-01	6.61976e-01	6.80330e-01	7.04815e-01	7.36208e-01	7.75414e-01	8.23494e-01	8.81691e-01	9.51466e-01	1.03453e+00	1.13291e+00	1.24895e+00	1.38544e+00	1.54561e+00	1.73328e+00	1.95287e+00	2.20959e+00	2.50951e+00	2.85970e+00	3.26845e+00	3.74541e+00	4.30184e+00
0.0100	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99910e-01	9.99858e-01	9.99775e-01	9.99644e-01	9.99436e-01	9.99109e-01	9.98592e-01	9.97779e-01	9.96508e-01	9.94534e-01	9.91502e-01	9.86923e-01	9.80182e-01	9.70605e-01	9.57632e-01	9.41074e-01	9.21297e-01	8.99159e-01	8.75679e-01	8.51722e-01	8.27890e-01	8.04594e-01	7.82142e-01	7.60795e-01	7.40799e-01	7.22396e-01	7.05836e-01	6.91380e-01	6.79306e-01	6.69915e-01	6.63530e-01	6.60503e-01	6.61223e-01	6.66120e-01	6.75675e-01	6.90435e-01	7.11025e-01	7.38165e-01	7.72692e-01	8.15584e-01	8.67985e-01	9.31240e-01	1.00693e+00	1.09689e+00	1.20332e+00	1.32876e+00	1.47620e+00	1.64915e+00	1.85171e+00	2.08867e+00	2.36563e+00	2.68915e+00	3.06687e+00	3.50771e+00	4.02208e+00	4.62213e+00	5.32202e+00
0.0125	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99910e-01	9.99857e-01	9.99773e-01	9.99641e-01	9.99432e-01	9.99101e-01	9.98580e-01	9.97761e-01	9.96480e-01	9.94490e-01	9.91434e-01	9.86820e-01	9.80027e-01	9.70378e-01	9.57316e-01	9.40657e-01	9.20786e-01	8.98589e-01	8.75122e-01	8.51284e-01	8.27710e-01	8.04837e-01	7.83002e-01	7.62492e-01	7.43580e-01	7.26534e-01	7.11633e-01	6.99167e-01	6.89448e-01	6.82811e-01	6.79619e-01	6.80270e-01	6.85207e-01	6.94925e-01	7.09984e-01	7.31025e-01	7.58788e-01	7.94130e-01	8.38054e-01	8.91734e-01	9.56546e-01	1.03411e+00	1.12632e+00	1.23541e+00	1.36400e+00	1.51515e+00	1.69246e+00	1.90013e+00	2.14308e+00	2.42704e+00	2.75875e+00	3.14602e+00	3.59802e+00	4.12540e+00	4.74064e+00	5.45825e+00	6.29518e+00
0.0150	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99909e-01	9.99856e-01	9.99772e-01	9.99640e-01	9.99430e-01	9.99098e-01	9.98575e-01	9.97753e-01	9.96467e-01	9.94469e-01	9.91402e-01	9.86771e-01	9.79955e-01	9.70275e-01	9.57177e-01	9.40485e-01	9.20600e-01	8.98432e-01	8.75069e-01	8.51438e-01	8.28202e-01	8.05825e-01	7.84665e-01	7.65035e-01	7.47230e-01	7.31542e-01	7.18275e-01	7.07748e-01	7.00300e-01	6.96300e-01	6.96149e-01	7.00291e-01	7.09221e-01	7.23500e-01	7.43766e-01	7.70754e-01	8.05317e-01	8.48449e-01	9.01316e-01	9.65283e-01	1.04195e+00	1.13321e+00	1.24127e+00	1.36872e+00	1.51861e+00	1.69450e+00	1.90057e+00	2.14169e+00	2.42356e+00	2.75286e+00	3.13737e+00	3.58615e+00	4.10982e+00	4.72074e+00	5.43334e+00	6.26443e+00	7.23366e+00
0.0175	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99909e-01	9.99856e-01	9.99772e-01	9.99639e-01	9.99429e-01	9.99097e-01	9.98574e-01	9.97751e-01	9.96464e-01	9.94464e-01	9.91394e-01	9.86761e-01	9.79941e-01	9.70259e-01	9.57162e-01	9.40485e-01	9.20642e-01	8.98565e-01	8.75366e-01	8.52001e-01	8.29157e-01	8.07321e-01	7.86872e-01	7.68143e-01	7.51451e-01	7.37110e-01	7.25448e-01	7.16806e-01	7.11555e-01	7.10092e-01	7.12858e-01	7.20341e-01	7.33089e-01	7.51727e-01	7.76972e-01	8.09653e-01	8.50736e-01	9.01350e-01	9.62818e-01	1.03669e+00	1.12481e+00	1.22930e+00	1.35268e+00	1.49791e+00	1.66844e+00	1.86833e+00	2.10230e+00	2.37589e+00	2.69557e+00	3.06890e+00	3.50469e+00	4.01324e+00	4.60656e+00	5.29865e+00	6.10587e+00	7.04727e+00	8.14507e+00
0.0200	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99909e-01	9.99856e-01	9.99773e-01	9.99640e-01	9.99430e-01	9.99098e-01	9.98576e-01	9.97754e-01	9.96468e-01	9.94472e-01	9.91406e-01	9.86780e-01	9.79971e-01	9.70307e-01	9.57240e-01	9.40612e-01	9.20852e-01	8.98910e-01	8.75920e-01	8.52863e-01	8.30448e-01	8.09182e-01	7.89465e-01	7.71647e-01	7.56066e-01	7.43057e-01	7.32966e-01	7.26162e-01	7.23040e-01	7.24031e-01	7.29611e-01	7.40311e-01	7.56736e-01	7.79572e-01	8.09616e-01	8.47791e-01	8.95172e-01	9.53024e-01	1.02283e+00	1.10632e+00	1.20554e+00	1.32290e+00	1.46120e+00	1.62375e+00	1.81440e+00	2.03767e+00	2.29886e+00	2.60413e+00	2.96071e+00	3.37701e+00	3.86288e+00	4.42978e+00	5.09110e+00	5.86246e+00	6.76208e+00	7.81118e+00	9.03455e+00
0.0225	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99910e-01	9.99857e-01	9.99773e-01	9.99641e-01	9.99432e-01	9.99101e-01	9.98580e-01	9.97761e-01	9.96479e-01	9.94488e-01	9.91433e-01	9.86820e-01	9.80034e-01	9.70404e-01	9.57388e-01	9.40837e-01	9.21191e-01	8.99417e-01	8.76670e-01	8.53952e-01	8.31992e-01	8.11316e-01	7.92342e-01	7.75440e-01	7.60963e-01	7.49266e-01	7.40717e-01	7.35707e-01	7.34656e-01	7.38027e-01	7.46332e-01	7.60149e-01	7.80132e-01	8.07036e-01	8.41732e-01	8.85237e-01	9.38739e-01	1.00363e+00	1.08155e+00	1.17442e+00	1.28449e+00	1.41441e+00	1.56730e+00	1.74677e+00	1.95711e+00	2.20328e+00	2.49111e+00	2.82742e+00	3.22013e+00	3.67854e+00	4.21346e+00	4.83754e+00	5.56550e+00	6.41454e+00	7.40470e+00	8.55936e+00	9.90579e+00
0.0250	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99910e-01	9.99857e-01	9.99774e-01	9.99642e-01	9.99434e-01	9.99105e-01	9.98586e-01	9.97770e-01	9.96494e-01	9.94513e-01	9.91470e-01	9.86879e-01	9.80124e-01	9.70541e-01	9.57593e-01	9.41139e-01	9.21631e-01	9.00051e-01	8.77573e-01	8.55216e-01	8.33731e-01	8.13659e-01	7.95437e-01	7.79449e-01	7.66068e-01	7.55664e-01	7.48628e-01	7.45370e-01	7.46339e-01	7.52026e-01	7.62982e-01	7.79828e-01	8.03271e-01	8.34132e-01	8.73358e-01	9.22059e-01	9.81533e-01	1.05330e+00	1.13916e+00	1.24120e+00	1.36189e+00	1.50414e+00	1.67132e+00	1.86741e+00	2.09706e+00	2.36571e+00	2.67972e+00	3.04649e+00	3.47471e+00	3.97447e+00	4.55760e+00	5.23785e+00	6.03128e+00	6.95665e+00	8.03578e+00	9.29417e+00	1.07615e+01
0.0275	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99911e-01	9.99858e-01	9.99776e-01	9.99644e-01	9.99437e-01	9.99110e-01	9.98594e-01	9.97782e-01	9.96513e-01	9.94542e-01	9.91517e-01	9.86951e-01	9.80235e-01	9.70709e-01	9.57843e-01	9.41503e-01	9.22153e-01	9.00788e-01	8.78598e-01	8.56621e-01	8.35624e-01	8.16167e-01	7.98699e-01	7.83623e-01	7.71326e-01	7.62198e-01	7.56646e-01	7.55105e-01	7.58047e-01	7.65996e-01	7.79537e-01	7.99337e-01	8.26157e-01	8.60881e-01	9.04534e-01	9.58317e-01	1.02364e+00	1.10215e+00	1.19579e+00	1.30683e+00	1.43796e+00	1.59230e+00	1.77354e+00	1.98598e+00	2.23463e+00	2.52541e+00	2.86516e+00	3.26193e+00	3.72510e+00	4.26558e+00	4.89616e+00	5.63172e+00	6.48963e+00	7.49015e+00	8.65690e+00	1.00174e+01	1.16038e+01
0.0300	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99944e-01	9.99911e-01	9.99859e-01	9.99777e-01	9.99647e-01	9.99441e-01	9.99116e-01	9.98603e-01	9.97796e-01	9.96536e-01	9.94577e-01	9.91571e-01	9.87035e-01	9.80364e-01	9.70903e-01	9.58129e-01	9.41919e-01	9.22743e-01	9.01609e-01	8.79723e-01	8.58140e-01	8.37642e-01	8.18805e-01	8.02093e-01	7.87925e-01	7.76702e-01	7.68831e-01	7.64738e-01	7.64880e-01	7.69754e-01	7.79915e-01	7.95986e-01	8.18674e-01	8.48799e-01	8.87304e-01	9.35294e-01	9.94061e-01	1.06512e+00	1.15025e+00	1.25154e+00	1.37144e+00	1.51284e+00	1.67911e+00	1.87419e+00	2.10273e+00	2.37012e+00	2.68270e+00	3.04785e+00	3.47420e+00	3.97183e+00	4.55248e+00	5.22986e+00	6.01998e+00	6.94148e+00	8.01613e+00	9.26930e+00	1.07306e+01	1.24345e+01
0.0325	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99944e-01	9.99912e-01	9.99860e-01	9.99779e-01	9.99649e-01	9.99445e-01	9.99122e-01	9.98613e-01	9.97812e-01	9.96560e-01	9.94616e-01	9.91632e-01	9.87129e-01	9.80508e-01	9.71119e-01	9.58447e-01	9.42377e-01	9.23388e-01	9.02499e-01	8.80930e-01	8.59752e-01	8.39761e-01	8.21548e-01	8.05593e-01	7.92327e-01	7.82166e-01	7.75535e-01	7.72878e-01	7.74672e-01	7.81442e-01	7.93772e-01	8.12321e-01	8.37842e-01	8.71206e-01	9.13423e-01	9.65674e-01	1.02934e+00	1.10604e+00	1.19769e+00	1.30652e+00	1.43515e+00	1.58668e+00	1.76470e+00	1.97345e+00	2.21787e+00	2.50376e+00	2.83787e+00	3.22810e+00	3.68366e+00	4.21532e+00	4.83564e+00	5.55925e+00	6.40326e+00	7.38758e+00	8.53546e+00	9.87399e+00	1.14348e+01	1.32547e+01
0.0350	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99945e-01	9.99912e-01	9.99861e-01	9.99780e-01	9.99652e-01	9.99449e-01	9.99129e-01	9.98623e-01	9.97830e-01	9.96587e-01	9.94659e-01	9.91698e-01	9.87232e-01	9.80664e-01	9.71353e-01	9.58791e-01	9.42870e-01	9.24080e-01	9.03448e-01	8.82207e-01	8.61441e-01	8.41964e-01	8.24379e-01	8.09178e-01	7.96808e-01	7.87699e-01	7.82291e-01	7.81048e-01	7.84467e-01	7.93100e-01	8.07559e-01	8.28541e-01	8.56844e-01	8.93392e-01	9.39259e-01	9.95701e-01	1.06419e+00	1.14646e+00	1.24453e+00	1.36079e+00	1.49805e+00	1.65957e+00	1.84920e+00	2.07146e+00	2.33159e+00	2.63576e+00	2.99115e+00	3.40617e+00	3.89062e+00	4.45594e+00	5.11548e+00	5.88481e+00	6.78211e+00	7.82855e+00	9.04885e+00	1.04718e+01	1.21310e+01	1.40657e+01
0.0375	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99945e-01	9.99913e-01	9.99862e-01	9.99782e-01	9.99655e-01	9.99454e-01	9.99136e-01	9.98635e-01	9.97848e-01	9.96616e-01	9.94704e-01	9.91769e-01	9.87341e-01	9.80830e-01	9.71602e-01	9.59158e-01	9.43395e-01	9.24811e-01	9.04446e-01	8.83541e-01	8.63196e-01	8.44237e-01	8.27280e-01	8.12832e-01	8.01351e-01	7.93283e-01	7.89084e-01	7.89234e-01	7.94253e-01	8.04718e-01	8.21271e-01	8.44646e-01	8.75687e-01	9.15369e-01	9.64831e-01	1.02540e+00	1.09865e+00	1.18641e+00	1.29082e+00	1.41443e+00	1.56020e+00	1.73161e+00	1.93273e+00	2.16834e+00	2.44401e+00	2.76627e+00	3.14273e+00	3.58229e+00	4.09533e+00	4.69396e+00	5.39233e+00	6.20692e+00	7.15697e+00	8.26491e+00	9.55690e+00	1.10634e+01	1.28201e+01	1.48684e+01
0.0400	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99966e-01	9.99946e-01	9.99914e-01	9.99864e-01	9.99784e-01	9.99658e-01	9.99459e-01	9.99144e-01	9.98648e-01	9.97867e-01	9.96647e-01	9.94752e-01	9.91844e-01	9.87456e-01	9.81006e-01	9.71866e-01	9.59543e-01	9.43945e-01	9.25577e-01	9.05486e-01	8.84926e-01	8.65007e-01	8.46568e-01	8.30241e-01	8.16542e-01	8.05945e-01	7.98907e-01	7.95902e-01	7.97426e-01	8.04023e-01	8.16291e-01	8.34906e-01	8.60639e-01	8.94377e-01	9.37148e-01	9.90155e-01	1.05481e+00	1.13275e+00	1.22593e+00	1.33662e+00	1.46749e+00	1.62169e+00	1.80288e+00	2.01538e+00	2.26421e+00	2.55527e+00	2.89545e+00	3.29277e+00	3.75664e+00	4.29800e+00	4.92964e+00	5.66648e+00	6.52591e+00	7.52823e+00	8.69711e+00	1.00601e+01	1.16495e+01	1.35027e+01	1.56636e+01
0.0425	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99966e-01	9.99946e-01	9.99915e-01	9.99865e-01	9.99786e-01	9.99661e-01	9.99464e-01	9.99152e-01	9.98660e-01	9.97888e-01	9.96679e-01	9.94802e-01	9.91922e-01	9.87577e-01	9.81190e-01	9.72140e-01	9.59946e-01	9.44519e-01	9.26373e-01	9.06563e-01	8.86352e-01	8.66864e-01	8.48949e-01	8.33251e-01	8.20299e-01	8.10578e-01	8.04562e-01	8.02736e-01	8.05617e-01	8.13769e-01	8.27816e-01	8.48465e-01	8.76522e-01	9.12920e-01	9.58740e-01	1.01525e+00	1.08393e+00	1.16652e+00	1.26506e+00	1.38196e+00	1.52003e+00	1.68257e+00	1.87345e+00	2.09721e+00	2.35915e+00	2.66547e+00	3.02340e+00	3.44142e+00	3.92938e+00	4.49882e+00	5.16319e+00	5.93817e+00	6.84206e+00	7.89621e+00	9.12551e+00	1.05590e+01	1.22304e+01	1.41794e+01	1.64519e+01
0.0450	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99966e-01	9.99947e-01	9.99916e-01	9.99866e-01	9.99788e-01	9.99665e-01	9.99469e-01	9.99161e-01	9.98674e-01	9.97909e-01	9.96712e-01	9.94854e-01	9.92003e-01	9.87702e-01	9.81380e-01	9.72426e-01	9.60362e-01	9.45112e-01	9.27194e-01	9.07671e-01	8.87816e-01	8.68762e-01	8.51373e-01	8.36303e-01	8.24094e-01	8.15244e-01	8.10238e-01	8.09579e-01	8.13801e-01	8.23488e-01	8.39291e-01	8.61947e-01	8.92299e-01	9.31323e-01	9.80156e-01	1.04013e+00	1.11279e+00	1.19998e+00	1.30383e+00	1.42688e+00	1.57207e+00	1.74289e+00	1.94338e+00	2.17831e+00	2.45325e+00	2.77469e+00	3.15025e+00	3.58878e+00	4.10065e+00	4.69795e+00	5.39479e+00	6.20761e+00	7.15562e+00	8.26120e+00	9.55044e+00	1.10538e+01	1.28067e+01	1.48507e+01	1.72339e+01
0.0475	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99947e-01	9.99916e-01	9.99868e-01	9.99790e-01	9.99668e-01	9.99475e-01	9.99169e-01	9.98688e-01	9.97931e-01	9.96746e-01	9.94908e-01	9.92087e-01	9.87831e-01	9.81577e-01	9.72719e-01	9.60792e-01	9.45722e-01	9.28038e-01	9.08807e-01	8.89311e-01	8.70694e-01	8.53832e-01	8.39389e-01	8.27921e-01	8.19934e-01	8.15930e-01	8.16426e-01	8.21973e-01	8.33178e-01	8.50715e-01	8.75353e-01	9.07972e-01	9.49594e-01	1.00141e+00	1.06480e+00	1.14141e+00	1.23315e+00	1.34227e+00	1.47141e+00	1.62367e+00	1.80269e+00	2.01271e+00	2.25873e+00	2.54657e+00	2.88303e+00	3.27606e+00	3.73496e+00	4.27057e+00	4.89553e+00	5.62460e+00	6.47499e+00	7.46680e+00	8.62343e+00	9.97219e+00	1.15449e+01	1.33788e+01	1.55170e+01	1.80102e+01
0.0500	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99948e-01	9.99917e-01	9.99869e-01	9.99793e-01	9.99672e-01	9.99480e-01	9.99178e-01	9.98702e-01	9.97953e-01	9.96782e-01	9.94963e-01	9.92173e-01	9.87964e-01	9.81779e-01	9.73021e-01	9.61232e-01	9.46348e-01	9.28901e-01	9.09966e-01	8.90834e-01	8.72657e-01	8.56322e-01	8.42506e-01	8.31773e-01	8.24644e-01	8.21634e-01	8.23272e-01	8.30131e-01	8.42835e-01	8.62087e-01	8.88685e-01	9.23547e-01	9.67738e-01	1.02250e+00	1.08929e+00	1.16980e+00	1.26605e+00	1.38039e+00	1.51558e+00	1.67485e+00	1.86201e+00	2.08150e+00	2.33852e+00	2.63917e+00	2.99053e+00	3.40094e+00	3.88007e+00	4.43924e+00	5.09167e+00	5.85276e+00	6.74047e+00	7.77578e+00	8.98312e+00	1.03910e+01	1.20327e+01	1.39469e+01	1.61788e+01	1.87812e+01
0.0525	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99949e-01	9.99918e-01	9.99871e-01	9.99795e-01	9.99675e-01	9.99486e-01	9.99187e-01	9.98716e-01	9.97976e-01	9.96818e-01	9.95020e-01	9.92261e-01	9.88100e-01	9.81986e-01	9.73330e-01	9.61683e-01	9.46987e-01	9.29782e-01	9.11147e-01	8.92381e-01	8.74646e-01	8.58839e-01	8.45647e-01	8.35647e-01	8.29370e-01	8.27344e-01	8.30115e-01	8.38271e-01	8.52459e-01	8.73408e-01	9.01945e-01	9.39027e-01	9.85761e-01	1.04344e+00	1.11359e+00	1.19798e+00	1.29871e+00	1.41822e+00	1.55941e+00	1.72565e+00	1.92089e+00	2.14978e+00	2.41773e+00	2.73110e+00	3.09728e+00	3.52494e+00	4.02417e+00	4.60677e+00	5.28649e+00	6.07939e+00	7.00419e+00	8.08273e+00	9.34046e+00	1.08071e+01	1.25173e+01	1.45113e+01	1.68363e+01	1.95473e+01
0.0550	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99949e-01	9.99919e-01	9.99872e-01	9.99797e-01	9.99679e-01	9.99492e-01	9.99197e-01	9.98731e-01	9.97999e-01	9.96855e-01	9.95078e-01	9.92351e-01	9.88238e-01	9.82197e-01	9.73645e-01	9.62142e-01	9.47638e-01	9.30678e-01	9.12347e-01	8.93949e-01	8.76657e-01	8.61378e-01	8.48809e-01	8.39538e-01	8.34107e-01	8.33057e-01	8.36950e-01	8.46391e-01	8.62049e-01	8.84677e-01	9.15135e-01	9.54415e-01	1.00367e+00	1.06425e+00	1.13773e+00	1.22596e+00	1.33113e+00	1.45579e+00	1.60293e+00	1.77608e+00	1.97936e+00	2.21758e+00	2.49640e+00	2.82241e+00	3.20332e+00	3.64813e+00	4.16734e+00	4.77322e+00	5.48008e+00	6.30461e+00	7.26628e+00	8.38779e+00	9.69563e+00	1.12207e+01	1.29989e+01	1.50724e+01	1.74900e+01	2.03088e+01
0.0575	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99950e-01	9.99920e-01	9.99874e-01	9.99800e-01	9.99683e-01	9.99498e-01	9.99206e-01	9.98746e-01	9.98023e-01	9.96892e-01	9.95136e-01	9.92442e-01	9.88380e-01	9.82411e-01	9.73966e-01	9.62609e-01	9.48300e-01	9.31587e-01	9.13563e-01	8.95537e-01	8.78689e-01	8.63937e-01	8.51989e-01	8.43443e-01	8.38853e-01	8.38772e-01	8.43777e-01	8.54491e-01	8.71605e-01	8.95896e-01	9.28257e-01	9.69715e-01	1.02147e+00	1.08492e+00	1.16170e+00	1.25375e+00	1.36333e+00	1.49310e+00	1.64616e+00	1.82618e+00	2.03744e+00	2.28495e+00	2.57457e+00	2.91315e+00	3.30870e+00	3.77056e+00	4.30965e+00	4.93869e+00	5.67253e+00	6.52852e+00	7.52685e+00	8.69111e+00	1.00488e+01	1.16319e+01	1.34779e+01	1.56303e+01	1.81399e+01	2.10661e+01
0.0600	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99980e-01	9.99969e-01	9.99950e-01	9.99921e-01	9.99875e-01	9.99802e-01	9.99687e-01	9.99504e-01	9.99216e-01	9.98762e-01	9.98047e-01	9.96930e-01	9.95196e-01	9.92535e-01	9.88523e-01	9.82630e-01	9.74291e-01	9.63083e-01	9.48971e-01	9.32509e-01	9.14794e-01	8.97140e-01	8.80738e-01	8.66514e-01	8.55185e-01	8.47360e-01	8.43605e-01	8.44485e-01	8.50593e-01	8.62570e-01	8.81126e-01	9.07066e-01	9.41312e-01	9.84930e-01	1.03916e+00	1.10546e+00	1.18553e+00	1.28137e+00	1.39533e+00	1.53017e+00	1.68911e+00	1.87597e+00	2.09517e+00	2.35191e+00	2.65227e+00	3.00336e+00	3.41347e+00	3.89230e+00	4.45115e+00	5.10322e+00	5.86392e+00	6.75119e+00	7.78601e+00	8.99278e+00	1.04000e+01	1.20410e+01	1.39543e+01	1.61853e+01	1.87865e+01	2.18194e+01
0.0625	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99969e-01	9.99951e-01	9.99922e-01	9.99877e-01	9.99805e-01	9.99691e-01	9.99511e-01	9.99226e-01	9.98777e-01	9.98072e-01	9.96969e-01	9.95257e-01	9.92630e-01	9.88668e-01	9.82851e-01	9.74621e-01	9.63564e-01	9.49650e-01	9.33442e-01	9.16037e-01	8.98759e-01	8.82803e-01	8.69105e-01	8.58393e-01	8.51285e-01	8.48360e-01	8.50195e-01	8.57397e-01	8.70625e-01	8.90612e-01	9.18187e-01	9.54304e-01	1.00006e+00	1.05676e+00	1.12589e+00	1.20921e+00	1.30882e+00	1.42713e+00	1.56701e+00	1.73181e+00	1.92546e+00	2.15255e+00	2.41848e+00	2.72953e+00	3.09306e+00	3.51766e+00	4.01337e+00	4.59189e+00	5.26689e+00	6.05430e+00	6.97272e+00	8.04383e+00	9.29293e+00	1.07495e+01	1.24480e+01	1.44284e+01	1.67375e+01	1.94299e+01	2.25691e+01
0.0650	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99969e-01	9.99951e-01	9.99923e-01	9.99878e-01	9.99807e-01	9.99695e-01	9.99517e-01	9.99236e-01	9.98793e-01	9.98097e-01	9.97008e-01	9.95318e-01	9.92725e-01	9.88816e-01	9.83074e-01	9.74955e-01	9.64050e-01	9.50338e-01	9.34384e-01	9.17293e-01	9.00390e-01	8.84880e-01	8.71708e-01	8.61611e-01	8.55218e-01	8.53118e-01	8.55901e-01	8.64189e-01	8.78658e-01	9.00064e-01	9.29261e-01	9.67234e-01	1.01512e+00	1.07426e+00	1.14620e+00	1.23277e+00	1.33611e+00	1.45875e+00	1.60365e+00	1.77427e+00	1.97467e+00	2.20963e+00	2.48469e+00	2.80637e+00	3.18229e+00	3.62132e+00	4.13383e+00	4.73193e+00	5.42974e+00	6.24375e+00	7.19317e+00	8.30042e+00	9.59165e+00	1.10973e+01	1.28530e+01	1.49002e+01	1.72872e+01	2.00703e+01	2.33153e+01
0.0675	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99952e-01	9.99924e-01	9.99880e-01	9.99810e-01	9.99699e-01	9.99523e-01	9.99246e-01	9.98809e-01	9.98122e-01	9.97048e-01	9.95380e-01	9.92822e-01	9.88964e-01	9.83301e-01	9.75293e-01	9.64541e-01	9.51032e-01	9.35335e-01	9.18558e-01	9.02033e-01	8.86970e-01	8.74323e-01	8.64839e-01	8.59157e-01	8.57876e-01	8.61600e-01	8.70966e-01	8.86668e-01	9.09482e-01	9.40289e-01	9.80105e-01	1.03011e+00	1.09167e+00	1.16640e+00	1.25619e+00	1.36325e+00	1.49020e+00	1.64009e+00	1.81650e+00	2.02363e+00	2.26640e+00	2.55056e+00	2.88283e+00	3.27108e+00	3.72446e+00	4.25370e+00	4.87130e+00	5.59183e+00	6.43232e+00	7.41261e+00	8.55585e+00	9.88902e+00	1.14436e+01	1.32563e+01	1.53700e+01	1.78344e+01	2.07079e+01	2.40582e+01
0.0700	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99953e-01	9.99925e-01	9.99882e-01	9.99812e-01	9.99703e-01	9.99530e-01	9.99256e-01	9.98825e-01	9.98148e-01	9.97088e-01	9.95443e-01	9.92919e-01	9.89115e-01	9.83529e-01	9.75633e-01	9.65036e-01	9.51732e-01	9.36294e-01	9.19833e-01	9.03686e-01	8.89070e-01	8.76947e-01	8.68074e-01	8.63099e-01	8.62633e-01	8.67293e-01	8.77729e-01	8.94655e-01	9.18867e-01	9.51272e-01	9.92917e-01	1.04502e+00	1.10899e+00	1.18650e+00	1.27949e+00	1.39025e+00	1.52149e+00	1.67634e+00	1.85851e+00	2.07234e+00	2.32289e+00	2.61611e+00	2.95893e+00	3.35945e+00	3.82714e+00	4.37304e+00	5.01005e+00	5.75321e+00	6.62007e+00	7.63111e+00	8.81018e+00	1.01851e+01	1.17884e+01	1.36579e+01	1.58378e+01	1.83794e+01	2.13428e+01	2.47981e+01
0.0725	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99981e-01	9.99971e-01	9.99954e-01	9.99926e-01	9.99883e-01	9.99815e-01	9.99707e-01	9.99536e-01	9.99267e-01	9.98841e-01	9.98173e-01	9.97128e-01	9.95506e-01	9.93017e-01	9.89266e-01	9.83760e-01	9.75977e-01	9.65536e-01	9.52437e-01	9.37260e-01	9.21116e-01	9.05348e-01	8.91179e-01	8.79579e-01	8.71315e-01	8.67044e-01	8.67389e-01	8.72977e-01	8.84477e-01	9.02618e-01	9.28218e-01	9.62211e-01	1.00568e+00	1.05986e+00	1.12623e+00	1.20649e+00	1.30267e+00	1.41712e+00	1.55262e+00	1.71241e+00	1.90032e+00	2.12082e+00	2.37913e+00	2.68136e+00	3.03468e+00	3.44743e+00	3.92936e+00	4.49186e+00	5.14821e+00	5.91391e+00	6.80705e+00	7.84871e+00	9.06348e+00	1.04801e+01	1.21319e+01	1.40579e+01	1.63037e+01	1.89222e+01	2.19753e+01	2.55351e+01
0.0750	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99982e-01	9.99971e-01	9.99954e-01	9.99927e-01	9.99885e-01	9.99818e-01	9.99711e-01	9.99543e-01	9.99277e-01	9.98858e-01	9.98199e-01	9.97169e-01	9.95570e-01	9.93116e-01	9.89419e-01	9.83992e-01	9.76323e-01	9.66039e-01	9.53148e-01	9.38232e-01	9.22407e-01	9.07018e-01	8.93296e-01	8.82219e-01	8.74561e-01	8.70991e-01	8.72141e-01	8.78654e-01	8.91210e-01	9.10558e-01	9.37537e-01	9.73108e-01	1.01838e+00	1.07464e+00	1.14339e+00	1.22640e+00	1.32574e+00	1.44386e+00	1.58360e+00	1.74832e+00	1.94194e+00	2.16908e+00	2.43511e+00	2.74633e+00	3.11011e+00	3.53504e+00	4.03116e+00	4.61019e+00	5.28581e+00	6.07398e+00	6.99329e+00	8.06546e+00	9.31581e+00	1.07738e+01	1.24740e+01	1.44564e+01	1.67679e+01	1.94631e+01	2.26055e+01	2.62694e+01
0.0775	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99955e-01	9.99928e-01	9.99887e-01	9.99820e-01	9.99715e-01	9.99549e-01	9.99287e-01	9.98874e-01	9.98225e-01	9.97210e-01	9.95634e-01	9.93216e-01	9.89573e-01	9.84225e-01	9.76671e-01	9.66546e-01	9.53863e-01	9.39209e-01	9.23704e-01	9.08695e-01	8.95420e-01	8.84864e-01	8.77810e-01	8.74938e-01	8.76890e-01	8.84321e-01	8.97927e-01	9.18475e-01	9.46825e-01	9.83964e-01	1.03103e+00	1.08935e+00	1.16047e+00	1.24622e+00	1.34872e+00	1.47048e+00	1.61444e+00	1.78406e+00	1.98338e+00	2.21713e+00	2.49085e+00	2.81103e+00	3.18523e+00	3.62230e+00	4.13256e+00	4.72807e+00	5.42290e+00	6.23344e+00	7.17884e+00	8.28142e+00	9.56722e+00	1.10666e+01	1.28149e+01	1.48535e+01	1.72305e+01	2.00020e+01	2.32335e+01	2.70011e+01
0.0800	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99955e-01	9.99929e-01	9.99888e-01	9.99823e-01	9.99719e-01	9.99556e-01	9.99298e-01	9.98891e-01	9.98251e-01	9.97251e-01	9.95699e-01	9.93317e-01	9.89728e-01	9.84461e-01	9.77022e-01	9.67055e-01	9.54582e-01	9.40192e-01	9.25007e-01	9.10379e-01	8.97550e-01	8.87513e-01	8.81063e-01	8.78885e-01	8.81635e-01	8.89979e-01	9.04629e-01	9.26369e-01	9.56082e-01	9.94780e-01	1.04363e+00	1.10400e+00	1.17748e+00	1.26595e+00	1.37159e+00	1.49698e+00	1.64515e+00	1.81966e+00	2.02464e+00	2.26498e+00	2.54637e+00	2.87547e+00	3.26006e+00	3.70922e+00	4.23358e+00	4.84552e+00	5.55948e+00	6.39233e+00	7.36374e+00	8.49663e+00	9.81776e+00	1.13583e+01	1.31547e+01	1.52493e+01	1.76915e+01	2.05391e+01	2.38593e+01	2.77305e+01
0.0825	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99956e-01	9.99931e-01	9.99890e-01	9.99826e-01	9.99724e-01	9.99563e-01	9.99309e-01	9.98908e-01	9.98278e-01	9.97293e-01	9.95763e-01	9.93418e-01	9.89883e-01	9.84697e-01	9.77375e-01	9.67568e-01	9.55305e-01	9.41179e-01	9.26316e-01	9.12068e-01	8.99685e-01	8.90168e-01	8.84317e-01	8.82831e-01	8.86375e-01	8.95627e-01	9.11315e-01	9.34240e-01	9.65308e-01	1.00556e+00	1.05618e+00	1.11860e+00	1.19442e+00	1.28559e+00	1.39436e+00	1.52337e+00	1.67574e+00	1.85511e+00	2.06574e+00	2.31265e+00	2.60168e+00	2.93967e+00	3.33461e+00	3.79584e+00	4.33425e+00	4.96256e+00	5.69560e+00	6.55069e+00	7.54802e+00	8.71113e+00	1.00675e+01	1.16491e+01	1.34934e+01	1.56438e+01	1.81511e+01	2.10746e+01	2.44832e+01	2.84575e+01
0.0850	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99957e-01	9.99932e-01	9.99892e-01	9.99828e-01	9.99728e-01	9.99569e-01	9.99319e-01	9.98924e-01	9.98304e-01	9.97334e-01	9.95829e-01	9.93519e-01	9.90040e-01	9.84935e-01	9.77729e-01	9.68083e-01	9.56031e-01	9.42171e-01	9.27629e-01	9.13762e-01	9.01824e-01	8.92825e-01	8.87573e-01	8.86776e-01	8.91109e-01	9.01265e-01	9.17985e-01	9.42090e-01	9.74505e-01	1.01629e+00	1.06869e+00	1.13313e+00	1.21130e+00	1.30516e+00	1.41704e+00	1.54966e+00	1.70620e+00	1.89042e+00	2.10669e+00	2.36014e+00	2.65679e+00	3.00364e+00	3.40890e+00	3.88216e+00	4.43457e+00	5.07920e+00	5.83127e+00	6.70854e+00	7.73171e+00	8.92495e+00	1.03164e+01	1.19390e+01	1.38310e+01	1.60371e+01	1.86093e+01	2.16084e+01	2.51053e+01	2.91823e+01
0.0875	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99958e-01	9.99933e-01	9.99893e-01	9.99831e-01	9.99732e-01	9.99576e-01	9.99330e-01	9.98941e-01	9.98331e-01	9.97376e-01	9.95894e-01	9.93621e-01	9.90197e-01	9.85174e-01	9.78085e-01	9.68600e-01	9.56760e-01	9.43166e-01	9.28946e-01	9.15460e-01	9.03968e-01	8.95485e-01	8.90830e-01	8.90719e-01	8.95838e-01	9.06893e-01	9.24640e-01	9.49917e-01	9.83673e-01	1.02700e+00	1.08115e+00	1.14762e+00	1.22811e+00	1.32466e+00	1.43964e+00	1.57585e+00	1.73655e+00	1.92560e+00	2.14748e+00	2.40746e+00	2.71170e+00	3.06739e+00	3.48295e+00	3.96819e+00	4.53458e+00	5.19549e+00	5.96652e+00	6.86590e+00	7.91485e+00	9.13813e+00	1.05646e+01	1.22281e+01	1.41677e+01	1.64292e+01	1.90662e+01	2.21407e+01	2.57255e+01	2.99051e+01
0.0900	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99974e-01	9.99958e-01	9.99934e-01	9.99895e-01	9.99834e-01	9.99737e-01	9.99583e-01	9.99340e-01	9.98958e-01	9.98358e-01	9.97418e-01	9.95960e-01	9.93724e-01	9.90355e-01	9.85414e-01	9.78442e-01	9.69119e-01	9.57491e-01	9.44164e-01	9.30267e-01	9.17163e-01	9.06115e-01	8.98148e-01	8.94087e-01	8.94659e-01	9.00561e-01	9.12510e-01	9.31279e-01	9.57723e-01	9.92813e-01	1.03767e+00	1.09357e+00	1.16205e+00	1.24486e+00	1.34408e+00	1.46215e+00	1.60194e+00	1.76680e+00	1.96066e+00	2.18813e+00	2.45462e+00	2.76643e+00	3.13094e+00	3.55676e+00	4.05396e+00	4.63428e+00	5.31142e+00	6.10137e+00	7.02280e+00	8.09746e+00	9.35071e+00	1.08122e+01	1.25163e+01	1.45034e+01	1.68203e+01	1.95218e+01	2.26716e+01	2.63441e+01	3.06260e+01
0.0925	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99959e-01	9.99935e-01	9.99897e-01	9.99836e-01	9.99741e-01	9.99590e-01	9.99351e-01	9.98975e-01	9.98384e-01	9.97460e-01	9.96026e-01	9.93827e-01	9.90513e-01	9.85654e-01	9.78801e-01	9.69640e-01	9.58225e-01	9.45166e-01	9.31592e-01	9.18868e-01	9.08265e-01	9.00812e-01	8.97344e-01	8.98596e-01	9.05277e-01	9.18117e-01	9.37903e-01	9.65508e-01	1.00193e+00	1.04830e+00	1.10595e+00	1.17643e+00	1.26154e+00	1.36343e+00	1.48459e+00	1.62794e+00	1.79693e+00	1.99560e+00	2.22865e+00	2.50163e+00	2.82099e+00	3.19429e+00	3.63035e+00	4.13947e+00	4.73368e+00	5.42702e+00	6.23585e+00	7.17927e+00	8.27956e+00	9.56271e+00	1.10590e+01	1.28038e+01	1.48382e+01	1.72103e+01	1.99762e+01	2.32011e+01	2.69611e+01	3.13450e+01
0.0950	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99960e-01	9.99936e-01	9.99898e-01	9.99839e-01	9.99745e-01	9.99597e-01	9.99362e-01	9.98992e-01	9.98411e-01	9.97503e-01	9.96092e-01	9.93930e-01	9.90672e-01	9.85896e-01	9.79160e-01	9.70162e-01	9.58961e-01	9.46170e-01	9.32919e-01	9.20577e-01	9.10417e-01	9.03477e-01	9.00600e-01	9.02531e-01	9.09987e-01	9.23714e-01	9.44511e-01	9.73272e-01	1.01101e+00	1.05890e+00	1.11828e+00	1.19076e+00	1.27818e+00	1.38272e+00	1.50694e+00	1.65385e+00	1.82697e+00	2.03042e+00	2.26905e+00	2.54850e+00	2.87539e+00	3.25745e+00	3.70372e+00	4.22474e+00	4.83281e+00	5.54230e+00	6.36996e+00	7.33532e+00	8.46120e+00	9.77416e+00	1.13052e+01	1.30905e+01	1.51722e+01	1.75994e+01	2.04295e+01	2.37292e+01	2.75766e+01	3.20623e+01
0.0975	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99960e-01	9.99937e-01	9.99900e-01	9.99842e-01	9.99749e-01	9.99603e-01	9.99373e-01	9.99009e-01	9.98438e-01	9.97545e-01	9.96159e-01	9.94033e-01	9.90832e-01	9.86138e-01	9.79521e-01	9.70686e-01	9.59699e-01	9.47176e-01	9.34249e-01	9.22288e-01	9.12571e-01	9.06143e-01	9.03856e-01	9.06461e-01	9.14691e-01	9.29299e-01	9.51104e-01	9.81016e-01	1.02007e+00	1.06946e+00	1.13058e+00	1.20504e+00	1.29475e+00	1.40194e+00	1.52923e+00	1.67968e+00	1.85691e+00	2.06514e+00	2.30931e+00	2.59522e+00	2.92963e+00	3.32044e+00	3.77690e+00	4.30978e+00	4.93168e+00	5.65728e+00	6.50372e+00	7.49098e+00	8.64238e+00	9.98509e+00	1.15508e+01	1.33766e+01	1.55054e+01	1.79876e+01	2.08817e+01	2.42562e+01	2.81906e+01	3.27779e+01
0.1000	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99961e-01	9.99938e-01	9.99902e-01	9.99845e-01	9.99754e-01	9.99610e-01	9.99384e-01	9.99027e-01	9.98465e-01	9.97588e-01	9.96226e-01	9.94137e-01	9.90992e-01	9.86381e-01	9.79883e-01	9.71211e-01	9.60439e-01	9.48185e-01	9.35582e-01	9.24002e-01	9.14727e-01	9.08810e-01	9.07110e-01	9.10388e-01	9.19387e-01	9.34874e-01	9.57682e-01	9.88740e-01	1.02911e+00	1.08000e+00	1.14284e+00	1.21928e+00	1.31128e+00	1.42110e+00	1.55144e+00	1.70543e+00	1.88676e+00	2.09976e+00	2.34947e+00	2.64181e+00	2.98371e+00	3.38325e+00	3.84987e+00	4.39460e+00	5.03030e+00	5.77198e+00	6.63716e+00	7.64626e+00	8.82312e+00	1.01955e+01	1.17959e+01	1.36619e+01	1.58378e+01	1.83748e+01	2.13329e+01	2.47819e+01	2.88032e+01	3.34918e+01
0.1025	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99985e-01	9.99976e-01	9.99962e-01	9.99939e-01	9.99904e-01	9.99847e-01	9.99758e-01	9.99617e-01	9.99395e-01	9.99044e-01	9.98492e-01	9.97630e-01	9.96293e-01	9.94241e-01	9.91152e-01	9.86624e-01	9.80245e-01	9.71738e-01	9.61181e-01	9.49195e-01	9.36916e-01	9.25717e-01	9.16884e-01	9.11477e-01	9.10362e-01	9.14311e-01	9.24077e-01	9.40439e-01	9.64246e-01	9.96445e-01	1.03811e+00	1.09050e+00	1.15506e+00	1.23348e+00	1.32775e+00	1.44021e+00	1.57359e+00	1.73110e+00	1.91653e+00	2.13427e+00	2.38951e+00	2.68828e+00	3.03766e+00	3.44590e+00	3.92267e+00	4.47921e+00	5.12867e+00	5.88640e+00	6.77028e+00	7.80119e+00	9.00346e+00	1.04055e+01	1.20404e+01	1.39467e+01	1.61695e+01	1.87613e+01	2.17832e+01	2.53066e+01	2.94146e+01	3.42043e+01
0.1050	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99976e-01	9.99962e-01	9.99940e-01	9.99905e-01	9.99850e-01	9.99762e-01	9.99624e-01	9.99406e-01	9.99061e-01	9.98520e-01	9.97673e-01	9.96359e-01	9.94345e-01	9.91312e-01	9.86868e-01	9.80609e-01	9.72265e-01	9.61923e-01	9.50207e-01	9.38252e-01	9.27434e-01	9.19043e-01	9.14144e-01	9.13612e-01	9.18230e-01	9.28759e-01	9.45993e-01	9.70795e-01	1.00413e+00	1.04710e+00	1.10098e+00	1.16725e+00	1.24763e+00	1.34418e+00	1.45925e+00	1.59567e+00	1.75670e+00	1.94621e+00	2.16869e+00	2.42944e+00	2.73462e+00	3.09146e+00	3.50840e+00	3.99528e+00	4.56362e+00	5.22682e+00	6.00056e+00	6.90311e+00	7.95577e+00	9.18341e+00	1.06150e+01	1.22843e+01	1.42309e+01	1.65005e+01	1.91469e+01	2.22325e+01	2.58301e+01	3.00247e+01	3.49154e+01
0.1075	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99977e-01	9.99963e-01	9.99941e-01	9.99907e-01	9.99853e-01	9.99767e-01	9.99631e-01	9.99417e-01	9.99078e-01	9.98547e-01	9.97716e-01	9.96427e-01	9.94450e-01	9.91473e-01	9.87113e-01	9.80973e-01	9.72793e-01	9.62667e-01	9.51221e-01	9.39590e-01	9.29152e-01	9.21202e-01	9.16810e-01	9.16861e-01	9.22144e-01	9.33434e-01	9.51537e-01	9.77329e-01	1.01180e+00	1.05606e+00	1.11143e+00	1.17940e+00	1.26175e+00	1.36055e+00	1.47825e+00	1.61769e+00	1.78223e+00	1.97581e+00	2.20302e+00	2.46927e+00	2.78085e+00	3.14514e+00	3.57075e+00	4.06773e+00	4.64783e+00	5.32476e+00	6.11448e+00	7.03566e+00	8.11003e+00	9.36298e+00	1.08241e+01	1.25278e+01	1.45145e+01	1.68309e+01	1.95318e+01	2.26809e+01	2.63527e+01	3.06337e+01	3.56251e+01
0.1100	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99977e-01	9.99964e-01	9.99942e-01	9.99909e-01	9.99856e-01	9.99771e-01	9.99638e-01	9.99428e-01	9.99096e-01	9.98574e-01	9.97759e-01	9.96494e-01	9.94554e-01	9.91634e-01	9.87357e-01	9.81337e-01	9.73323e-01	9.63412e-01	9.52235e-01	9.40929e-01	9.30871e-01	9.23361e-01	9.19476e-01	9.20107e-01	9.26054e-01	9.38102e-01	9.57070e-01	9.83850e-01	1.01945e+00	1.06500e+00	1.12184e+00	1.19152e+00	1.27582e+00	1.37688e+00	1.49719e+00	1.63965e+00	1.80769e+00	2.00533e+00	2.23727e+00	2.50900e+00	2.82697e+00	3.19869e+00	3.63295e+00	4.14002e+00	4.73187e+00	5.42248e+00	6.22816e+00	7.16793e+00	8.26398e+00	9.54220e+00	1.10328e+01	1.27709e+01	1.47975e+01	1.71606e+01	1.99159e+01	2.31285e+01	2.68742e+01	3.12415e+01	3.63334e+01
0.1125	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99944e-01	9.99911e-01	9.99858e-01	9.99776e-01	9.99645e-01	9.99438e-01	9.99113e-01	9.98602e-01	9.97802e-01	9.96561e-01	9.94659e-01	9.91796e-01	9.87603e-01	9.81703e-01	9.73853e-01	9.64158e-01	9.53251e-01	9.42269e-01	9.32591e-01	9.25520e-01	9.22140e-01	9.23350e-01	9.29960e-01	9.42763e-01	9.62592e-01	9.90357e-01	1.02708e+00	1.07392e+00	1.13224e+00	1.20360e+00	1.28986e+00	1.39317e+00	1.51608e+00	1.66155e+00	1.83309e+00	2.03478e+00	2.27143e+00	2.54864e+00	2.87298e+00	3.25212e+00	3.69502e+00	4.21216e+00	4.81573e+00	5.52001e+00	6.34161e+00	7.29995e+00	8.41764e+00	9.72108e+00	1.12410e+01	1.30134e+01	1.50801e+01	1.74898e+01	2.02994e+01	2.35753e+01	2.73949e+01	3.18482e+01	3.70405e+01
0.1150	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99945e-01	9.99912e-01	9.99861e-01	9.99780e-01	9.99652e-01	9.99449e-01	9.99130e-01	9.98629e-01	9.97845e-01	9.96629e-01	9.94764e-01	9.91957e-01	9.87848e-01	9.82068e-01	9.74383e-01	9.64905e-01	9.54268e-01	9.43611e-01	9.34312e-01	9.27680e-01	9.24804e-01	9.26591e-01	9.33860e-01	9.47417e-01	9.68105e-01	9.96850e-01	1.03469e+00	1.08281e+00	1.14260e+00	1.21566e+00	1.30386e+00	1.40942e+00	1.53492e+00	1.68340e+00	1.85842e+00	2.06416e+00	2.30551e+00	2.58819e+00	2.91889e+00	3.30544e+00	3.75697e+00	4.28414e+00	4.89943e+00	5.61734e+00	6.45485e+00	7.43171e+00	8.57101e+00	9.89964e+00	1.14490e+01	1.32556e+01	1.53621e+01	1.78183e+01	2.06822e+01	2.40214e+01	2.79146e+01	3.24539e+01	3.77465e+01
0.1175	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99966e-01	9.99946e-01	9.99914e-01	9.99864e-01	9.99784e-01	9.99659e-01	9.99460e-01	9.99148e-01	9.98656e-01	9.97888e-01	9.96696e-01	9.94869e-01	9.92119e-01	9.88094e-01	9.82434e-01	9.74915e-01	9.65653e-01	9.55286e-01	9.44953e-01	9.36033e-01	9.29839e-01	9.27466e-01	9.29829e-01	9.37756e-01	9.52063e-01	9.73608e-01	1.00333e+00	1.04229e+00	1.09169e+00	1.15294e+00	1.22768e+00	1.31783e+00	1.42562e+00	1.55371e+00	1.70520e+00	1.88369e+00	2.09347e+00	2.33951e+00	2.62765e+00	2.96470e+00	3.35864e+00	3.81878e+00	4.35599e+00	4.98296e+00	5.71450e+00	6.56788e+00	7.56325e+00	8.72411e+00	1.00779e+01	1.16565e+01	1.34973e+01	1.56437e+01	1.81463e+01	2.10644e+01	2.44667e+01	2.84336e+01	3.30587e+01	3.84513e+01
0.1200	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99966e-01	9.99947e-01	9.99916e-01	9.99867e-01	9.99789e-01	9.99666e-01	9.99471e-01	9.99165e-01	9.98684e-01	9.97931e-01	9.96764e-01	9.94974e-01	9.92281e-01	9.88340e-01	9.82800e-01	9.75446e-01	9.66401e-01	9.56304e-01	9.46295e-01	9.37755e-01	9.31998e-01	9.30127e-01	9.33065e-01	9.41647e-01	9.56703e-01	9.79100e-01	1.00980e+00	1.04987e+00	1.10054e+00	1.16326e+00	1.23968e+00	1.33176e+00	1.44179e+00	1.57247e+00	1.72694e+00	1.90891e+00	2.12272e+00	2.37344e+00	2.66703e+00	3.01042e+00	3.41174e+00	3.88048e+00	4.42771e+00	5.06635e+00	5.81149e+00	6.68071e+00	7.69456e+00	8.87696e+00	1.02558e+01	1.18637e+01	1.37386e+01	1.59248e+01	1.84738e+01	2.14459e+01	2.49113e+01	2.89517e+01	3.36625e+01	3.91550e+01
0.1225	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99948e-01	9.99918e-01	9.99869e-01	9.99793e-01	9.99673e-01	9.99482e-01	9.99182e-01	9.98711e-01	9.97974e-01	9.96831e-01	9.95079e-01	9.92443e-01	9.88586e-01	9.83167e-01	9.75978e-01	9.67149e-01	9.57323e-01	9.47638e-01	9.39477e-01	9.34157e-01	9.32787e-01	9.36297e-01	9.45534e-01	9.61335e-01	9.84583e-01	1.01625e+00	1.05743e+00	1.10938e+00	1.17355e+00	1.25164e+00	1.34566e+00	1.45792e+00	1.59117e+00	1.74863e+00	1.93407e+00	2.15190e+00	2.40731e+00	2.70633e+00	3.05605e+00	3.46475e+00	3.94207e+00	4.49930e+00	5.14959e+00	5.90830e+00	6.79336e+00	7.82566e+00	9.02956e+00	1.04335e+01	1.20706e+01	1.39796e+01	1.62055e+01	1.88009e+01	2.18270e+01	2.53553e+01	2.94690e+01	3.42654e+01	3.98577e+01
0.1250	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99949e-01	9.99919e-01	9.99872e-01	9.99798e-01	9.99680e-01	9.99494e-01	9.99200e-01	9.98739e-01	9.98018e-01	9.96899e-01	9.95185e-01	9.92606e-01	9.88832e-01	9.83534e-01	9.76510e-01	9.67899e-01	9.58343e-01	9.48982e-01	9.41199e-01	9.36315e-01	9.35445e-01	9.39526e-01	9.49415e-01	9.65960e-01	9.90056e-01	1.02269e+00	1.06498e+00	1.11819e+00	1.18382e+00	1.26358e+00	1.35952e+00	1.47401e+00	1.60984e+00	1.77028e+00	1.95918e+00	2.18103e+00	2.44110e+00	2.74555e+00	3.10160e+00	3.51765e+00	4.00355e+00	4.57076e+00	5.23269e+00	6.00497e+00	6.90583e+00	7.95655e+00	9.18193e+00	1.06109e+01	1.22772e+01	1.42202e+01	1.64858e+01	1.91274e+01	2.22074e+01	2.57986e+01	2.99857e+01	3.48675e+01	4.05594e+01
0.1275	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99980e-01	9.99969e-01	9.99950e-01	9.99921e-01	9.99875e-01	9.99802e-01	9.99687e-01	9.99505e-01	9.99217e-01	9.98766e-01	9.98061e-01	9.96967e-01	9.95290e-01	9.92768e-01	9.89079e-01	9.83901e-01	9.77043e-01	9.68648e-01	9.59363e-01	9.50325e-01	9.42920e-01	9.38472e-01	9.38101e-01	9.42752e-01	9.53292e-01	9.70578e-01	9.95520e-01	1.02912e+00	1.07251e+00	1.12698e+00	1.19406e+00	1.27550e+00	1.37336e+00	1.49007e+00	1.62846e+00	1.79188e+00	1.98423e+00	2.21009e+00	2.47483e+00	2.78471e+00	3.14706e+00	3.57047e+00	4.06492e+00	4.64210e+00	5.31565e+00	6.10147e+00	7.01812e+00	8.08724e+00	9.33407e+00	1.07881e+01	1.24835e+01	1.44605e+01	1.67657e+01	1.94535e+01	2.25874e+01	2.62413e+01	3.05016e+01	3.54688e+01	4.12602e+01
0.1300	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99969e-01	9.99951e-01	9.99923e-01	9.99878e-01	9.99807e-01	9.99694e-01	9.99516e-01	9.99235e-01	9.98794e-01	9.98104e-01	9.97034e-01	9.95395e-01	9.92930e-01	9.89326e-01	9.84268e-01	9.77576e-01	9.69398e-01	9.60383e-01	9.51669e-01	9.44642e-01	9.40628e-01	9.40755e-01	9.45975e-01	9.57163e-01	9.75189e-01	1.00097e+00	1.03554e+00	1.08002e+00	1.13576e+00	1.20428e+00	1.28739e+00	1.38716e+00	1.50609e+00	1.64705e+00	1.81344e+00	2.00924e+00	2.23910e+00	2.50849e+00	2.82379e+00	3.19245e+00	3.62319e+00	4.12619e+00	4.71334e+00	5.39849e+00	6.19784e+00	7.13025e+00	8.21775e+00	9.48600e+00	1.09650e+01	1.26896e+01	1.47005e+01	1.70452e+01	1.97792e+01	2.29668e+01	2.66835e+01	3.10169e+01	3.60693e+01	4.19601e+01
0.1325	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99952e-01	9.99925e-01	9.99881e-01	9.99811e-01	9.99701e-01	9.99527e-01	9.99252e-01	9.98821e-01	9.98147e-01	9.97102e-01	9.95501e-01	9.93093e-01	9.89572e-01	9.84635e-01	9.78109e-01	9.70148e-01	9.61403e-01	9.53013e-01	9.46363e-01	9.42784e-01	9.43407e-01	9.49195e-01	9.61030e-01	9.79792e-01	1.00642e+00	1.04194e+00	1.08753e+00	1.14452e+00	1.21449e+00	1.29925e+00	1.40094e+00	1.52208e+00	1.66560e+00	1.83495e+00	2.03419e+00	2.26806e+00	2.54210e+00	2.86280e+00	3.23776e+00	3.67583e+00	4.18737e+00	4.78447e+00	5.48121e+00	6.29407e+00	7.24223e+00	8.34808e+00	9.63773e+00	1.11416e+01	1.28953e+01	1.49401e+01	1.73244e+01	2.01044e+01	2.33458e+01	2.71251e+01	3.15315e+01	3.66691e+01	4.26592e+01
0.1350	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99981e-01	9.99971e-01	9.99954e-01	9.99926e-01	9.99883e-01	9.99815e-01	9.99708e-01	9.99538e-01	9.99270e-01	9.98849e-01	9.98190e-01	9.97170e-01	9.95606e-01	9.93255e-01	9.89819e-01	9.85003e-01	9.78642e-01	9.70898e-01	9.62423e-01	9.54357e-01	9.48084e-01	9.44938e-01	9.46057e-01	9.52411e-01	9.64891e-01	9.84390e-01	1.01185e+00	1.04833e+00	1.09501e+00	1.15326e+00	1.22467e+00	1.31109e+00	1.41469e+00	1.53804e+00	1.68411e+00	1.85643e+00	2.05911e+00	2.29697e+00	2.57565e+00	2.90175e+00	3.28300e+00	3.72839e+00	4.24846e+00	4.85549e+00	5.56382e+00	6.39017e+00	7.35405e+00	8.47824e+00	9.78926e+00	1.13181e+01	1.31008e+01	1.51795e+01	1.76032e+01	2.04293e+01	2.37243e+01	2.75662e+01	3.20455e+01	3.72682e+01	4.33574e+01
0.1375	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99971e-01	9.99955e-01	9.99928e-01	9.99886e-01	9.99820e-01	9.99715e-01	9.99549e-01	9.99287e-01	9.98876e-01	9.98234e-01	9.97238e-01	9.95712e-01	9.93417e-01	9.90066e-01	9.85371e-01	9.79176e-01	9.71648e-01	9.63444e-01	9.55700e-01	9.49804e-01	9.47091e-01	9.48706e-01	9.55624e-01	9.68748e-01	9.88980e-01	1.01728e+00	1.05471e+00	1.10249e+00	1.16199e+00	1.23483e+00	1.32290e+00	1.42841e+00	1.55396e+00	1.70259e+00	1.87786e+00	2.08398e+00	2.32582e+00	2.60914e+00	2.94064e+00	3.32816e+00	3.78087e+00	4.30946e+00	4.92642e+00	5.64631e+00	6.48614e+00	7.46574e+00	8.60823e+00	9.94061e+00	1.14943e+01	1.33060e+01	1.54186e+01	1.78818e+01	2.07538e+01	2.41024e+01	2.80068e+01	3.25590e+01	3.78666e+01	4.40549e+01
0.1400	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99956e-01	9.99930e-01	9.99889e-01	9.99824e-01	9.99722e-01	9.99560e-01	9.99305e-01	9.98904e-01	9.98277e-01	9.97305e-01	9.95817e-01	9.93580e-01	9.90313e-01	9.85738e-01	9.79709e-01	9.72398e-01	9.64464e-01	9.57044e-01	9.51523e-01	9.49243e-01	9.51352e-01	9.58834e-01	9.72600e-01	9.93563e-01	1.02270e+00	1.06108e+00	1.10994e+00	1.17069e+00	1.24497e+00	1.33469e+00	1.44211e+00	1.56986e+00	1.72103e+00	1.89926e+00	2.10880e+00	2.35463e+00	2.64258e+00	2.97947e+00	3.37327e+00	3.83328e+00	4.37038e+00	4.99725e+00	5.72869e+00	6.58199e+00	7.57728e+00	8.73807e+00	1.00918e+01	1.16703e+01	1.35110e+01	1.56574e+01	1.81599e+01	2.10779e+01	2.44801e+01	2.84469e+01	3.30719e+01	3.84644e+01	4.47516e+01
0.1425	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99957e-01	9.99932e-01	9.99892e-01	9.99829e-01	9.99729e-01	9.99571e-01	9.99322e-01	9.98931e-01	9.98320e-01	9.97373e-01	9.95923e-01	9.93743e-01	9.90560e-01	9.86106e-01	9.80242e-01	9.73148e-01	9.65484e-01	9.58387e-01	9.53242e-01	9.51394e-01	9.53995e-01	9.62040e-01	9.76447e-01	9.98140e-01	1.02811e+00	1.06744e+00	1.11739e+00	1.17938e+00	1.25509e+00	1.34646e+00	1.45578e+00	1.58573e+00	1.73944e+00	1.92062e+00	2.13359e+00	2.38339e+00	2.67597e+00	3.01824e+00	3.41831e+00	3.88562e+00	4.43121e+00	5.06799e+00	5.81098e+00	6.67772e+00	7.68870e+00	8.86777e+00	1.02428e+01	1.18462e+01	1.37158e+01	1.58959e+01	1.84379e+01	2.14017e+01	2.48574e+01	2.88866e+01	3.35843e+01	3.90616e+01	4.54477e+01
0.1450	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99958e-01	9.99933e-01	9.99895e-01	9.99833e-01	9.99736e-01	9.99582e-01	9.99340e-01	9.98959e-01	9.98364e-01	9.97441e-01	9.96028e-01	9.93905e-01	9.90806e-01	9.86473e-01	9.80776e-01	9.73898e-01	9.66504e-01	9.59730e-01	9.54961e-01	9.53543e-01	9.56637e-01	9.65243e-01	9.80289e-01	1.00271e+00	1.03351e+00	1.07379e+00	1.12482e+00	1.18806e+00	1.26520e+00	1.35821e+00	1.46943e+00	1.60157e+00	1.75782e+00	1.94195e+00	2.15833e+00	2.41211e+00	2.70931e+00	3.05696e+00	3.46328e+00	3.93788e+00	4.49197e+00	5.13864e+00	5.89316e+00	6.77335e+00	7.79999e+00	8.99732e+00	1.03936e+01	1.20218e+01	1.39204e+01	1.61342e+01	1.87155e+01	2.17252e+01	2.52343e+01	2.93258e+01	3.40962e+01	3.96582e+01	4.61431e+01
0.1475	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99959e-01	9.99935e-01	9.99897e-01	9.99837e-01	9.99742e-01	9.99593e-01	9.99357e-01	9.98986e-01	9.98407e-01	9.97509e-01	9.96134e-01	9.94068e-01	9.91053e-01	9.86841e-01	9.81309e-01	9.74648e-01	9.67524e-01	9.61072e-01	9.56678e-01	9.55691e-01	9.59276e-01	9.68442e-01	9.84126e-01	1.00727e+00	1.03890e+00	1.08013e+00	1.13224e+00	1.19672e+00	1.27528e+00	1.36994e+00	1.48305e+00	1.61738e+00	1.77617e+00	1.96324e+00	2.18304e+00	2.44079e+00	2.74260e+00	3.09563e+00	3.50820e+00	3.99009e+00	4.55266e+00	5.20921e+00	5.97525e+00	6.86887e+00	7.91116e+00	9.12673e+00	1.05443e+01	1.21973e+01	1.41248e+01	1.63723e+01	1.89929e+01	2.20484e+01	2.56109e+01	2.97647e+01	3.46077e+01	4.02543e+01	4.68378e+01
0.1500	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99960e-01	9.99937e-01	9.99900e-01	9.99842e-01	9.99749e-01	9.99604e-01	9.99374e-01	9.99014e-01	9.98450e-01	9.97577e-01	9.96239e-01	9.94230e-01	9.91300e-01	9.87208e-01	9.81842e-01	9.75398e-01	9.68544e-01	9.62414e-01	9.58395e-01	9.57837e-01	9.61913e-01	9.71638e-01	9.87958e-01	1.01183e+00	1.04428e+00	1.08646e+00	1.13965e+00	1.20537e+00	1.28535e+00	1.38165e+00	1.49665e+00	1.63316e+00	1.79449e+00	1.98450e+00	2.20771e+00	2.46943e+00	2.77585e+00	3.13424e+00	3.55307e+00	4.04222e+00	4.61328e+00	5.27971e+00	6.05726e+00	6.96429e+00	8.02221e+00	9.25602e+00	1.06948e+01	1.23726e+01	1.43290e+01	1.66102e+01	1.92700e+01	2.23712e+01	2.59872e+01	3.02031e+01	3.51187e+01	4.08498e+01	4.75320e+01
0.1525	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99985e-01	9.99976e-01	9.99961e-01	9.99939e-01	9.99903e-01	9.99846e-01	9.99757e-01	9.99615e-01	9.99392e-01	9.99041e-01	9.98494e-01	9.97644e-01	9.96344e-01	9.94392e-01	9.91546e-01	9.87575e-01	9.82375e-01	9.76148e-01	9.69563e-01	9.63755e-01	9.60110e-01	9.59982e-01	9.64548e-01	9.74831e-01	9.91786e-01	1.01638e+00	1.04966e+00	1.09277e+00	1.14705e+00	1.21400e+00	1.29540e+00	1.39333e+00	1.51022e+00	1.64893e+00	1.81279e+00	2.00573e+00	2.23235e+00	2.49802e+00	2.80906e+00	3.17281e+00	3.59787e+00	4.09430e+00	4.67382e+00	5.35013e+00	6.13918e+00	7.05961e+00	8.13316e+00	9.38518e+00	1.08452e+01	1.25478e+01	1.45330e+01	1.68478e+01	1.95469e+01	2.26939e+01	2.63631e+01	3.06412e+01	3.56292e+01	4.14449e+01	4.82255e+01
0.1550	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99976e-01	9.99962e-01	9.99940e-01	9.99906e-01	9.99851e-01	9.99764e-01	9.99626e-01	9.99409e-01	9.99069e-01	9.98537e-01	9.97712e-01	9.96450e-01	9.94555e-01	9.91793e-01	9.87942e-01	9.82908e-01	9.76897e-01	9.70582e-01	9.65096e-01	9.61825e-01	9.62125e-01	9.67180e-01	9.78020e-01	9.95609e-01	1.02093e+00	1.05503e+00	1.09908e+00	1.15443e+00	1.22261e+00	1.30544e+00	1.40500e+00	1.52378e+00	1.66467e+00	1.83105e+00	2.02692e+00	2.25695e+00	2.52658e+00	2.84222e+00	3.21133e+00	3.64263e+00	4.14633e+00	4.73431e+00	5.42047e+00	6.22101e+00	7.15484e+00	8.24401e+00	9.51422e+00	1.09955e+01	1.27228e+01	1.47368e+01	1.70853e+01	1.98235e+01	2.30162e+01	2.67387e+01	3.10789e+01	3.61394e+01	4.20395e+01	4.89186e+01
0.1575	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99977e-01	9.99964e-01	9.99942e-01	9.99908e-01	9.99855e-01	9.99770e-01	9.99637e-01	9.99427e-01	9.99096e-01	9.98580e-01	9.97780e-01	9.96555e-01	9.94717e-01	9.92040e-01	9.88310e-01	9.83440e-01	9.77646e-01	9.71600e-01	9.66436e-01	9.63538e-01	9.64267e-01	9.69810e-01	9.81205e-01	9.99427e-01	1.02547e+00	1.06039e+00	1.10538e+00	1.16180e+00	1.23122e+00	1.31546e+00	1.41665e+00	1.53731e+00	1.68038e+00	1.84929e+00	2.04809e+00	2.28152e+00	2.55511e+00	2.87534e+00	3.24980e+00	3.68734e+00	4.19829e+00	4.79473e+00	5.49075e+00	6.30277e+00	7.24999e+00	8.35475e+00	9.64316e+00	1.11456e+01	1.28976e+01	1.49405e+01	1.73225e+01	2.00999e+01	2.33383e+01	2.71140e+01	3.15163e+01	3.66491e+01	4.26336e+01	4.96111e+01
0.1600	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99944e-01	9.99911e-01	9.99859e-01	9.99777e-01	9.99648e-01	9.99444e-01	9.99124e-01	9.98623e-01	9.97847e-01	9.96660e-01	9.94879e-01	9.92286e-01	9.88676e-01	9.83973e-01	9.78395e-01	9.72618e-01	9.67775e-01	9.65251e-01	9.66407e-01	9.72438e-01	9.84388e-01	1.00324e+00	1.03000e+00	1.06574e+00	1.11167e+00	1.16916e+00	1.23981e+00	1.32546e+00	1.42829e+00	1.55083e+00	1.69607e+00	1.86750e+00	2.06923e+00	2.30606e+00	2.58360e+00	2.90843e+00	3.28823e+00	3.73200e+00	4.25020e+00	4.85510e+00	5.56096e+00	6.38446e+00	7.34505e+00	8.46541e+00	9.77198e+00	1.12956e+01	1.30723e+01	1.51440e+01	1.75596e+01	2.03761e+01	2.36601e+01	2.74891e+01	3.19534e+01	3.71585e+01	4.32274e+01	5.03031e+01
0.1625	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99966e-01	9.99946e-01	9.99914e-01	9.99864e-01	9.99784e-01	9.99659e-01	9.99462e-01	9.99151e-01	9.98666e-01	9.97915e-01	9.96766e-01	9.95041e-01	9.92532e-01	9.89043e-01	9.84505e-01	9.79144e-01	9.73636e-01	9.69114e-01	9.66962e-01	9.68545e-01	9.75063e-01	9.87566e-01	1.00705e+00	1.03452e+00	1.07108e+00	1.11795e+00	1.17651e+00	1.24838e+00	1.33545e+00	1.43990e+00	1.56432e+00	1.71174e+00	1.88569e+00	2.09035e+00	2.33056e+00	2.61205e+00	2.94147e+00	3.32662e+00	3.77661e+00	4.30207e+00	4.91540e+00	5.63110e+00	6.46608e+00	7.44003e+00	8.57597e+00	9.90071e+00	1.14455e+01	1.32469e+01	1.53474e+01	1.77965e+01	2.06522e+01	2.39818e+01	2.78639e+01	3.23902e+01	3.76676e+01	4.38207e+01	5.09947e+01
0.1650	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99947e-01	9.99917e-01	9.99868e-01	9.99791e-01	9.99670e-01	9.99479e-01	9.99179e-01	9.98710e-01	9.97983e-01	9.96871e-01	9.95204e-01	9.92779e-01	9.89410e-01	9.85037e-01	9.79892e-01	9.74653e-01	9.70452e-01	9.68673e-01	9.70682e-01	9.77685e-01	9.90742e-01	1.01085e+00	1.03904e+00	1.07642e+00	1.12422e+00	1.18385e+00	1.25695e+00	1.34542e+00	1.45150e+00	1.57780e+00	1.72739e+00	1.90386e+00	2.11143e+00	2.35504e+00	2.64047e+00	2.97449e+00	3.36498e+00	3.82118e+00	4.35388e+00	4.97566e+00	5.70119e+00	6.54762e+00	7.53494e+00	8.68645e+00	1.00293e+01	1.15953e+01	1.34214e+01	1.55506e+01	1.80333e+01	2.09280e+01	2.43032e+01	2.82384e+01	3.28267e+01	3.81763e+01	4.44136e+01	5.16858e+01
0.1675	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99949e-01	9.99919e-01	9.99873e-01	9.99798e-01	9.99681e-01	9.99496e-01	9.99206e-01	9.98753e-01	9.98050e-01	9.96976e-01	9.95366e-01	9.93025e-01	9.89776e-01	9.85568e-01	9.80639e-01	9.75670e-01	9.71789e-01	9.70382e-01	9.72817e-01	9.80306e-01	9.93914e-01	1.01465e+00	1.04356e+00	1.08175e+00	1.13048e+00	1.19118e+00	1.26550e+00	1.35538e+00	1.46308e+00	1.59126e+00	1.74301e+00	1.92200e+00	2.13249e+00	2.37949e+00	2.66887e+00	3.00746e+00	3.40329e+00	3.86571e+00	4.40565e+00	5.03586e+00	5.77122e+00	6.62911e+00	7.62977e+00	8.79684e+00	1.01579e+01	1.17450e+01	1.35957e+01	1.57537e+01	1.82699e+01	2.12037e+01	2.46244e+01	2.86128e+01	3.32629e+01	3.86848e+01	4.50062e+01	5.23765e+01
0.1700	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99969e-01	9.99951e-01	9.99922e-01	9.99877e-01	9.99805e-01	9.99692e-01	9.99514e-01	9.99233e-01	9.98796e-01	9.98118e-01	9.97081e-01	9.95527e-01	9.93270e-01	9.90143e-01	9.86100e-01	9.81387e-01	9.76685e-01	9.73125e-01	9.72090e-01	9.74951e-01	9.82923e-01	9.97082e-01	1.01845e+00	1.04807e+00	1.08707e+00	1.13673e+00	1.19849e+00	1.27404e+00	1.36532e+00	1.47465e+00	1.60470e+00	1.75862e+00	1.94012e+00	2.15353e+00	2.40392e+00	2.69723e+00	3.04041e+00	3.44157e+00	3.91020e+00	4.45737e+00	5.09601e+00	5.84120e+00	6.71053e+00	7.72454e+00	8.90716e+00	1.02863e+01	1.18946e+01	1.37699e+01	1.59566e+01	1.85063e+01	2.14792e+01	2.49454e+01	2.89869e+01	3.36989e+01	3.91929e+01	4.55985e+01	5.30669e+01
0.1725	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99953e-01	9.99925e-01	9.99881e-01	9.99812e-01	9.99703e-01	9.99531e-01	9.99261e-01	9.98839e-01	9.98185e-01	9.97186e-01	9.95689e-01	9.93516e-01	9.90509e-01	9.86631e-01	9.82134e-01	9.77701e-01	9.74461e-01	9.73797e-01	9.77082e-01	9.85538e-01	1.00025e+00	1.02224e+00	1.05257e+00	1.09239e+00	1.14297e+00	1.20580e+00	1.28256e+00	1.37526e+00	1.48620e+00	1.61812e+00	1.77421e+00	1.95822e+00	2.17454e+00	2.42831e+00	2.72556e+00	3.07332e+00	3.47981e+00	3.95465e+00	4.50906e+00	5.15612e+00	5.91112e+00	6.79190e+00	7.81924e+00	9.01741e+00	1.04147e+01	1.20441e+01	1.39441e+01	1.61595e+01	1.87426e+01	2.17545e+01	2.52662e+01	2.93607e+01	3.41347e+01	3.97007e+01	4.61904e+01	5.37568e+01
0.1750	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99993e-01	9.99988e-01	9.99982e-01	9.99971e-01	9.99954e-01	9.99928e-01	9.99886e-01	9.99819e-01	9.99714e-01	9.99548e-01	9.99288e-01	9.98882e-01	9.98253e-01	9.97291e-01	9.95851e-01	9.93762e-01	9.90874e-01	9.87162e-01	9.82880e-01	9.78716e-01	9.75796e-01	9.75502e-01	9.79212e-01	9.88151e-01	1.00341e+00	1.02603e+00	1.05707e+00	1.09770e+00	1.14921e+00	1.21310e+00	1.29108e+00	1.38518e+00	1.49774e+00	1.63152e+00	1.78978e+00	1.97630e+00	2.19553e+00	2.45269e+00	2.75387e+00	3.10620e+00	3.51802e+00	3.99907e+00	4.56070e+00	5.21618e+00	5.98100e+00	6.87320e+00	7.91388e+00	9.12758e+00	1.05430e+01	1.21935e+01	1.41181e+01	1.63622e+01	1.89788e+01	2.20297e+01	2.55869e+01	2.97344e+01	3.45702e+01	4.02084e+01	4.67820e+01	5.44464e+01
0.1775	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99956e-01	9.99931e-01	9.99890e-01	9.99826e-01	9.99725e-01	9.99566e-01	9.99316e-01	9.98925e-01	9.98320e-01	9.97396e-01	9.96012e-01	9.94007e-01	9.91240e-01	9.87692e-01	9.83626e-01	9.79730e-01	9.77129e-01	9.77207e-01	9.81340e-01	9.90762e-01	1.00657e+00	1.02981e+00	1.06156e+00	1.10300e+00	1.15544e+00	1.22038e+00	1.29958e+00	1.39508e+00	1.50926e+00	1.64491e+00	1.80533e+00	1.99436e+00	2.21650e+00	2.47704e+00	2.78215e+00	3.13906e+00	3.55620e+00	4.04345e+00	4.61230e+00	5.27620e+00	6.05082e+00	6.95446e+00	8.00846e+00	9.23770e+00	1.06712e+01	1.23428e+01	1.42920e+01	1.65648e+01	1.92149e+01	2.23047e+01	2.59074e+01	3.01079e+01	3.50055e+01	4.07157e+01	4.73734e+01	5.51357e+01
0.1800	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99958e-01	9.99933e-01	9.99895e-01	9.99833e-01	9.99736e-01	9.99583e-01	9.99343e-01	9.98968e-01	9.98387e-01	9.97501e-01	9.96174e-01	9.94253e-01	9.91605e-01	9.88222e-01	9.84372e-01	9.80743e-01	9.78462e-01	9.78910e-01	9.83467e-01	9.93370e-01	1.00972e+00	1.03359e+00	1.06605e+00	1.10829e+00	1.16166e+00	1.22766e+00	1.30808e+00	1.40497e+00	1.52076e+00	1.65829e+00	1.82086e+00	2.01239e+00	2.23744e+00	2.50136e+00	2.81040e+00	3.17188e+00	3.59435e+00	4.08779e+00	4.66387e+00	5.33618e+00	6.12060e+00	7.03567e+00	8.10298e+00	9.34774e+00	1.07993e+01	1.24921e+01	1.44658e+01	1.67673e+01	1.94508e+01	2.25797e+01	2.62278e+01	3.04813e+01	3.54406e+01	4.12228e+01	4.79645e+01	5.58247e+01
0.1825	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99974e-01	9.99960e-01	9.99936e-01	9.99899e-01	9.99840e-01	9.99747e-01	9.99600e-01	9.99370e-01	9.99011e-01	9.98455e-01	9.97605e-01	9.96335e-01	9.94498e-01	9.91970e-01	9.88752e-01	9.85117e-01	9.81756e-01	9.79794e-01	9.80611e-01	9.85591e-01	9.95975e-01	1.01288e+00	1.03736e+00	1.07053e+00	1.11358e+00	1.16787e+00	1.23493e+00	1.31656e+00	1.41485e+00	1.53226e+00	1.67165e+00	1.83638e+00	2.03041e+00	2.25837e+00	2.52566e+00	2.83863e+00	3.20468e+00	3.63247e+00	4.13211e+00	4.71540e+00	5.39612e+00	6.19034e+00	7.11683e+00	8.19745e+00	9.45773e+00	1.09274e+01	1.26412e+01	1.46396e+01	1.69697e+01	1.96866e+01	2.28545e+01	2.65480e+01	3.08545e+01	3.58755e+01	4.17297e+01	4.85553e+01	5.65134e+01
0.1850	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99985e-01	9.99976e-01	9.99961e-01	9.99939e-01	9.99903e-01	9.99847e-01	9.99758e-01	9.99618e-01	9.99398e-01	9.99054e-01	9.98522e-01	9.97710e-01	9.96496e-01	9.94743e-01	9.92335e-01	9.89281e-01	9.85861e-01	9.82768e-01	9.81125e-01	9.82312e-01	9.87714e-01	9.98578e-01	1.01602e+00	1.04113e+00	1.07501e+00	1.11886e+00	1.17407e+00	1.24219e+00	1.32503e+00	1.42473e+00	1.54374e+00	1.68499e+00	1.85188e+00	2.04842e+00	2.27928e+00	2.54995e+00	2.86684e+00	3.23746e+00	3.67056e+00	4.17639e+00	4.76689e+00	5.45602e+00	6.26004e+00	7.19794e+00	8.29188e+00	9.56767e+00	1.10554e+01	1.27903e+01	1.48133e+01	1.71721e+01	1.99224e+01	2.31291e+01	2.68681e+01	3.12275e+01	3.63103e+01	4.22364e+01	4.91459e+01	5.72018e+01
0.1875	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99977e-01	9.99963e-01	9.99942e-01	9.99908e-01	9.99854e-01	9.99769e-01	9.99635e-01	9.99425e-01	9.99097e-01	9.98589e-01	9.97814e-01	9.96657e-01	9.94987e-01	9.92699e-01	9.89810e-01	9.86605e-01	9.83780e-01	9.82455e-01	9.84011e-01	9.89835e-01	1.00118e+00	1.01917e+00	1.04490e+00	1.07948e+00	1.12414e+00	1.18027e+00	1.24944e+00	1.33350e+00	1.43458e+00	1.55521e+00	1.69832e+00	1.86737e+00	2.06640e+00	2.30016e+00	2.57421e+00	2.89502e+00	3.27020e+00	3.70863e+00	4.22065e+00	4.81836e+00	5.51589e+00	6.32970e+00	7.27902e+00	8.38625e+00	9.67755e+00	1.11834e+01	1.29393e+01	1.49869e+01	1.73743e+01	2.01580e+01	2.34037e+01	2.71881e+01	3.16004e+01	3.67449e+01	4.27430e+01	4.97363e+01	5.78900e+01
0.1900	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99978e-01	9.99965e-01	9.99944e-01	9.99912e-01	9.99861e-01	9.99780e-01	9.99652e-01	9.99452e-01	9.99140e-01	9.98656e-01	9.97919e-01	9.96819e-01	9.95232e-01	9.93064e-01	9.90339e-01	9.87349e-01	9.84790e-01	9.83784e-01	9.85709e-01	9.91954e-01	1.00378e+00	1.02231e+00	1.04866e+00	1.08394e+00	1.12941e+00	1.18646e+00	1.25668e+00	1.34195e+00	1.44443e+00	1.56666e+00	1.71163e+00	1.88284e+00	2.08437e+00	2.32103e+00	2.59845e+00	2.92319e+00	3.30293e+00	3.74667e+00	4.26487e+00	4.86979e+00	5.57572e+00	6.39932e+00	7.36005e+00	8.48058e+00	9.78738e+00	1.13113e+01	1.30883e+01	1.51604e+01	1.75765e+01	2.03936e+01	2.36782e+01	2.75079e+01	3.19731e+01	3.71793e+01	4.32493e+01	5.03265e+01	5.85780e+01
0.1925	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99967e-01	9.99947e-01	9.99916e-01	9.99868e-01	9.99791e-01	9.99669e-01	9.99479e-01	9.99182e-01	9.98723e-01	9.98023e-01	9.96979e-01	9.95476e-01	9.93428e-01	9.90867e-01	9.88092e-01	9.85800e-01	9.85112e-01	9.87405e-01	9.94071e-01	1.00637e+00	1.02545e+00	1.05242e+00	1.08841e+00	1.13468e+00	1.19264e+00	1.26392e+00	1.35039e+00	1.45427e+00	1.57811e+00	1.72494e+00	1.89829e+00	2.10232e+00	2.34189e+00	2.62267e+00	2.95133e+00	3.33564e+00	3.78468e+00	4.30907e+00	4.92120e+00	5.63553e+00	6.46891e+00	7.44104e+00	8.57487e+00	9.89717e+00	1.14391e+01	1.32372e+01	1.53339e+01	1.77786e+01	2.06290e+01	2.39526e+01	2.78276e+01	3.23458e+01	3.76136e+01	4.37555e+01	5.09165e+01	5.92657e+01
0.1950	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99950e-01	9.99921e-01	9.99874e-01	9.99802e-01	9.99687e-01	9.99506e-01	9.99225e-01	9.98790e-01	9.98127e-01	9.97140e-01	9.95720e-01	9.93791e-01	9.91395e-01	9.88834e-01	9.86809e-01	9.86439e-01	9.89101e-01	9.96187e-01	1.00897e+00	1.02859e+00	1.05617e+00	1.09286e+00	1.13993e+00	1.19881e+00	1.27114e+00	1.35883e+00	1.46409e+00	1.58954e+00	1.73823e+00	1.91373e+00	2.12026e+00	2.36272e+00	2.64688e+00	2.97945e+00	3.36832e+00	3.82267e+00	4.35325e+00	4.97258e+00	5.69530e+00	6.53847e+00	7.52200e+00	8.66912e+00	1.00069e+01	1.15670e+01	1.33861e+01	1.55073e+01	1.79806e+01	2.08644e+01	2.42268e+01	2.81473e+01	3.27183e+01	3.80478e+01	4.42615e+01	5.15064e+01	5.99532e+01
0.1975	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99953e-01	9.99925e-01	9.99881e-01	9.99812e-01	9.99704e-01	9.99534e-01	9.99268e-01	9.98857e-01	9.98232e-01	9.97301e-01	9.95964e-01	9.94155e-01	9.91922e-01	9.89576e-01	9.87818e-01	9.87765e-01	9.90794e-01	9.98301e-01	1.01156e+00	1.03172e+00	1.05992e+00	1.09731e+00	1.14519e+00	1.20498e+00	1.27836e+00	1.36725e+00	1.47391e+00	1.60096e+00	1.75150e+00	1.92916e+00	2.13818e+00	2.38354e+00	2.67106e+00	3.00755e+00	3.40098e+00	3.86064e+00	4.39740e+00	5.02394e+00	5.75505e+00	6.60800e+00	7.60293e+00	8.76333e+00	1.01166e+01	1.16947e+01	1.35349e+01	1.56806e+01	1.81825e+01	2.10997e+01	2.45011e+01	2.84668e+01	3.30907e+01	3.84818e+01	4.47674e+01	5.20960e+01	6.06406e+01
0.2000	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99955e-01	9.99929e-01	9.99888e-01	9.99823e-01	9.99721e-01	9.99561e-01	9.99311e-01	9.98924e-01	9.98336e-01	9.97461e-01	9.96208e-01	9.94518e-01	9.92449e-01	9.90317e-01	9.88826e-01	9.89090e-01	9.92487e-01	1.00041e+00	1.01415e+00	1.03485e+00	1.06366e+00	1.10176e+00	1.15043e+00	1.21114e+00	1.28557e+00	1.37567e+00	1.48371e+00	1.61237e+00	1.76477e+00	1.94457e+00	2.15609e+00	2.40435e+00	2.69523e+00	3.03564e+00	3.43362e+00	3.89859e+00	4.44153e+00	5.07527e+00	5.81477e+00	6.67749e+00	7.68382e+00	8.85751e+00	1.02263e+01	1.18224e+01	1.36837e+01	1.58539e+01	1.83845e+01	2.13350e+01	2.47752e+01	2.87863e+01	3.34630e+01	3.89157e+01	4.52732e+01	5.26856e+01	6.13278e+01
0.2025	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99974e-01	9.99958e-01	9.99934e-01	9.99895e-01	9.99834e-01	9.99738e-01	9.99588e-01	9.99353e-01	9.98991e-01	9.98440e-01	9.97621e-01	9.96452e-01	9.94880e-01	9.92976e-01	9.91058e-01	9.89832e-01	9.90414e-01	9.94178e-01	1.00252e+00	1.01673e+00	1.03798e+00	1.06741e+00	1.10620e+00	1.15568e+00	1.21730e+00	1.29278e+00	1.38408e+00	1.49351e+00	1.62377e+00	1.77802e+00	1.95998e+00	2.17398e+00	2.42513e+00	2.71939e+00	3.06371e+00	3.46625e+00	3.93652e+00	4.48564e+00	5.12657e+00	5.87446e+00	6.74697e+00	7.76469e+00	8.95166e+00	1.03359e+01	1.19501e+01	1.38324e+01	1.60272e+01	1.85863e+01	2.15702e+01	2.50493e+01	2.91057e+01	3.38352e+01	3.93496e+01	4.57789e+01	5.32750e+01	6.20149e+01
0.2050	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99961e-01	9.99938e-01	9.99902e-01	9.99845e-01	9.99756e-01	9.99615e-01	9.99396e-01	9.99058e-01	9.98544e-01	9.97781e-01	9.96695e-01	9.95243e-01	9.93502e-01	9.91798e-01	9.90838e-01	9.91738e-01	9.95868e-01	1.00463e+00	1.01932e+00	1.04110e+00	1.07115e+00	1.11064e+00	1.16091e+00	1.22345e+00	1.29997e+00	1.39248e+00	1.50330e+00	1.63516e+00	1.79126e+00	1.97537e+00	2.19186e+00	2.44591e+00	2.74352e+00	3.09176e+00	3.49885e+00	3.97443e+00	4.52973e+00	5.17786e+00	5.93413e+00	6.81641e+00	7.84553e+00	9.04578e+00	1.04455e+01	1.20777e+01	1.39811e+01	1.62004e+01	1.87881e+01	2.18053e+01	2.53233e+01	2.94250e+01	3.42074e+01	3.97833e+01	4.62845e+01	5.38643e+01	6.27018e+01
0.2075	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99977e-01	9.99964e-01	9.99942e-01	9.99909e-01	9.99856e-01	9.99773e-01	9.99642e-01	9.99439e-01	9.99124e-01	9.98648e-01	9.97941e-01	9.96938e-01	9.95605e-01	9.94027e-01	9.92537e-01	9.91844e-01	9.93059e-01	9.97556e-01	1.00674e+00	1.02190e+00	1.04423e+00	1.07488e+00	1.11507e+00	1.16614e+00	1.22959e+00	1.30716e+00	1.40087e+00	1.51307e+00	1.64654e+00	1.80449e+00	1.99074e+00	2.20973e+00	2.46667e+00	2.76765e+00	3.11980e+00	3.53145e+00	4.01232e+00	4.57379e+00	5.22912e+00	5.99378e+00	6.88583e+00	7.92634e+00	9.13987e+00	1.05551e+01	1.22054e+01	1.41297e+01	1.63736e+01	1.89899e+01	2.20404e+01	2.55972e+01	2.97443e+01	3.45795e+01	4.02170e+01	4.67900e+01	5.44535e+01	6.33886e+01
0.2100	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99979e-01	9.99966e-01	9.99947e-01	9.99916e-01	9.99867e-01	9.99790e-01	9.99669e-01	9.99481e-01	9.99191e-01	9.98751e-01	9.98101e-01	9.97181e-01	9.95967e-01	9.94552e-01	9.93276e-01	9.92848e-01	9.94380e-01	9.99243e-01	1.00884e+00	1.02448e+00	1.04734e+00	1.07861e+00	1.11950e+00	1.17137e+00	1.23573e+00	1.31434e+00	1.40925e+00	1.52284e+00	1.65790e+00	1.81771e+00	2.00611e+00	2.22759e+00	2.48742e+00	2.79176e+00	3.14782e+00	3.56402e+00	4.05020e+00	4.61785e+00	5.28037e+00	6.05341e+00	6.95523e+00	8.00713e+00	9.23393e+00	1.06646e+01	1.23329e+01	1.42783e+01	1.65467e+01	1.91916e+01	2.22754e+01	2.58711e+01	3.00635e+01	3.49515e+01	4.06506e+01	4.72954e+01	5.50426e+01	6.40753e+01
0.2125	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99969e-01	9.99951e-01	9.99923e-01	9.99878e-01	9.99807e-01	9.99696e-01	9.99524e-01	9.99258e-01	9.98855e-01	9.98261e-01	9.97423e-01	9.96328e-01	9.95077e-01	9.94015e-01	9.93852e-01	9.95700e-01	1.00093e+00	1.01095e+00	1.02706e+00	1.05046e+00	1.08234e+00	1.12393e+00	1.17659e+00	1.24186e+00	1.32152e+00	1.41763e+00	1.53260e+00	1.66926e+00	1.83092e+00	2.02146e+00	2.24543e+00	2.50815e+00	2.81585e+00	3.17583e+00	3.59658e+00	4.08806e+00	4.66188e+00	5.33160e+00	6.11302e+00	7.02461e+00	8.08789e+00	9.32797e+00	1.07741e+01	1.24605e+01	1.44269e+01	1.67198e+01	1.93933e+01	2.25105e+01	2.61450e+01	3.03826e+01	3.53235e+01	4.10842e+01	4.78007e+01	5.56317e+01	6.47619e+01
0.2150	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99982e-01	9.99972e-01	9.99955e-01	9.99930e-01	9.99888e-01	9.99824e-01	9.99723e-01	9.99566e-01	9.99324e-01	9.98958e-01	9.98420e-01	9.97666e-01	9.96689e-01	9.95602e-01	9.94752e-01	9.94855e-01	9.97019e-01	1.00261e+00	1.01305e+00	1.02963e+00	1.05357e+00	1.08606e+00	1.12835e+00	1.18180e+00	1.24798e+00	1.32869e+00	1.42600e+00	1.54235e+00	1.68061e+00	1.84412e+00	2.03681e+00	2.26326e+00	2.52887e+00	2.83994e+00	3.20382e+00	3.62912e+00	4.12590e+00	4.70590e+00	5.38281e+00	6.17261e+00	7.09397e+00	8.16864e+00	9.42199e+00	1.08836e+01	1.25880e+01	1.45755e+01	1.68928e+01	1.95949e+01	2.27454e+01	2.64188e+01	3.07018e+01	3.56954e+01	4.15177e+01	4.83060e+01	5.62206e+01	6.54485e+01
0.2175	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99960e-01	9.99936e-01	9.99899e-01	9.99841e-01	9.99750e-01	9.99608e-01	9.99391e-01	9.99062e-01	9.98580e-01	9.97908e-01	9.97050e-01	9.96125e-01	9.95489e-01	9.95857e-01	9.98337e-01	1.00430e+00	1.01515e+00	1.03220e+00	1.05668e+00	1.08978e+00	1.13276e+00	1.18701e+00	1.25410e+00	1.33585e+00	1.43436e+00	1.55210e+00	1.69196e+00	1.85731e+00	2.05214e+00	2.28109e+00	2.54959e+00	2.86401e+00	3.23180e+00	3.66165e+00	4.16373e+00	4.74990e+00	5.43400e+00	6.23219e+00	7.16332e+00	8.24937e+00	9.51599e+00	1.09931e+01	1.27155e+01	1.47240e+01	1.70659e+01	1.97965e+01	2.29804e+01	2.66926e+01	3.10208e+01	3.60673e+01	4.19511e+01	4.88112e+01	5.68095e+01	6.61350e+01
0.2200	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99910e-01	9.99858e-01	9.99777e-01	9.99651e-01	9.99457e-01	9.99165e-01	9.98739e-01	9.98150e-01	9.97410e-01	9.96649e-01	9.96226e-01	9.96858e-01	9.99654e-01	1.00598e+00	1.01725e+00	1.03478e+00	1.05979e+00	1.09350e+00	1.13718e+00	1.19222e+00	1.26022e+00	1.34300e+00	1.44271e+00	1.56183e+00	1.70329e+00	1.87050e+00	2.06747e+00	2.29890e+00	2.57029e+00	2.88807e+00	3.25977e+00	3.69417e+00	4.20155e+00	4.79389e+00	5.48518e+00	6.29175e+00	7.23265e+00	8.33008e+00	9.60997e+00	1.11025e+01	1.28430e+01	1.48725e+01	1.72389e+01	1.99981e+01	2.32153e+01	2.69663e+01	3.13399e+01	3.64391e+01	4.23845e+01	4.93164e+01	5.73984e+01	6.68214e+01
0.2225	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99987e-01	9.99980e-01	9.99968e-01	9.99950e-01	9.99921e-01	9.99875e-01	9.99804e-01	9.99693e-01	9.99523e-01	9.99268e-01	9.98898e-01	9.98391e-01	9.97771e-01	9.97171e-01	9.96961e-01	9.97859e-01	1.00097e+00	1.00766e+00	1.01934e+00	1.03734e+00	1.06290e+00	1.09722e+00	1.14159e+00	1.19742e+00	1.26632e+00	1.35015e+00	1.45106e+00	1.57156e+00	1.71461e+00	1.88367e+00	2.08278e+00	2.31670e+00	2.59098e+00	2.91212e+00	3.28772e+00	3.72668e+00	4.23936e+00	4.83787e+00	5.53635e+00	6.35130e+00	7.30196e+00	8.41078e+00	9.70394e+00	1.12120e+01	1.29705e+01	1.50210e+01	1.74119e+01	2.01997e+01	2.34502e+01	2.72401e+01	3.16589e+01	3.68109e+01	4.28179e+01	4.98215e+01	5.79872e+01	6.75078e+01
0.2250	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99993e-01	9.99989e-01	9.99983e-01	9.99973e-01	9.99957e-01	9.99932e-01	9.99892e-01	9.99831e-01	9.99735e-01	9.99590e-01	9.99371e-01	9.99057e-01	9.98633e-01	9.98130e-01	9.97694e-01	9.97696e-01	9.98859e-01	1.00228e+00	1.00934e+00	1.02144e+00	1.03991e+00	1.06600e+00	1.10093e+00	1.14599e+00	1.20262e+00	1.27243e+00	1.35730e+00	1.45940e+00	1.58128e+00	1.72593e+00	1.89683e+00	2.09809e+00	2.33449e+00	2.61165e+00	2.93615e+00	3.31567e+00	3.75917e+00	4.27715e+00	4.88183e+00	5.58750e+00	6.41083e+00	7.37126e+00	8.49146e+00	9.79789e+00	1.13214e+01	1.30979e+01	1.51695e+01	1.75849e+01	2.04013e+01	2.36851e+01	2.75138e+01	3.19779e+01	3.71827e+01	4.32512e+01	5.03267e+01	5.85760e+01	6.81942e+01
0.2275	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99977e-01	9.99964e-01	9.99942e-01	9.99909e-01	9.99858e-01	9.99778e-01	9.99656e-01	9.99474e-01	9.99216e-01	9.98874e-01	9.98490e-01	9.98216e-01	9.98431e-01	9.99857e-01	1.00360e+00	1.01101e+00	1.02353e+00	1.04247e+00	1.06910e+00	1.10464e+00	1.15039e+00	1.20781e+00	1.27852e+00	1.36443e+00	1.46773e+00	1.59100e+00	1.73724e+00	1.90999e+00	2.11338e+00	2.35227e+00	2.63232e+00	2.96018e+00	3.34361e+00	3.79166e+00	4.31493e+00	4.92578e+00	5.63865e+00	6.47036e+00	7.44055e+00	8.57213e+00	9.89183e+00	1.14308e+01	1.32254e+01	1.53179e+01	1.77579e+01	2.06028e+01	2.39199e+01	2.77875e+01	3.22969e+01	3.75545e+01	4.36846e+01	5.08318e+01	5.91648e+01	6.88805e+01
0.2300	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99995e-01	9.99992e-01	9.99988e-01	9.99981e-01	9.99970e-01	9.99953e-01	9.99926e-01	9.99884e-01	9.99820e-01	9.99722e-01	9.99577e-01	9.99374e-01	9.99115e-01	9.98849e-01	9.98737e-01	9.99165e-01	1.00086e+00	1.00491e+00	1.01269e+00	1.02562e+00	1.04504e+00	1.07220e+00	1.10834e+00	1.15479e+00	1.21300e+00	1.28462e+00	1.37157e+00	1.47606e+00	1.60071e+00	1.74854e+00	1.92314e+00	2.12867e+00	2.37004e+00	2.65299e+00	2.98420e+00	3.37153e+00	3.82413e+00	4.35270e+00	4.96973e+00	5.68978e+00	6.52987e+00	7.50983e+00	8.65280e+00	9.98577e+00	1.15402e+01	1.33528e+01	1.54664e+01	1.79308e+01	2.08044e+01	2.41548e+01	2.80612e+01	3.26159e+01	3.79263e+01	4.41179e+01	5.13369e+01	5.97536e+01	6.95669e+01
0.2325	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99986e-01	9.99977e-01	9.99964e-01	9.99943e-01	9.99911e-01	9.99862e-01	9.99788e-01	9.99680e-01	9.99533e-01	9.99356e-01	9.99208e-01	9.99258e-01	9.99898e-01	1.00185e+00	1.00622e+00	1.01437e+00	1.02771e+00	1.04760e+00	1.07529e+00	1.11204e+00	1.15918e+00	1.21818e+00	1.29070e+00	1.37869e+00	1.48438e+00	1.61041e+00	1.75984e+00	1.93628e+00	2.14395e+00	2.38781e+00	2.67364e+00	3.00821e+00	3.39945e+00	3.85660e+00	4.39046e+00	5.01366e+00	5.74090e+00	6.58937e+00	7.57910e+00	8.73345e+00	1.00797e+01	1.16496e+01	1.34802e+01	1.56149e+01	1.81038e+01	2.10059e+01	2.43896e+01	2.83349e+01	3.29349e+01	3.82981e+01	4.45513e+01	5.18420e+01	6.03424e+01	7.02532e+01
0.2350	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99990e-01	9.99984e-01	9.99975e-01	9.99960e-01	9.99938e-01	9.99904e-01	9.99854e-01	9.99783e-01	9.99691e-01	9.99596e-01	9.99566e-01	9.99779e-01	1.00063e+00	1.00285e+00	1.00753e+00	1.01604e+00	1.02980e+00	1.05015e+00	1.07838e+00	1.11574e+00	1.16357e+00	1.22336e+00	1.29679e+00	1.38581e+00	1.49270e+00	1.62010e+00	1.77112e+00	1.94941e+00	2.15923e+00	2.40557e+00	2.69428e+00	3.03221e+00	3.42736e+00	3.88905e+00	4.42822e+00	5.05759e+00	5.79202e+00	6.64887e+00	7.64836e+00	8.81410e+00	1.01736e+01	1.17590e+01	1.36077e+01	1.57633e+01	1.82768e+01	2.12074e+01	2.46245e+01	2.86086e+01	3.32539e+01	3.86699e+01	4.49846e+01	5.23471e+01	6.09312e+01	7.09396e+01
0.2375	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99999e-01	9.99998e-01	9.99996e-01	9.99994e-01	9.99991e-01	9.99985e-01	9.99977e-01	9.99965e-01	9.99946e-01	9.99920e-01	9.99885e-01	9.99849e-01	9.99837e-01	9.99924e-01	1.00030e+00	1.00136e+00	1.00385e+00	1.00884e+00	1.01771e+00	1.03188e+00	1.05271e+00	1.08147e+00	1.11943e+00	1.16796e+00	1.22853e+00	1.30287e+00	1.39293e+00	1.50101e+00	1.62979e+00	1.78241e+00	1.96254e+00	2.17449e+00	2.42332e+00	2.71492e+00	3.05621e+00	3.45526e+00	3.92150e+00	4.46596e+00	5.10150e+00	5.84313e+00	6.70836e+00	7.71762e+00	8.89474e+00	1.02675e+01	1.18684e+01	1.37351e+01	1.59117e+01	1.84497e+01	2.14090e+01	2.48593e+01	2.88823e+01	3.35729e+01	3.90417e+01	4.54180e+01	5.28523e+01	6.15201e+01	7.16260e+01
0.2400	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	9.99999e-01	9.99999e-01	9.99998e-01	9.99997e-01	9.99996e-01	9.99994e-01	9.99992e-01	9.99988e-01	9.99985e-01	9.99988e-01	1.00001e+00	1.00008e+00	1.00028e+00	1.00082e+00	1.00209e+00	1.00484e+00	1.01015e+00	1.01938e+00	1.03397e+00	1.05526e+00	1.08456e+00	1.12313e+00	1.17234e+00	1.23370e+00	1.30894e+00	1.40004e+00	1.50931e+00	1.63947e+00	1.79368e+00	1.97565e+00	2.18975e+00	2.44106e+00	2.73555e+00	3.08019e+00	3.48315e+00	3.95395e+00	4.50370e+00	5.14541e+00	5.89423e+00	6.76784e+00	7.78686e+00	8.97537e+00	1.03614e+01	1.19777e+01	1.38625e+01	1.60602e+01	1.86227e+01	2.16105e+01	2.50942e+01	2.91560e+01	3.38919e+01	3.94135e+01	4.58514e+01	5.33575e+01	6.21090e+01	7.23125e+01
0.2425	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00009e+00	1.00016e+00	1.00032e+00	1.00064e+00	1.00134e+00	1.00283e+00	1.00583e+00	1.01146e+00	1.02105e+00	1.03605e+00	1.05782e+00	1.08764e+00	1.12682e+00	1.17672e+00	1.23887e+00	1.31501e+00	1.40715e+00	1.51761e+00	1.64915e+00	1.80495e+00	1.98877e+00	2.20500e+00	2.45879e+00	2.75617e+00	3.10417e+00	3.51104e+00	3.98638e+00	4.54144e+00	5.18932e+00	5.94533e+00	6.82732e+00	7.85611e+00	9.05600e+00	1.04553e+01	1.20871e+01	1.39899e+01	1.62086e+01	1.87956e+01	2.18121e+01	2.53291e+01	2.94298e+01	3.42109e+01	3.97854e+01	4.62848e+01	5.38627e+01	6.26979e+01	7.29990e+01
0.2450	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00012e+00	1.00019e+00	1.00032e+00	1.00056e+00	1.00100e+00	1.00186e+00	1.00355e+00	1.00683e+00	1.01276e+00	1.02272e+00	1.03813e+00	1.06037e+00	1.09072e+00	1.13050e+00	1.18109e+00	1.24403e+00	1.32107e+00	1.41425e+00	1.52591e+00	1.65882e+00	1.81621e+00	2.00187e+00	2.22024e+00	2.47652e+00	2.77678e+00	3.12814e+00	3.53891e+00	4.01881e+00	4.57916e+00	5.23322e+00	5.99642e+00	6.88679e+00	7.92535e+00	9.13664e+00	1.05492e+01	1.21965e+01	1.41173e+01	1.63571e+01	1.89686e+01	2.20136e+01	2.55640e+01	2.97035e+01	3.45299e+01	4.01572e+01	4.67183e+01	5.43680e+01	6.32869e+01	7.36856e+01
0.2475	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00029e+00	1.00048e+00	1.00080e+00	1.00135e+00	1.00237e+00	1.00428e+00	1.00782e+00	1.01407e+00	1.02439e+00	1.04021e+00	1.06292e+00	1.09380e+00	1.13419e+00	1.18547e+00	1.24919e+00	1.32714e+00	1.42134e+00	1.53420e+00	1.66848e+00	1.82747e+00	2.01497e+00	2.23548e+00	2.49424e+00	2.79739e+00	3.15211e+00	3.56679e+00	4.05123e+00	4.61688e+00	5.27711e+00	6.04751e+00	6.94626e+00	7.99459e+00	9.21726e+00	1.06431e+01	1.23059e+01	1.42448e+01	1.65055e+01	1.91416e+01	2.22152e+01	2.57989e+01	2.99773e+01	3.48490e+01	4.05292e+01	4.71518e+01	5.48733e+01	6.38759e+01	7.43722e+01
0.2500	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00025e+00	1.00040e+00	1.00064e+00	1.00103e+00	1.00171e+00	1.00289e+00	1.00501e+00	1.00881e+00	1.01537e+00	1.02605e+00	1.04229e+00	1.06546e+00	1.09688e+00	1.13787e+00	1.18983e+00	1.25435e+00	1.33319e+00	1.42843e+00	1.54248e+00	1.67814e+00	1.83872e+00	2.02807e+00	2.25072e+00	2.51196e+00	2.81799e+00	3.17607e+00	3.59466e+00	4.08365e+00	4.65460e+00	5.32100e+00	6.09859e+00	7.00573e+00	8.06383e+00	9.29790e+00	1.07370e+01	1.24153e+01	1.43722e+01	1.66540e+01	1.93146e+01	2.24168e+01	2.60338e+01	3.02511e+01	3.51681e+01	4.09011e+01	4.75853e+01	5.53786e+01	6.44650e+01	7.50590e+01
0.2525	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00020e+00	1.00031e+00	1.00050e+00	1.00079e+00	1.00127e+00	1.00206e+00	1.00341e+00	1.00574e+00	1.00980e+00	1.01668e+00	1.02772e+00	1.04437e+00	1.06801e+00	1.09996e+00	1.14155e+00	1.19420e+00	1.25950e+00	1.33925e+00	1.43552e+00	1.55076e+00	1.68780e+00	1.84997e+00	2.04116e+00	2.26594e+00	2.52967e+00	2.83859e+00	3.20003e+00	3.62252e+00	4.11606e+00	4.69231e+00	5.36489e+00	6.14967e+00	7.06520e+00	8.13307e+00	9.37853e+00	1.08310e+01	1.25247e+01	1.44996e+01	1.68025e+01	1.94876e+01	2.26184e+01	2.62688e+01	3.05249e+01	3.54873e+01	4.12731e+01	4.80189e+01	5.58841e+01	6.50542e+01	7.57458e+01
0.2550	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00024e+00	1.00038e+00	1.00060e+00	1.00095e+00	1.00151e+00	1.00242e+00	1.00393e+00	1.00647e+00	1.01079e+00	1.01798e+00	1.02938e+00	1.04644e+00	1.07055e+00	1.10303e+00	1.14522e+00	1.19856e+00	1.26465e+00	1.34529e+00	1.44260e+00	1.55903e+00	1.69745e+00	1.86120e+00	2.05424e+00	2.28117e+00	2.54738e+00	2.85918e+00	3.22397e+00	3.65038e+00	4.14847e+00	4.73003e+00	5.40878e+00	6.20075e+00	7.12466e+00	8.20232e+00	9.45916e+00	1.09249e+01	1.26341e+01	1.46271e+01	1.69510e+01	1.96607e+01	2.28200e+01	2.65038e+01	3.07988e+01	3.58065e+01	4.16452e+01	4.84526e+01	5.63896e+01	6.56435e+01	7.64327e+01
0.2575	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00028e+00	1.00044e+00	1.00070e+00	1.00111e+00	1.00175e+00	1.00278e+00	1.00444e+00	1.00720e+00	1.01178e+00	1.01928e+00	1.03104e+00	1.04852e+00	1.07309e+00	1.10610e+00	1.14889e+00	1.20292e+00	1.26979e+00	1.35134e+00	1.44968e+00	1.56730e+00	1.70709e+00	1.87244e+00	2.06732e+00	2.29638e+00	2.56508e+00	2.87977e+00	3.24792e+00	3.67823e+00	4.18088e+00	4.76773e+00	5.45266e+00	6.25183e+00	7.18413e+00	8.27156e+00	9.53980e+00	1.10188e+01	1.27435e+01	1.47546e+01	1.70995e+01	1.98337e+01	2.30217e+01	2.67388e+01	3.10727e+01	3.61257e+01	4.20172e+01	4.88863e+01	5.68952e+01	6.62328e+01	7.71198e+01
0.2600	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00020e+00	1.00032e+00	1.00051e+00	1.00080e+00	1.00126e+00	1.00199e+00	1.00313e+00	1.00496e+00	1.00792e+00	1.01277e+00	1.02058e+00	1.03271e+00	1.05059e+00	1.07563e+00	1.10917e+00	1.15257e+00	1.20728e+00	1.27493e+00	1.35738e+00	1.45676e+00	1.57557e+00	1.71673e+00	1.88367e+00	2.08040e+00	2.31160e+00	2.58277e+00	2.90035e+00	3.27186e+00	3.70608e+00	4.21328e+00	4.80544e+00	5.49654e+00	6.30291e+00	7.24360e+00	8.34081e+00	9.62045e+00	1.11127e+01	1.28529e+01	1.48820e+01	1.72480e+01	2.00068e+01	2.32234e+01	2.69738e+01	3.13466e+01	3.64450e+01	4.23894e+01	4.93201e+01	5.74008e+01	6.68223e+01	7.78069e+01
0.2625	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00023e+00	1.00036e+00	1.00057e+00	1.00090e+00	1.00142e+00	1.00223e+00	1.00349e+00	1.00547e+00	1.00865e+00	1.01375e+00	1.02188e+00	1.03436e+00	1.05266e+00	1.07816e+00	1.11223e+00	1.15623e+00	1.21164e+00	1.28007e+00	1.36342e+00	1.46383e+00	1.58383e+00	1.72637e+00	1.89490e+00	2.09346e+00	2.32680e+00	2.60046e+00	2.92093e+00	3.29580e+00	3.73393e+00	4.24568e+00	4.84314e+00	5.54042e+00	6.35400e+00	7.30307e+00	8.41006e+00	9.70110e+00	1.12067e+01	1.29623e+01	1.50095e+01	1.73966e+01	2.01799e+01	2.34251e+01	2.72089e+01	3.16206e+01	3.67644e+01	4.27616e+01	4.97540e+01	5.79066e+01	6.74119e+01	7.84942e+01
0.2650	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00026e+00	1.00041e+00	1.00064e+00	1.00101e+00	1.00158e+00	1.00246e+00	1.00384e+00	1.00599e+00	1.00937e+00	1.01474e+00	1.02318e+00	1.03602e+00	1.05473e+00	1.08070e+00	1.11530e+00	1.15990e+00	1.21599e+00	1.28521e+00	1.36945e+00	1.47090e+00	1.59209e+00	1.73600e+00	1.90612e+00	2.10653e+00	2.34201e+00	2.61815e+00	2.94151e+00	3.31974e+00	3.76178e+00	4.27808e+00	4.88084e+00	5.58431e+00	6.40508e+00	7.36255e+00	8.47932e+00	9.78176e+00	1.13006e+01	1.30718e+01	1.51370e+01	1.75451e+01	2.03530e+01	2.36269e+01	2.74440e+01	3.18946e+01	3.70838e+01	4.31339e+01	5.01880e+01	5.84125e+01	6.80016e+01	7.91817e+01
0.2675	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00028e+00	1.00045e+00	1.00070e+00	1.00111e+00	1.00173e+00	1.00270e+00	1.00419e+00	1.00650e+00	1.01010e+00	1.01573e+00	1.02447e+00	1.03768e+00	1.05679e+00	1.08323e+00	1.11836e+00	1.16356e+00	1.22034e+00	1.29034e+00	1.37548e+00	1.47796e+00	1.60034e+00	1.74563e+00	1.91734e+00	2.11959e+00	2.35721e+00	2.63584e+00	2.96208e+00	3.34367e+00	3.78962e+00	4.31048e+00	4.91855e+00	5.62819e+00	6.45617e+00	7.42203e+00	8.54858e+00	9.86243e+00	1.13946e+01	1.31812e+01	1.52646e+01	1.76938e+01	2.05262e+01	2.38286e+01	2.76792e+01	3.21687e+01	3.74032e+01	4.35063e+01	5.06220e+01	5.89184e+01	6.85914e+01	7.98692e+01
0.2700	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00020e+00	1.00031e+00	1.00049e+00	1.00077e+00	1.00121e+00	1.00189e+00	1.00294e+00	1.00455e+00	1.00702e+00	1.01082e+00	1.01671e+00	1.02577e+00	1.03934e+00	1.05886e+00	1.08576e+00	1.12142e+00	1.16722e+00	1.22468e+00	1.29547e+00	1.38151e+00	1.48502e+00	1.60859e+00	1.75525e+00	1.92855e+00	2.13265e+00	2.37240e+00	2.65352e+00	2.98265e+00	3.36760e+00	3.81746e+00	4.34287e+00	4.95625e+00	5.67207e+00	6.50725e+00	7.48151e+00	8.61785e+00	9.94310e+00	1.14886e+01	1.32907e+01	1.53921e+01	1.78424e+01	2.06993e+01	2.40305e+01	2.79144e+01	3.24429e+01	3.77228e+01	4.38788e+01	5.10562e+01	5.94245e+01	6.91813e+01	8.05570e+01
0.2725	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00021e+00	1.00034e+00	1.00053e+00	1.00083e+00	1.00131e+00	1.00205e+00	1.00317e+00	1.00490e+00	1.00753e+00	1.01154e+00	1.01770e+00	1.02706e+00	1.04099e+00	1.06093e+00	1.08829e+00	1.12448e+00	1.17088e+00	1.22903e+00	1.30060e+00	1.38753e+00	1.49208e+00	1.61684e+00	1.76487e+00	1.93976e+00	2.14570e+00	2.38760e+00	2.67119e+00	3.00322e+00	3.39152e+00	3.84530e+00	4.37527e+00	4.99395e+00	5.71596e+00	6.55835e+00	7.54100e+00	8.68713e+00	1.00238e+01	1.15825e+01	1.34002e+01	1.55197e+01	1.79910e+01	2.08726e+01	2.42323e+01	2.81497e+01	3.27171e+01	3.80424e+01	4.42513e+01	5.14904e+01	5.99307e+01	6.97714e+01	8.12448e+01
0.2750	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00023e+00	1.00036e+00	1.00057e+00	1.00090e+00	1.00141e+00	1.00220e+00	1.00341e+00	1.00525e+00	1.00804e+00	1.01226e+00	1.01868e+00	1.02836e+00	1.04265e+00	1.06299e+00	1.09082e+00	1.12753e+00	1.17454e+00	1.23337e+00	1.30572e+00	1.39355e+00	1.49913e+00	1.62508e+00	1.77449e+00	1.95097e+00	2.15875e+00	2.40278e+00	2.68887e+00	3.02378e+00	3.41545e+00	3.87314e+00	4.40767e+00	5.03166e+00	5.75985e+00	6.60944e+00	7.60050e+00	8.75642e+00	1.01045e+01	1.16766e+01	1.35097e+01	1.56473e+01	1.81397e+01	2.10458e+01	2.44342e+01	2.83850e+01	3.29913e+01	3.83621e+01	4.46239e+01	5.19248e+01	6.04370e+01	7.03616e+01	8.19329e+01
0.2775	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00025e+00	1.00039e+00	1.00061e+00	1.00096e+00	1.00151e+00	1.00236e+00	1.00365e+00	1.00561e+00	1.00855e+00	1.01299e+00	1.01966e+00	1.02965e+00	1.04430e+00	1.06505e+00	1.09335e+00	1.13059e+00	1.17819e+00	1.23770e+00	1.31084e+00	1.39957e+00	1.50618e+00	1.63332e+00	1.78410e+00	1.96218e+00	2.17180e+00	2.41797e+00	2.70654e+00	3.04434e+00	3.43937e+00	3.90098e+00	4.44006e+00	5.06936e+00	5.80374e+00	6.66054e+00	7.66000e+00	8.82572e+00	1.01852e+01	1.17706e+01	1.36193e+01	1.57749e+01	1.82884e+01	2.12191e+01	2.46362e+01	2.86204e+01	3.32657e+01	3.86818e+01	4.49966e+01	5.23592e+01	6.09435e+01	7.09520e+01	8.26212e+01
0.2800	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00026e+00	1.00042e+00	1.00065e+00	1.00103e+00	1.00161e+00	1.00251e+00	1.00388e+00	1.00596e+00	1.00907e+00	1.01371e+00	1.02064e+00	1.03094e+00	1.04595e+00	1.06711e+00	1.09587e+00	1.13364e+00	1.18184e+00	1.24204e+00	1.31596e+00	1.40559e+00	1.51323e+00	1.64156e+00	1.79371e+00	1.97338e+00	2.18484e+00	2.43315e+00	2.72421e+00	3.06490e+00	3.46330e+00	3.92882e+00	4.47246e+00	5.10707e+00	5.84764e+00	6.71165e+00	7.71952e+00	8.89502e+00	1.02659e+01	1.18646e+01	1.37288e+01	1.59026e+01	1.84371e+01	2.13924e+01	2.48382e+01	2.88558e+01	3.35401e+01	3.90016e+01	4.53694e+01	5.27938e+01	6.14500e+01	7.15426e+01	8.33096e+01
0.2825	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00028e+00	1.00044e+00	1.00070e+00	1.00109e+00	1.00171e+00	1.00267e+00	1.00412e+00	1.00631e+00	1.00958e+00	1.01443e+00	1.02162e+00	1.03224e+00	1.04760e+00	1.06917e+00	1.09840e+00	1.13669e+00	1.18549e+00	1.24637e+00	1.32107e+00	1.41160e+00	1.52027e+00	1.64979e+00	1.80332e+00	1.98457e+00	2.19788e+00	2.44834e+00	2.74187e+00	3.08546e+00	3.48722e+00	3.95665e+00	4.50486e+00	5.14478e+00	5.89154e+00	6.76277e+00	7.77904e+00	8.96434e+00	1.03467e+01	1.19587e+01	1.38384e+01	1.60302e+01	1.85859e+01	2.15658e+01	2.50403e+01	2.90913e+01	3.38145e+01	3.93216e+01	4.57423e+01	5.32285e+01	6.19568e+01	7.21333e+01	8.39982e+01
0.2850	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00019e+00	1.00030e+00	1.00047e+00	1.00074e+00	1.00116e+00	1.00181e+00	1.00282e+00	1.00436e+00	1.00666e+00	1.01009e+00	1.01515e+00	1.02260e+00	1.03353e+00	1.04925e+00	1.07123e+00	1.10092e+00	1.13974e+00	1.18914e+00	1.25070e+00	1.32619e+00	1.41761e+00	1.52731e+00	1.65802e+00	1.81292e+00	1.99577e+00	2.21092e+00	2.46351e+00	2.75954e+00	3.10602e+00	3.51114e+00	3.98449e+00	4.53726e+00	5.18250e+00	5.93544e+00	6.81389e+00	7.83857e+00	9.03368e+00	1.04274e+01	1.20528e+01	1.39480e+01	1.61579e+01	1.87347e+01	2.17392e+01	2.52424e+01	2.93268e+01	3.40891e+01	3.96416e+01	4.61153e+01	5.36633e+01	6.24636e+01	7.27241e+01	8.46870e+01
0.2875	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00020e+00	1.00031e+00	1.00049e+00	1.00078e+00	1.00122e+00	1.00191e+00	1.00298e+00	1.00459e+00	1.00701e+00	1.01060e+00	1.01587e+00	1.02358e+00	1.03481e+00	1.05089e+00	1.07328e+00	1.10344e+00	1.14278e+00	1.19279e+00	1.25503e+00	1.33130e+00	1.42362e+00	1.53435e+00	1.66624e+00	1.82252e+00	2.00696e+00	2.22396e+00	2.47869e+00	2.77720e+00	3.12657e+00	3.53506e+00	4.01233e+00	4.56966e+00	5.22021e+00	5.97936e+00	6.86502e+00	7.89811e+00	9.10302e+00	1.05082e+01	1.21469e+01	1.40576e+01	1.62857e+01	1.88836e+01	2.19127e+01	2.54445e+01	2.95624e+01	3.43637e+01	3.99617e+01	4.64885e+01	5.40983e+01	6.29707e+01	7.33152e+01	8.53760e+01
0.2900	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00021e+00	1.00033e+00	1.00052e+00	1.00082e+00	1.00129e+00	1.00201e+00	1.00313e+00	1.00483e+00	1.00736e+00	1.01111e+00	1.01659e+00	1.02456e+00	1.03610e+00	1.05254e+00	1.07534e+00	1.10596e+00	1.14583e+00	1.19643e+00	1.25936e+00	1.33640e+00	1.42962e+00	1.54138e+00	1.67447e+00	1.83212e+00	2.01815e+00	2.23699e+00	2.49386e+00	2.79487e+00	3.14713e+00	3.55898e+00	4.04017e+00	4.60207e+00	5.25794e+00	6.02327e+00	6.91615e+00	7.95766e+00	9.17238e+00	1.05890e+01	1.22410e+01	1.41673e+01	1.64135e+01	1.90325e+01	2.20862e+01	2.56467e+01	2.97981e+01	3.46384e+01	4.02819e+01	4.68617e+01	5.45333e+01	6.34778e+01	7.39064e+01	8.60653e+01
0.2925	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00005e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00035e+00	1.00055e+00	1.00086e+00	1.00135e+00	1.00211e+00	1.00329e+00	1.00506e+00	1.00771e+00	1.01162e+00	1.01730e+00	1.02554e+00	1.03739e+00	1.05419e+00	1.07739e+00	1.10847e+00	1.14887e+00	1.20007e+00	1.26368e+00	1.34151e+00	1.43562e+00	1.54842e+00	1.68269e+00	1.84172e+00	2.02933e+00	2.25002e+00	2.50904e+00	2.81253e+00	3.16768e+00	3.58291e+00	4.06802e+00	4.63447e+00	5.29566e+00	6.06720e+00	6.96730e+00	8.01722e+00	9.24176e+00	1.06698e+01	1.23351e+01	1.42770e+01	1.65413e+01	1.91814e+01	2.22598e+01	2.58490e+01	3.00339e+01	3.49132e+01	4.06022e+01	4.72351e+01	5.49685e+01	6.39852e+01	7.44978e+01	8.67547e+01
0.2950	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00023e+00	1.00036e+00	1.00057e+00	1.00090e+00	1.00142e+00	1.00221e+00	1.00344e+00	1.00530e+00	1.00806e+00	1.01213e+00	1.01802e+00	1.02652e+00	1.03868e+00	1.05583e+00	1.07944e+00	1.11099e+00	1.15191e+00	1.20371e+00	1.26800e+00	1.34661e+00	1.44162e+00	1.55544e+00	1.69091e+00	1.85131e+00	2.04052e+00	2.26305e+00	2.52421e+00	2.83019e+00	3.18824e+00	3.60683e+00	4.09586e+00	4.66689e+00	5.33339e+00	6.11113e+00	7.01845e+00	8.07680e+00	9.31114e+00	1.07507e+01	1.24293e+01	1.43867e+01	1.66691e+01	1.93304e+01	2.24334e+01	2.60513e+01	3.02697e+01	3.51881e+01	4.09226e+01	4.76085e+01	5.54039e+01	6.44927e+01	7.50894e+01	8.74444e+01
0.2975	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00015e+00	1.00024e+00	1.00038e+00	1.00060e+00	1.00094e+00	1.00148e+00	1.00231e+00	1.00359e+00	1.00553e+00	1.00841e+00	1.01264e+00	1.01874e+00	1.02749e+00	1.03996e+00	1.05747e+00	1.08150e+00	1.11350e+00	1.15495e+00	1.20735e+00	1.27232e+00	1.35171e+00	1.44762e+00	1.56247e+00	1.69913e+00	1.86090e+00	2.05170e+00	2.27608e+00	2.53938e+00	2.84785e+00	3.20879e+00	3.63075e+00	4.12371e+00	4.69930e+00	5.37113e+00	6.15507e+00	7.06962e+00	8.13638e+00	9.38055e+00	1.08315e+01	1.25235e+01	1.44964e+01	1.67970e+01	1.94794e+01	2.26070e+01	2.62538e+01	3.05056e+01	3.54630e+01	4.12430e+01	4.79821e+01	5.58394e+01	6.50003e+01	7.56813e+01	8.81343e+01
0.3000	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00025e+00	1.00039e+00	1.00062e+00	1.00098e+00	1.00154e+00	1.00241e+00	1.00375e+00	1.00577e+00	1.00876e+00	1.01314e+00	1.01946e+00	1.02847e+00	1.04125e+00	1.05912e+00	1.08355e+00	1.11601e+00	1.15799e+00	1.21098e+00	1.27664e+00	1.35681e+00	1.45361e+00	1.56950e+00	1.70734e+00	1.87049e+00	2.06288e+00	2.28910e+00	2.55455e+00	2.86551e+00	3.22935e+00	3.65468e+00	4.15156e+00	4.73172e+00	5.40888e+00	6.19901e+00	7.12080e+00	8.19599e+00	9.44997e+00	1.09124e+01	1.26177e+01	1.46062e+01	1.69249e+01	1.96285e+01	2.27808e+01	2.64562e+01	3.07416e+01	3.57381e+01	4.15637e+01	4.83558e+01	5.62750e+01	6.55082e+01	7.62733e+01	8.88245e+01
0.3025	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00010e+00	1.00016e+00	1.00026e+00	1.00041e+00	1.00065e+00	1.00102e+00	1.00161e+00	1.00251e+00	1.00390e+00	1.00600e+00	1.00911e+00	1.01365e+00	1.02017e+00	1.02944e+00	1.04253e+00	1.06076e+00	1.08560e+00	1.11852e+00	1.16102e+00	1.21462e+00	1.28096e+00	1.36191e+00	1.45960e+00	1.57652e+00	1.71555e+00	1.88008e+00	2.07406e+00	2.30213e+00	2.56971e+00	2.88316e+00	3.24990e+00	3.67861e+00	4.17941e+00	4.76414e+00	5.44662e+00	6.24297e+00	7.17198e+00	8.25560e+00	9.51942e+00	1.09933e+01	1.27119e+01	1.47160e+01	1.70528e+01	1.97776e+01	2.29545e+01	2.66587e+01	3.09777e+01	3.60132e+01	4.18844e+01	4.87297e+01	5.67108e+01	6.60162e+01	7.68655e+01	8.95149e+01
0.3050	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00027e+00	1.00043e+00	1.00068e+00	1.00107e+00	1.00167e+00	1.00261e+00	1.00406e+00	1.00623e+00	1.00946e+00	1.01416e+00	1.02089e+00	1.03042e+00	1.04381e+00	1.06240e+00	1.08764e+00	1.12104e+00	1.16406e+00	1.21825e+00	1.28527e+00	1.36700e+00	1.46559e+00	1.58354e+00	1.72376e+00	1.88966e+00	2.08524e+00	2.31515e+00	2.58488e+00	2.90082e+00	3.27046e+00	3.70254e+00	4.20726e+00	4.79657e+00	5.48438e+00	6.28693e+00	7.22318e+00	8.31523e+00	9.58887e+00	1.10742e+01	1.28062e+01	1.48259e+01	1.71808e+01	1.99267e+01	2.31284e+01	2.68613e+01	3.12138e+01	3.62885e+01	4.22052e+01	4.91037e+01	5.71468e+01	6.65244e+01	7.74580e+01	9.02056e+01
0.3075	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00028e+00	1.00045e+00	1.00070e+00	1.00111e+00	1.00174e+00	1.00271e+00	1.00421e+00	1.00647e+00	1.00981e+00	1.01467e+00	1.02160e+00	1.03139e+00	1.04509e+00	1.06404e+00	1.08969e+00	1.12354e+00	1.16709e+00	1.22188e+00	1.28958e+00	1.37209e+00	1.47158e+00	1.59056e+00	1.73197e+00	1.89925e+00	2.09641e+00	2.32817e+00	2.60005e+00	2.91848e+00	3.29102e+00	3.72647e+00	4.23512e+00	4.82901e+00	5.52214e+00	6.33091e+00	7.27439e+00	8.37488e+00	9.65835e+00	1.11551e+01	1.29005e+01	1.49358e+01	1.73089e+01	2.00759e+01	2.33023e+01	2.70640e+01	3.14500e+01	3.65638e+01	4.25262e+01	4.94778e+01	5.75829e+01	6.70328e+01	7.80507e+01	9.08965e+01
0.3100	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00012e+00	1.00018e+00	1.00029e+00	1.00046e+00	1.00073e+00	1.00115e+00	1.00180e+00	1.00281e+00	1.00436e+00	1.00670e+00	1.01016e+00	1.01517e+00	1.02231e+00	1.03236e+00	1.04638e+00	1.06567e+00	1.09173e+00	1.12605e+00	1.17012e+00	1.22551e+00	1.29389e+00	1.37718e+00	1.47756e+00	1.59758e+00	1.74018e+00	1.90883e+00	2.10758e+00	2.34119e+00	2.61521e+00	2.93614e+00	3.31158e+00	3.75040e+00	4.26299e+00	4.86145e+00	5.55992e+00	6.37489e+00	7.32561e+00	8.43454e+00	9.72785e+00	1.12361e+01	1.29948e+01	1.50457e+01	1.74370e+01	2.02252e+01	2.34762e+01	2.72668e+01	3.16863e+01	3.68392e+01	4.28472e+01	4.98521e+01	5.80192e+01	6.75414e+01	7.86436e+01	9.15877e+01
0.3125	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00019e+00	1.00030e+00	1.00048e+00	1.00075e+00	1.00119e+00	1.00186e+00	1.00291e+00	1.00452e+00	1.00693e+00	1.01051e+00	1.01568e+00	1.02303e+00	1.03333e+00	1.04766e+00	1.06731e+00	1.09378e+00	1.12855e+00	1.17315e+00	1.22913e+00	1.29820e+00	1.38227e+00	1.48355e+00	1.60459e+00	1.74838e+00	1.91841e+00	2.11876e+00	2.35422e+00	2.63038e+00	2.95380e+00	3.33214e+00	3.77434e+00	4.29085e+00	4.89389e+00	5.59769e+00	6.41888e+00	7.37685e+00	8.49422e+00	9.79737e+00	1.13171e+01	1.30892e+01	1.51556e+01	1.75651e+01	2.03745e+01	2.36502e+01	2.74696e+01	3.19227e+01	3.71148e+01	4.31684e+01	5.02265e+01	5.84556e+01	6.80502e+01	7.92367e+01	9.22792e+01
0.3150	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00020e+00	1.00031e+00	1.00049e+00	1.00078e+00	1.00123e+00	1.00193e+00	1.00301e+00	1.00467e+00	1.00717e+00	1.01085e+00	1.01618e+00	1.02374e+00	1.03431e+00	1.04893e+00	1.06895e+00	1.09582e+00	1.13106e+00	1.17618e+00	1.23276e+00	1.30251e+00	1.38736e+00	1.48953e+00	1.61160e+00	1.75658e+00	1.92799e+00	2.12993e+00	2.36723e+00	2.64555e+00	2.97146e+00	3.35270e+00	3.79828e+00	4.31873e+00	4.92634e+00	5.63548e+00	6.46289e+00	7.42810e+00	8.55392e+00	9.86691e+00	1.13981e+01	1.31836e+01	1.52656e+01	1.76933e+01	2.05239e+01	2.38243e+01	2.76725e+01	3.21592e+01	3.73905e+01	4.34897e+01	5.06010e+01	5.88923e+01	6.85592e+01	7.98301e+01	9.29710e+01
0.3175	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00020e+00	1.00032e+00	1.00051e+00	1.00080e+00	1.00127e+00	1.00199e+00	1.00311e+00	1.00482e+00	1.00740e+00	1.01120e+00	1.01669e+00	1.02445e+00	1.03528e+00	1.05021e+00	1.07058e+00	1.09786e+00	1.13356e+00	1.17921e+00	1.23638e+00	1.30681e+00	1.39244e+00	1.49551e+00	1.61861e+00	1.76478e+00	1.93756e+00	2.14110e+00	2.38026e+00	2.66071e+00	2.98912e+00	3.37326e+00	3.82222e+00	4.34660e+00	4.95880e+00	5.67328e+00	6.50690e+00	7.47937e+00	8.61363e+00	9.93647e+00	1.14791e+01	1.32780e+01	1.53756e+01	1.78215e+01	2.06733e+01	2.39985e+01	2.78755e+01	3.23958e+01	3.76662e+01	4.38112e+01	5.09757e+01	5.93291e+01	6.90684e+01	8.04237e+01	9.36630e+01
0.3200	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00021e+00	1.00033e+00	1.00053e+00	1.00083e+00	1.00131e+00	1.00205e+00	1.00321e+00	1.00497e+00	1.00763e+00	1.01155e+00	1.01719e+00	1.02516e+00	1.03625e+00	1.05149e+00	1.07222e+00	1.09990e+00	1.13606e+00	1.18223e+00	1.24000e+00	1.31111e+00	1.39752e+00	1.50149e+00	1.62562e+00	1.77298e+00	1.94714e+00	2.15227e+00	2.39327e+00	2.67588e+00	3.00679e+00	3.39383e+00	3.84617e+00	4.37448e+00	4.99127e+00	5.71108e+00	6.55093e+00	7.53065e+00	8.67336e+00	1.00061e+01	1.15602e+01	1.33725e+01	1.54857e+01	1.79498e+01	2.08228e+01	2.41727e+01	2.80785e+01	3.26325e+01	3.79421e+01	4.41328e+01	5.13506e+01	5.97661e+01	6.95778e+01	8.10175e+01	9.43553e+01
0.3225	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00034e+00	1.00054e+00	1.00086e+00	1.00135e+00	1.00212e+00	1.00331e+00	1.00513e+00	1.00786e+00	1.01189e+00	1.01770e+00	1.02587e+00	1.03721e+00	1.05277e+00	1.07385e+00	1.10194e+00	1.13856e+00	1.18526e+00	1.24362e+00	1.31542e+00	1.40261e+00	1.50747e+00	1.63263e+00	1.78118e+00	1.95671e+00	2.16344e+00	2.40629e+00	2.69105e+00	3.02445e+00	3.41440e+00	3.87012e+00	4.40237e+00	5.02374e+00	5.74890e+00	6.59497e+00	7.58194e+00	8.73311e+00	1.00757e+01	1.16413e+01	1.34670e+01	1.55958e+01	1.80781e+01	2.09723e+01	2.43470e+01	2.82816e+01	3.28692e+01	3.82181e+01	4.44545e+01	5.17256e+01	6.02032e+01	7.00875e+01	8.16117e+01	9.50480e+01
0.3250	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00035e+00	1.00056e+00	1.00088e+00	1.00139e+00	1.00218e+00	1.00341e+00	1.00528e+00	1.00809e+00	1.01224e+00	1.01820e+00	1.02658e+00	1.03818e+00	1.05404e+00	1.07548e+00	1.10398e+00	1.14106e+00	1.18828e+00	1.24724e+00	1.31971e+00	1.40768e+00	1.51344e+00	1.63964e+00	1.78938e+00	1.96629e+00	2.17461e+00	2.41931e+00	2.70621e+00	3.04212e+00	3.43497e+00	3.89407e+00	4.43027e+00	5.05622e+00	5.78672e+00	6.63903e+00	7.63325e+00	8.79288e+00	1.01453e+01	1.17224e+01	1.35615e+01	1.57060e+01	1.82064e+01	2.11219e+01	2.45213e+01	2.84849e+01	3.31061e+01	3.84942e+01	4.47763e+01	5.21008e+01	6.06406e+01	7.05973e+01	8.22061e+01	9.57409e+01
0.3275	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00023e+00	1.00036e+00	1.00057e+00	1.00091e+00	1.00143e+00	1.00225e+00	1.00351e+00	1.00543e+00	1.00833e+00	1.01259e+00	1.01870e+00	1.02729e+00	1.03915e+00	1.05532e+00	1.07711e+00	1.10601e+00	1.14356e+00	1.19130e+00	1.25086e+00	1.32401e+00	1.41276e+00	1.51941e+00	1.64664e+00	1.79757e+00	1.97586e+00	2.18578e+00	2.43233e+00	2.72138e+00	3.05979e+00	3.45555e+00	3.91803e+00	4.45816e+00	5.08871e+00	5.82456e+00	6.68309e+00	7.68458e+00	8.85267e+00	1.02149e+01	1.18036e+01	1.36561e+01	1.58162e+01	1.83348e+01	2.12716e+01	2.46958e+01	2.86882e+01	3.33431e+01	3.87704e+01	4.50983e+01	5.24761e+01	6.10782e+01	7.11074e+01	8.28007e+01	9.64341e+01
0.3300	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00024e+00	1.00037e+00	1.00059e+00	1.00093e+00	1.00147e+00	1.00231e+00	1.00360e+00	1.00558e+00	1.00856e+00	1.01293e+00	1.01921e+00	1.02800e+00	1.04012e+00	1.05659e+00	1.07874e+00	1.10805e+00	1.14606e+00	1.19432e+00	1.25448e+00	1.32831e+00	1.41784e+00	1.52538e+00	1.65365e+00	1.80577e+00	1.98543e+00	2.19694e+00	2.44535e+00	2.73655e+00	3.07746e+00	3.47613e+00	3.94199e+00	4.48607e+00	5.12120e+00	5.86240e+00	6.72717e+00	7.73592e+00	8.91248e+00	1.02846e+01	1.18848e+01	1.37507e+01	1.59264e+01	1.84633e+01	2.14213e+01	2.48702e+01	2.88915e+01	3.35802e+01	3.90468e+01	4.54204e+01	5.28517e+01	6.15159e+01	7.16177e+01	8.33956e+01	9.71277e+01
0.3325	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00015e+00	1.00024e+00	1.00039e+00	1.00061e+00	1.00096e+00	1.00151e+00	1.00237e+00	1.00370e+00	1.00574e+00	1.00879e+00	1.01328e+00	1.01971e+00	1.02871e+00	1.04108e+00	1.05787e+00	1.08037e+00	1.11008e+00	1.14855e+00	1.19734e+00	1.25809e+00	1.33260e+00	1.42291e+00	1.53136e+00	1.66065e+00	1.81396e+00	1.99500e+00	2.20811e+00	2.45837e+00	2.75172e+00	3.09513e+00	3.49671e+00	3.96596e+00	4.51398e+00	5.15371e+00	5.90026e+00	6.77126e+00	7.78728e+00	8.97232e+00	1.03543e+01	1.19660e+01	1.38453e+01	1.60367e+01	1.85918e+01	2.15711e+01	2.50448e+01	2.90950e+01	3.38173e+01	3.93232e+01	4.57427e+01	5.32273e+01	6.19539e+01	7.21283e+01	8.39908e+01	9.78216e+01
0.3350	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00025e+00	1.00039e+00	1.00062e+00	1.00099e+00	1.00155e+00	1.00243e+00	1.00380e+00	1.00589e+00	1.00902e+00	1.01362e+00	1.02021e+00	1.02942e+00	1.04205e+00	1.05914e+00	1.08200e+00	1.11212e+00	1.15105e+00	1.20036e+00	1.26170e+00	1.33690e+00	1.42799e+00	1.53733e+00	1.66765e+00	1.82215e+00	2.00457e+00	2.21928e+00	2.47139e+00	2.76690e+00	3.11280e+00	3.51729e+00	3.98994e+00	4.54190e+00	5.18622e+00	5.93813e+00	6.81537e+00	7.83866e+00	9.03217e+00	1.04241e+01	1.20472e+01	1.39400e+01	1.61470e+01	1.87204e+01	2.17209e+01	2.52195e+01	2.92986e+01	3.40546e+01	3.95998e+01	4.60651e+01	5.36032e+01	6.23920e+01	7.26390e+01	8.45863e+01	9.85157e+01
0.3375	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00026e+00	1.00040e+00	1.00064e+00	1.00101e+00	1.00159e+00	1.00250e+00	1.00390e+00	1.00604e+00	1.00925e+00	1.01397e+00	1.02071e+00	1.03013e+00	1.04301e+00	1.06041e+00	1.08363e+00	1.11415e+00	1.15354e+00	1.20337e+00	1.26532e+00	1.34119e+00	1.43306e+00	1.54329e+00	1.67465e+00	1.83035e+00	2.01414e+00	2.23045e+00	2.48441e+00	2.78207e+00	3.13048e+00	3.53788e+00	4.01391e+00	4.56982e+00	5.21875e+00	5.97601e+00	6.85949e+00	7.89006e+00	9.09205e+00	1.04938e+01	1.21285e+01	1.40347e+01	1.62574e+01	1.88490e+01	2.18709e+01	2.53942e+01	2.95023e+01	3.42920e+01	3.98765e+01	4.63877e+01	5.39792e+01	6.28304e+01	7.31501e+01	8.51820e+01	9.92103e+01
0.3400	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00026e+00	1.00042e+00	1.00066e+00	1.00104e+00	1.00163e+00	1.00256e+00	1.00400e+00	1.00619e+00	1.00948e+00	1.01431e+00	1.02121e+00	1.03083e+00	1.04398e+00	1.06168e+00	1.08525e+00	1.11618e+00	1.15603e+00	1.20639e+00	1.26893e+00	1.34548e+00	1.43813e+00	1.54926e+00	1.68165e+00	1.83854e+00	2.02371e+00	2.24161e+00	2.49743e+00	2.79725e+00	3.14816e+00	3.55847e+00	4.03790e+00	4.59776e+00	5.25128e+00	6.01390e+00	6.90363e+00	7.94147e+00	9.15194e+00	1.05636e+01	1.22098e+01	1.41295e+01	1.63678e+01	1.89777e+01	2.20208e+01	2.55690e+01	2.97060e+01	3.45295e+01	4.01534e+01	4.67104e+01	5.43554e+01	6.32689e+01	7.36613e+01	8.57780e+01	9.99051e+01
0.3425	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00027e+00	1.00043e+00	1.00067e+00	1.00106e+00	1.00167e+00	1.00262e+00	1.00410e+00	1.00634e+00	1.00971e+00	1.01465e+00	1.02171e+00	1.03154e+00	1.04494e+00	1.06295e+00	1.08688e+00	1.11821e+00	1.15852e+00	1.20940e+00	1.27254e+00	1.34977e+00	1.44320e+00	1.55523e+00	1.68865e+00	1.84673e+00	2.03328e+00	2.25278e+00	2.51045e+00	2.81242e+00	3.16584e+00	3.57907e+00	4.06189e+00	4.62570e+00	5.28382e+00	6.05180e+00	6.94778e+00	7.99291e+00	9.21186e+00	1.06334e+01	1.22912e+01	1.42242e+01	1.64783e+01	1.91065e+01	2.21709e+01	2.57439e+01	2.99099e+01	3.47671e+01	4.04303e+01	4.70333e+01	5.47318e+01	6.37077e+01	7.41728e+01	8.63744e+01	1.00600e+02
0.3450	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00028e+00	1.00044e+00	1.00069e+00	1.00109e+00	1.00171e+00	1.00269e+00	1.00419e+00	1.00649e+00	1.00994e+00	1.01500e+00	1.02221e+00	1.03225e+00	1.04590e+00	1.06422e+00	1.08850e+00	1.12024e+00	1.16101e+00	1.21241e+00	1.27614e+00	1.35406e+00	1.44827e+00	1.56119e+00	1.69564e+00	1.85492e+00	2.04285e+00	2.26395e+00	2.52348e+00	2.82760e+00	3.18353e+00	3.59967e+00	4.08588e+00	4.65364e+00	5.31637e+00	6.08972e+00	6.99195e+00	8.04436e+00	9.27181e+00	1.07033e+01	1.23726e+01	1.43191e+01	1.65888e+01	1.92353e+01	2.23210e+01	2.59189e+01	3.01138e+01	3.50048e+01	4.07075e+01	4.73563e+01	5.51084e+01	6.41467e+01	7.46846e+01	8.69710e+01	1.01296e+02
0.3475	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00028e+00	1.00045e+00	1.00070e+00	1.00111e+00	1.00175e+00	1.00275e+00	1.00429e+00	1.00665e+00	1.01017e+00	1.01534e+00	1.02271e+00	1.03295e+00	1.04686e+00	1.06549e+00	1.09012e+00	1.12227e+00	1.16350e+00	1.21542e+00	1.27975e+00	1.35835e+00	1.45334e+00	1.56715e+00	1.70264e+00	1.86311e+00	2.05242e+00	2.27512e+00	2.53650e+00	2.84278e+00	3.20121e+00	3.62028e+00	4.10988e+00	4.68160e+00	5.34893e+00	6.12765e+00	7.03613e+00	8.09583e+00	9.33178e+00	1.07731e+01	1.24540e+01	1.44140e+01	1.66993e+01	1.93641e+01	2.24712e+01	2.60939e+01	3.03178e+01	3.52427e+01	4.09847e+01	4.76795e+01	5.54851e+01	6.45859e+01	7.51966e+01	8.75679e+01	1.01992e+02
0.3500	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00012e+00	1.00018e+00	1.00029e+00	1.00046e+00	1.00072e+00	1.00114e+00	1.00179e+00	1.00281e+00	1.00439e+00	1.00680e+00	1.01040e+00	1.01568e+00	1.02321e+00	1.03366e+00	1.04783e+00	1.06675e+00	1.09175e+00	1.12430e+00	1.16599e+00	1.21843e+00	1.28336e+00	1.36263e+00	1.45840e+00	1.57312e+00	1.70964e+00	1.87129e+00	2.06199e+00	2.28629e+00	2.54953e+00	2.85797e+00	3.21891e+00	3.64089e+00	4.13389e+00	4.70956e+00	5.38151e+00	6.16559e+00	7.08033e+00	8.14732e+00	9.39177e+00	1.08430e+01	1.25354e+01	1.45089e+01	1.68100e+01	1.94931e+01	2.26215e+01	2.62691e+01	3.05220e+01	3.54806e+01	4.12621e+01	4.80029e+01	5.58621e+01	6.50253e+01	7.57089e+01	8.81651e+01	1.02688e+02
0.3525	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00012e+00	1.00019e+00	1.00029e+00	1.00047e+00	1.00074e+00	1.00116e+00	1.00183e+00	1.00288e+00	1.00449e+00	1.00695e+00	1.01063e+00	1.01603e+00	1.02371e+00	1.03436e+00	1.04879e+00	1.06802e+00	1.09337e+00	1.12632e+00	1.16847e+00	1.22144e+00	1.28696e+00	1.36692e+00	1.46347e+00	1.57908e+00	1.71663e+00	1.87948e+00	2.07156e+00	2.29746e+00	2.56256e+00	2.87315e+00	3.23660e+00	3.66150e+00	4.15791e+00	4.73754e+00	5.41409e+00	6.20355e+00	7.12455e+00	8.19884e+00	9.45179e+00	1.09130e+01	1.26169e+01	1.46038e+01	1.69206e+01	1.96220e+01	2.27718e+01	2.64443e+01	3.07262e+01	3.57187e+01	4.15396e+01	4.83264e+01	5.62392e+01	6.54650e+01	7.62215e+01	8.87626e+01	1.03385e+02
0.3550	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00019e+00	1.00030e+00	1.00048e+00	1.00075e+00	1.00119e+00	1.00187e+00	1.00294e+00	1.00459e+00	1.00710e+00	1.01086e+00	1.01637e+00	1.02421e+00	1.03506e+00	1.04975e+00	1.06929e+00	1.09499e+00	1.12835e+00	1.17096e+00	1.22445e+00	1.29056e+00	1.37120e+00	1.46853e+00	1.58504e+00	1.72362e+00	1.88767e+00	2.08113e+00	2.30863e+00	2.57559e+00	2.88834e+00	3.25430e+00	3.68213e+00	4.18193e+00	4.76552e+00	5.44669e+00	6.24151e+00	7.16878e+00	8.25037e+00	9.51183e+00	1.09830e+01	1.26984e+01	1.46989e+01	1.70314e+01	1.97511e+01	2.29222e+01	2.66196e+01	3.09306e+01	3.59569e+01	4.18173e+01	4.86501e+01	5.66165e+01	6.59048e+01	7.67343e+01	8.93605e+01	1.04082e+02
0.3575	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00019e+00	1.00031e+00	1.00049e+00	1.00077e+00	1.00121e+00	1.00191e+00	1.00300e+00	1.00468e+00	1.00725e+00	1.01109e+00	1.01671e+00	1.02471e+00	1.03577e+00	1.05071e+00	1.07055e+00	1.09661e+00	1.13037e+00	1.17344e+00	1.22746e+00	1.29417e+00	1.37549e+00	1.47359e+00	1.59100e+00	1.73062e+00	1.89586e+00	2.09070e+00	2.31980e+00	2.58862e+00	2.90353e+00	3.27200e+00	3.70275e+00	4.20596e+00	4.79351e+00	5.47929e+00	6.27950e+00	7.21303e+00	8.30193e+00	9.57190e+00	1.10529e+01	1.27800e+01	1.47939e+01	1.71421e+01	1.98802e+01	2.30727e+01	2.67950e+01	3.11350e+01	3.61952e+01	4.20951e+01	4.89739e+01	5.69941e+01	6.63450e+01	7.72474e+01	8.99587e+01	1.04779e+02
0.3600	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00020e+00	1.00031e+00	1.00050e+00	1.00079e+00	1.00124e+00	1.00195e+00	1.00306e+00	1.00478e+00	1.00740e+00	1.01132e+00	1.01705e+00	1.02521e+00	1.03647e+00	1.05166e+00	1.07182e+00	1.09823e+00	1.13240e+00	1.17593e+00	1.23046e+00	1.29777e+00	1.37977e+00	1.47866e+00	1.59696e+00	1.73761e+00	1.90404e+00	2.10027e+00	2.33097e+00	2.60165e+00	2.91873e+00	3.28971e+00	3.72338e+00	4.22999e+00	4.82151e+00	5.51191e+00	6.31750e+00	7.25730e+00	8.35351e+00	9.63200e+00	1.11230e+01	1.28616e+01	1.48890e+01	1.72530e+01	2.00094e+01	2.32232e+01	2.69705e+01	3.13396e+01	3.64337e+01	4.23730e+01	4.92979e+01	5.73718e+01	6.67853e+01	7.77607e+01	9.05571e+01	1.05477e+02
0.3625	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00020e+00	1.00032e+00	1.00051e+00	1.00080e+00	1.00127e+00	1.00199e+00	1.00313e+00	1.00488e+00	1.00755e+00	1.01155e+00	1.01739e+00	1.02570e+00	1.03717e+00	1.05262e+00	1.07308e+00	1.09985e+00	1.13442e+00	1.17841e+00	1.23347e+00	1.30137e+00	1.38405e+00	1.48372e+00	1.60292e+00	1.74461e+00	1.91223e+00	2.10984e+00	2.34215e+00	2.61469e+00	2.93392e+00	3.30742e+00	3.74402e+00	4.25403e+00	4.84952e+00	5.54454e+00	6.35551e+00	7.30159e+00	8.40510e+00	9.69212e+00	1.11930e+01	1.29433e+01	1.49841e+01	1.73638e+01	2.01386e+01	2.33739e+01	2.71461e+01	3.15442e+01	3.66722e+01	4.26511e+01	4.96221e+01	5.77497e+01	6.72259e+01	7.82743e+01	9.11559e+01	1.06175e+02
0.3650	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00021e+00	1.00033e+00	1.00052e+00	1.00082e+00	1.00129e+00	1.00203e+00	1.00319e+00	1.00497e+00	1.00770e+00	1.01178e+00	1.01774e+00	1.02620e+00	1.03787e+00	1.05358e+00	1.07435e+00	1.10146e+00	1.13644e+00	1.18089e+00	1.23647e+00	1.30497e+00	1.38833e+00	1.48878e+00	1.60888e+00	1.75160e+00	1.92042e+00	2.11941e+00	2.35332e+00	2.62772e+00	2.94912e+00	3.32514e+00	3.76466e+00	4.27808e+00	4.87754e+00	5.57718e+00	6.39354e+00	7.34589e+00	8.45673e+00	9.75227e+00	1.12631e+01	1.30249e+01	1.50793e+01	1.74748e+01	2.02679e+01	2.35246e+01	2.73217e+01	3.17490e+01	3.69109e+01	4.29294e+01	4.99465e+01	5.81279e+01	6.76667e+01	7.87883e+01	9.17551e+01	1.06873e+02
0.3675	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00021e+00	1.00033e+00	1.00053e+00	1.00083e+00	1.00132e+00	1.00207e+00	1.00325e+00	1.00507e+00	1.00785e+00	1.01200e+00	1.01808e+00	1.02670e+00	1.03858e+00	1.05454e+00	1.07561e+00	1.10308e+00	1.13846e+00	1.18337e+00	1.23948e+00	1.30857e+00	1.39261e+00	1.49384e+00	1.61483e+00	1.75859e+00	1.92861e+00	2.12898e+00	2.36450e+00	2.64076e+00	2.96433e+00	3.34286e+00	3.78531e+00	4.30214e+00	4.90556e+00	5.60983e+00	6.43158e+00	7.39022e+00	8.50837e+00	9.81245e+00	1.13332e+01	1.31067e+01	1.51746e+01	1.75858e+01	2.03973e+01	2.36754e+01	2.74975e+01	3.19539e+01	3.71498e+01	4.32078e+01	5.02710e+01	5.85062e+01	6.81078e+01	7.93025e+01	9.23545e+01	1.07572e+02
0.3700	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00034e+00	1.00054e+00	1.00085e+00	1.00134e+00	1.00211e+00	1.00331e+00	1.00517e+00	1.00800e+00	1.01223e+00	1.01842e+00	1.02719e+00	1.03928e+00	1.05549e+00	1.07687e+00	1.10470e+00	1.14048e+00	1.18585e+00	1.24248e+00	1.31216e+00	1.39689e+00	1.49890e+00	1.62079e+00	1.76558e+00	1.93680e+00	2.13855e+00	2.37568e+00	2.65380e+00	2.97953e+00	3.36058e+00	3.80596e+00	4.32621e+00	4.93360e+00	5.64250e+00	6.46964e+00	7.43456e+00	8.56004e+00	9.87265e+00	1.14034e+01	1.31884e+01	1.52698e+01	1.76968e+01	2.05267e+01	2.38262e+01	2.76733e+01	3.21589e+01	3.73887e+01	4.34863e+01	5.05957e+01	5.88848e+01	6.85491e+01	7.98169e+01	9.29543e+01	1.08271e+02
0.3725	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00005e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00035e+00	1.00055e+00	1.00087e+00	1.00137e+00	1.00215e+00	1.00337e+00	1.00527e+00	1.00815e+00	1.01246e+00	1.01876e+00	1.02769e+00	1.03998e+00	1.05645e+00	1.07813e+00	1.10631e+00	1.14250e+00	1.18833e+00	1.24548e+00	1.31576e+00	1.40116e+00	1.50396e+00	1.62675e+00	1.77257e+00	1.94498e+00	2.14813e+00	2.38685e+00	2.66684e+00	2.99474e+00	3.37831e+00	3.82662e+00	4.35028e+00	4.96165e+00	5.67518e+00	6.50772e+00	7.47892e+00	8.61173e+00	9.93289e+00	1.14736e+01	1.32702e+01	1.53652e+01	1.78080e+01	2.06562e+01	2.39772e+01	2.78493e+01	3.23640e+01	3.76278e+01	4.37651e+01	5.09207e+01	5.92635e+01	6.89907e+01	8.03317e+01	9.35545e+01	1.08971e+02
0.3750	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00035e+00	1.00056e+00	1.00088e+00	1.00139e+00	1.00219e+00	1.00344e+00	1.00536e+00	1.00830e+00	1.01269e+00	1.01910e+00	1.02818e+00	1.04068e+00	1.05740e+00	1.07939e+00	1.10793e+00	1.14452e+00	1.19081e+00	1.24848e+00	1.31936e+00	1.40544e+00	1.50901e+00	1.63270e+00	1.77957e+00	1.95317e+00	2.15770e+00	2.39804e+00	2.67989e+00	3.00996e+00	3.39604e+00	3.84729e+00	4.37436e+00	4.98971e+00	5.70787e+00	6.54581e+00	7.52331e+00	8.66345e+00	9.99315e+00	1.15438e+01	1.33521e+01	1.54606e+01	1.79191e+01	2.07858e+01	2.41282e+01	2.80253e+01	3.25692e+01	3.78670e+01	4.40439e+01	5.12457e+01	5.96425e+01	6.94325e+01	8.08468e+01	9.41549e+01	1.09671e+02
0.3775	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00014e+00	1.00023e+00	1.00036e+00	1.00057e+00	1.00090e+00	1.00142e+00	1.00223e+00	1.00350e+00	1.00546e+00	1.00845e+00	1.01292e+00	1.01944e+00	1.02868e+00	1.04137e+00	1.05836e+00	1.08065e+00	1.10954e+00	1.14654e+00	1.19328e+00	1.25148e+00	1.32295e+00	1.40972e+00	1.51407e+00	1.63866e+00	1.78656e+00	1.96136e+00	2.16728e+00	2.40922e+00	2.69294e+00	3.02517e+00	3.41378e+00	3.86797e+00	4.39845e+00	5.01778e+00	5.74058e+00	6.58392e+00	7.56771e+00	8.71519e+00	1.00534e+01	1.16141e+01	1.34339e+01	1.55560e+01	1.80303e+01	2.09154e+01	2.42793e+01	2.82015e+01	3.27745e+01	3.81064e+01	4.43229e+01	5.15710e+01	6.00217e+01	6.98745e+01	8.13621e+01	9.47558e+01	1.10372e+02
0.3800	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00023e+00	1.00036e+00	1.00058e+00	1.00091e+00	1.00144e+00	1.00227e+00	1.00356e+00	1.00556e+00	1.00860e+00	1.01314e+00	1.01978e+00	1.02917e+00	1.04207e+00	1.05931e+00	1.08191e+00	1.11115e+00	1.14856e+00	1.19576e+00	1.25448e+00	1.32655e+00	1.41399e+00	1.51913e+00	1.64461e+00	1.79355e+00	1.96955e+00	2.17685e+00	2.42040e+00	2.70599e+00	3.04039e+00	3.43153e+00	3.88865e+00	4.42255e+00	5.04586e+00	5.77330e+00	6.62204e+00	7.61213e+00	8.76695e+00	1.01138e+01	1.16844e+01	1.35159e+01	1.56515e+01	1.81416e+01	2.10451e+01	2.44305e+01	2.83777e+01	3.29799e+01	3.83458e+01	4.46021e+01	5.18965e+01	6.04011e+01	7.03169e+01	8.18778e+01	9.53569e+01	1.11073e+02
0.3825	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00023e+00	1.00037e+00	1.00059e+00	1.00093e+00	1.00147e+00	1.00231e+00	1.00362e+00	1.00565e+00	1.00875e+00	1.01337e+00	1.02012e+00	1.02967e+00	1.04277e+00	1.06027e+00	1.08317e+00	1.11276e+00	1.15057e+00	1.19823e+00	1.25748e+00	1.33014e+00	1.41827e+00	1.52418e+00	1.65057e+00	1.80054e+00	1.97774e+00	2.18643e+00	2.43159e+00	2.71905e+00	3.05562e+00	3.44928e+00	3.90934e+00	4.44666e+00	5.07395e+00	5.80603e+00	6.66018e+00	7.65658e+00	8.81874e+00	1.01741e+01	1.17547e+01	1.35978e+01	1.57470e+01	1.82530e+01	2.11749e+01	2.45818e+01	2.85541e+01	3.31855e+01	3.85855e+01	4.48815e+01	5.22221e+01	6.07807e+01	7.07594e+01	8.23938e+01	9.59585e+01	1.11774e+02
0.3850	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00024e+00	1.00038e+00	1.00060e+00	1.00095e+00	1.00149e+00	1.00235e+00	1.00369e+00	1.00575e+00	1.00889e+00	1.01360e+00	1.02045e+00	1.03016e+00	1.04347e+00	1.06122e+00	1.08442e+00	1.11438e+00	1.15259e+00	1.20071e+00	1.26047e+00	1.33373e+00	1.42254e+00	1.52924e+00	1.65652e+00	1.80753e+00	1.98593e+00	2.19601e+00	2.44278e+00	2.73210e+00	3.07085e+00	3.46703e+00	3.93003e+00	4.47078e+00	5.10206e+00	5.83878e+00	6.69834e+00	7.70104e+00	8.87055e+00	1.02345e+01	1.18251e+01	1.36799e+01	1.58426e+01	1.83644e+01	2.13048e+01	2.47332e+01	2.87305e+01	3.33912e+01	3.88252e+01	4.51609e+01	5.25479e+01	6.11606e+01	7.12023e+01	8.29100e+01	9.65604e+01	1.12475e+02
0.3875	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00015e+00	1.00024e+00	1.00038e+00	1.00061e+00	1.00096e+00	1.00152e+00	1.00239e+00	1.00375e+00	1.00585e+00	1.00904e+00	1.01382e+00	1.02079e+00	1.03065e+00	1.04417e+00	1.06217e+00	1.08568e+00	1.11599e+00	1.15460e+00	1.20318e+00	1.26347e+00	1.33732e+00	1.42681e+00	1.53429e+00	1.66248e+00	1.81453e+00	1.99412e+00	2.20559e+00	2.45397e+00	2.74516e+00	3.08608e+00	3.48479e+00	3.95073e+00	4.49491e+00	5.13017e+00	5.87154e+00	6.73652e+00	7.74553e+00	8.92240e+00	1.02949e+01	1.18955e+01	1.37619e+01	1.59382e+01	1.84759e+01	2.14347e+01	2.48846e+01	2.89070e+01	3.35970e+01	3.90651e+01	4.54406e+01	5.28740e+01	6.15407e+01	7.16454e+01	8.34266e+01	9.71626e+01	1.13178e+02
0.3900	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00025e+00	1.00039e+00	1.00062e+00	1.00098e+00	1.00154e+00	1.00243e+00	1.00381e+00	1.00594e+00	1.00919e+00	1.01405e+00	1.02113e+00	1.03115e+00	1.04486e+00	1.06312e+00	1.08694e+00	1.11760e+00	1.15662e+00	1.20566e+00	1.26646e+00	1.34092e+00	1.43109e+00	1.53935e+00	1.66843e+00	1.82152e+00	2.00232e+00	2.21517e+00	2.46516e+00	2.75823e+00	3.10132e+00	3.50256e+00	3.97144e+00	4.51904e+00	5.15830e+00	5.90432e+00	6.77471e+00	7.79003e+00	8.97426e+00	1.03554e+01	1.19659e+01	1.38440e+01	1.60339e+01	1.85874e+01	2.15647e+01	2.50361e+01	2.90837e+01	3.38029e+01	3.93052e+01	4.57205e+01	5.32002e+01	6.19210e+01	7.20888e+01	8.39435e+01	9.77652e+01	1.13880e+02
0.3925	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00025e+00	1.00040e+00	1.00063e+00	1.00099e+00	1.00157e+00	1.00247e+00	1.00387e+00	1.00604e+00	1.00934e+00	1.01428e+00	1.02147e+00	1.03164e+00	1.04556e+00	1.06407e+00	1.08819e+00	1.11921e+00	1.15863e+00	1.20813e+00	1.26946e+00	1.34451e+00	1.43536e+00	1.54441e+00	1.67439e+00	1.82851e+00	2.01051e+00	2.22475e+00	2.47635e+00	2.77129e+00	3.11656e+00	3.52033e+00	3.99216e+00	4.54319e+00	5.18644e+00	5.93711e+00	6.81292e+00	7.83456e+00	9.02616e+00	1.04158e+01	1.20364e+01	1.39261e+01	1.61297e+01	1.86990e+01	2.16948e+01	2.51878e+01	2.92604e+01	3.40089e+01	3.95454e+01	4.60005e+01	5.35266e+01	6.23015e+01	7.25324e+01	8.44607e+01	9.83682e+01	1.14583e+02
0.3950	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00025e+00	1.00040e+00	1.00064e+00	1.00101e+00	1.00159e+00	1.00251e+00	1.00393e+00	1.00613e+00	1.00949e+00	1.01450e+00	1.02181e+00	1.03213e+00	1.04625e+00	1.06502e+00	1.08945e+00	1.12081e+00	1.16064e+00	1.21060e+00	1.27245e+00	1.34810e+00	1.43963e+00	1.54946e+00	1.68034e+00	1.83550e+00	2.01871e+00	2.23434e+00	2.48755e+00	2.78436e+00	3.13181e+00	3.53811e+00	4.01288e+00	4.56734e+00	5.21459e+00	5.96992e+00	6.85115e+00	7.87912e+00	9.07808e+00	1.04763e+01	1.21069e+01	1.40083e+01	1.62255e+01	1.88106e+01	2.18249e+01	2.53395e+01	2.94373e+01	3.42151e+01	3.97857e+01	4.62806e+01	5.38532e+01	6.26823e+01	7.29763e+01	8.49783e+01	9.89716e+01	1.15287e+02
0.3975	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00026e+00	1.00041e+00	1.00065e+00	1.00103e+00	1.00162e+00	1.00255e+00	1.00399e+00	1.00623e+00	1.00964e+00	1.01473e+00	1.02215e+00	1.03262e+00	1.04695e+00	1.06597e+00	1.09070e+00	1.12242e+00	1.16265e+00	1.21307e+00	1.27545e+00	1.35169e+00	1.44390e+00	1.55451e+00	1.68630e+00	1.84250e+00	2.02690e+00	2.24392e+00	2.49875e+00	2.79744e+00	3.14706e+00	3.55590e+00	4.03362e+00	4.59151e+00	5.24275e+00	6.00274e+00	6.88940e+00	7.92369e+00	9.13002e+00	1.05369e+01	1.21775e+01	1.40906e+01	1.63213e+01	1.89224e+01	2.19552e+01	2.54913e+01	2.96142e+01	3.44214e+01	4.00262e+01	4.65610e+01	5.41801e+01	6.30633e+01	7.34205e+01	8.54961e+01	9.95753e+01	1.15990e+02
0.4000	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00026e+00	1.00042e+00	1.00066e+00	1.00104e+00	1.00164e+00	1.00259e+00	1.00406e+00	1.00633e+00	1.00978e+00	1.01495e+00	1.02248e+00	1.03312e+00	1.04764e+00	1.06692e+00	1.09196e+00	1.12403e+00	1.16466e+00	1.21554e+00	1.27844e+00	1.35527e+00	1.44817e+00	1.55957e+00	1.69225e+00	1.84949e+00	2.03510e+00	2.25351e+00	2.50995e+00	2.81051e+00	3.16231e+00	3.57369e+00	4.05436e+00	4.61568e+00	5.27093e+00	6.03557e+00	6.92767e+00	7.96829e+00	9.18200e+00	1.05975e+01	1.22481e+01	1.41729e+01	1.64172e+01	1.90342e+01	2.20855e+01	2.56432e+01	2.97913e+01	3.46278e+01	4.02668e+01	4.68415e+01	5.45071e+01	6.34446e+01	7.38650e+01	8.60143e+01	1.00179e+02	1.16695e+02
0.4025	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00027e+00	1.00042e+00	1.00067e+00	1.00106e+00	1.00167e+00	1.00263e+00	1.00412e+00	1.00642e+00	1.00993e+00	1.01518e+00	1.02282e+00	1.03361e+00	1.04834e+00	1.06787e+00	1.09321e+00	1.12563e+00	1.16667e+00	1.21801e+00	1.28143e+00	1.35886e+00	1.45245e+00	1.56462e+00	1.69821e+00	1.85649e+00	2.04329e+00	2.26310e+00	2.52116e+00	2.82359e+00	3.17758e+00	3.59148e+00	4.07510e+00	4.63987e+00	5.29912e+00	6.06843e+00	6.96596e+00	8.01291e+00	9.23400e+00	1.06581e+01	1.23187e+01	1.42552e+01	1.65132e+01	1.91460e+01	2.22159e+01	2.57952e+01	2.99685e+01	3.48343e+01	4.05076e+01	4.71222e+01	5.48343e+01	6.38260e+01	7.43097e+01	8.65328e+01	1.00784e+02	1.17400e+02
0.4050	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00027e+00	1.00043e+00	1.00068e+00	1.00107e+00	1.00169e+00	1.00266e+00	1.00418e+00	1.00652e+00	1.01008e+00	1.01540e+00	1.02316e+00	1.03410e+00	1.04903e+00	1.06882e+00	1.09446e+00	1.12724e+00	1.16868e+00	1.22048e+00	1.28442e+00	1.36245e+00	1.45672e+00	1.56967e+00	1.70416e+00	1.86348e+00	2.05149e+00	2.27269e+00	2.53237e+00	2.83668e+00	3.19284e+00	3.60929e+00	4.09586e+00	4.66406e+00	5.32732e+00	6.10129e+00	7.00426e+00	8.05755e+00	9.28603e+00	1.07187e+01	1.23894e+01	1.43376e+01	1.66092e+01	1.92580e+01	2.23463e+01	2.59473e+01	3.01458e+01	3.50410e+01	4.07485e+01	4.74030e+01	5.51617e+01	6.42078e+01	7.47547e+01	8.70516e+01	1.01389e+02	1.18105e+02
0.4075	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00028e+00	1.00043e+00	1.00069e+00	1.00109e+00	1.00172e+00	1.00270e+00	1.00424e+00	1.00661e+00	1.01023e+00	1.01563e+00	1.02349e+00	1.03459e+00	1.04973e+00	1.06977e+00	1.09571e+00	1.12885e+00	1.17069e+00	1.22295e+00	1.28741e+00	1.36604e+00	1.46099e+00	1.57473e+00	1.71012e+00	1.87048e+00	2.05969e+00	2.28229e+00	2.54358e+00	2.84977e+00	3.20811e+00	3.62710e+00	4.11663e+00	4.68827e+00	5.35553e+00	6.13418e+00	7.04259e+00	8.10222e+00	9.33809e+00	1.07794e+01	1.24601e+01	1.44200e+01	1.67053e+01	1.93699e+01	2.24769e+01	2.60994e+01	3.03232e+01	3.52478e+01	4.09896e+01	4.76841e+01	5.54894e+01	6.45897e+01	7.52000e+01	8.75708e+01	1.01994e+02	1.18810e+02
0.4100	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00028e+00	1.00044e+00	1.00070e+00	1.00110e+00	1.00174e+00	1.00274e+00	1.00430e+00	1.00671e+00	1.01038e+00	1.01585e+00	1.02383e+00	1.03508e+00	1.05042e+00	1.07071e+00	1.09697e+00	1.13045e+00	1.17270e+00	1.22541e+00	1.29040e+00	1.36962e+00	1.46525e+00	1.57978e+00	1.71607e+00	1.87748e+00	2.06789e+00	2.29188e+00	2.55479e+00	2.86286e+00	3.22339e+00	3.64491e+00	4.13740e+00	4.71249e+00	5.38376e+00	6.16708e+00	7.08093e+00	8.14691e+00	9.39018e+00	1.08401e+01	1.25309e+01	1.45025e+01	1.68014e+01	1.94820e+01	2.26075e+01	2.62517e+01	3.05007e+01	3.54547e+01	4.12308e+01	4.79653e+01	5.58172e+01	6.49720e+01	7.56456e+01	8.80903e+01	1.02600e+02	1.19516e+02
0.4125	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00028e+00	1.00045e+00	1.00071e+00	1.00112e+00	1.00177e+00	1.00278e+00	1.00436e+00	1.00680e+00	1.01052e+00	1.01608e+00	1.02416e+00	1.03557e+00	1.05111e+00	1.07166e+00	1.09822e+00	1.13205e+00	1.17471e+00	1.22788e+00	1.29339e+00	1.37321e+00	1.46952e+00	1.58483e+00	1.72203e+00	1.88447e+00	2.07609e+00	2.30148e+00	2.56601e+00	2.87595e+00	3.23867e+00	3.66274e+00	4.15818e+00	4.73672e+00	5.41200e+00	6.19999e+00	7.11930e+00	8.19163e+00	9.44229e+00	1.09008e+01	1.26017e+01	1.45850e+01	1.68976e+01	1.95941e+01	2.27382e+01	2.64041e+01	3.06783e+01	3.56618e+01	4.14722e+01	4.82467e+01	5.61453e+01	6.53544e+01	7.60915e+01	8.86101e+01	1.03206e+02	1.20223e+02
0.4150	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00029e+00	1.00045e+00	1.00072e+00	1.00114e+00	1.00179e+00	1.00282e+00	1.00442e+00	1.00690e+00	1.01067e+00	1.01630e+00	1.02450e+00	1.03606e+00	1.05180e+00	1.07260e+00	1.09947e+00	1.13366e+00	1.17671e+00	1.23035e+00	1.29638e+00	1.37680e+00	1.47379e+00	1.58989e+00	1.72799e+00	1.89147e+00	2.08430e+00	2.31108e+00	2.57722e+00	2.88905e+00	3.25396e+00	3.68057e+00	4.17897e+00	4.76095e+00	5.44026e+00	6.23293e+00	7.15768e+00	8.23636e+00	9.49444e+00	1.09616e+01	1.26725e+01	1.46676e+01	1.69939e+01	1.97063e+01	2.28690e+01	2.65565e+01	3.08560e+01	3.58690e+01	4.17137e+01	4.85283e+01	5.64736e+01	6.57371e+01	7.65377e+01	8.91303e+01	1.03812e+02	1.20930e+02
0.4175	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00012e+00	1.00018e+00	1.00029e+00	1.00046e+00	1.00073e+00	1.00115e+00	1.00182e+00	1.00286e+00	1.00449e+00	1.00700e+00	1.01082e+00	1.01653e+00	1.02483e+00	1.03655e+00	1.05249e+00	1.07355e+00	1.10072e+00	1.13526e+00	1.17872e+00	1.23281e+00	1.29937e+00	1.38038e+00	1.47806e+00	1.59494e+00	1.73394e+00	1.89847e+00	2.09250e+00	2.32068e+00	2.58845e+00	2.90216e+00	3.26925e+00	3.69841e+00	4.19977e+00	4.78520e+00	5.46853e+00	6.26588e+00	7.19609e+00	8.28113e+00	9.54661e+00	1.10224e+01	1.27434e+01	1.47502e+01	1.70902e+01	1.98186e+01	2.29998e+01	2.67091e+01	3.10339e+01	3.60763e+01	4.19554e+01	4.88100e+01	5.68020e+01	6.61201e+01	7.69842e+01	8.96508e+01	1.04419e+02	1.21638e+02
0.4200	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00012e+00	1.00019e+00	1.00029e+00	1.00047e+00	1.00074e+00	1.00117e+00	1.00184e+00	1.00290e+00	1.00455e+00	1.00709e+00	1.01096e+00	1.01675e+00	1.02517e+00	1.03703e+00	1.05319e+00	1.07449e+00	1.10197e+00	1.13686e+00	1.18073e+00	1.23528e+00	1.30236e+00	1.38397e+00	1.48233e+00	1.60000e+00	1.73990e+00	1.90547e+00	2.10071e+00	2.33028e+00	2.59967e+00	2.91527e+00	3.28455e+00	3.71625e+00	4.22058e+00	4.80947e+00	5.49681e+00	6.29885e+00	7.23452e+00	8.32592e+00	9.59882e+00	1.10833e+01	1.28143e+01	1.48329e+01	1.71865e+01	1.99309e+01	2.31308e+01	2.68617e+01	3.12118e+01	3.62837e+01	4.21972e+01	4.90920e+01	5.71307e+01	6.65033e+01	7.74309e+01	9.01717e+01	1.05026e+02	1.22346e+02
0.4225	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00019e+00	1.00030e+00	1.00047e+00	1.00075e+00	1.00118e+00	1.00187e+00	1.00294e+00	1.00461e+00	1.00719e+00	1.01111e+00	1.01697e+00	1.02551e+00	1.03752e+00	1.05388e+00	1.07544e+00	1.10321e+00	1.13846e+00	1.18273e+00	1.23774e+00	1.30535e+00	1.38755e+00	1.48660e+00	1.60505e+00	1.74586e+00	1.91247e+00	2.10892e+00	2.33989e+00	2.61090e+00	2.92838e+00	3.29985e+00	3.73410e+00	4.24140e+00	4.83374e+00	5.52510e+00	6.33183e+00	7.27296e+00	8.37073e+00	9.65105e+00	1.11442e+01	1.28853e+01	1.49156e+01	1.72830e+01	2.00433e+01	2.32618e+01	2.70145e+01	3.13899e+01	3.64913e+01	4.24393e+01	4.93741e+01	5.74597e+01	6.68868e+01	7.78780e+01	9.06929e+01	1.05634e+02	1.23054e+02
0.4250	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00019e+00	1.00030e+00	1.00048e+00	1.00076e+00	1.00120e+00	1.00189e+00	1.00298e+00	1.00467e+00	1.00728e+00	1.01126e+00	1.01720e+00	1.02584e+00	1.03801e+00	1.05457e+00	1.07638e+00	1.10446e+00	1.14007e+00	1.18474e+00	1.24021e+00	1.30833e+00	1.39114e+00	1.49087e+00	1.61010e+00	1.75182e+00	1.91947e+00	2.11713e+00	2.34950e+00	2.62213e+00	2.94150e+00	3.31516e+00	3.75196e+00	4.26223e+00	4.85802e+00	5.55342e+00	6.36483e+00	7.31143e+00	8.41557e+00	9.70332e+00	1.12051e+01	1.29563e+01	1.49984e+01	1.73795e+01	2.01558e+01	2.33929e+01	2.71673e+01	3.15681e+01	3.66990e+01	4.26814e+01	4.96564e+01	5.77888e+01	6.72705e+01	7.83254e+01	9.12144e+01	1.06242e+02	1.23763e+02
0.4275	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00019e+00	1.00031e+00	1.00049e+00	1.00077e+00	1.00121e+00	1.00192e+00	1.00302e+00	1.00473e+00	1.00738e+00	1.01141e+00	1.01742e+00	1.02617e+00	1.03850e+00	1.05526e+00	1.07733e+00	1.10571e+00	1.14166e+00	1.18674e+00	1.24267e+00	1.31132e+00	1.39472e+00	1.49514e+00	1.61516e+00	1.75777e+00	1.92648e+00	2.12534e+00	2.35911e+00	2.63337e+00	2.95462e+00	3.33047e+00	3.76983e+00	4.28307e+00	4.88232e+00	5.58174e+00	6.39785e+00	7.34992e+00	8.46044e+00	9.75561e+00	1.12660e+01	1.30274e+01	1.50812e+01	1.74760e+01	2.02684e+01	2.35241e+01	2.73203e+01	3.17464e+01	3.69069e+01	4.29238e+01	4.99390e+01	5.81182e+01	6.76545e+01	7.87730e+01	9.17364e+01	1.06850e+02	1.24472e+02
0.4300	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00020e+00	1.00031e+00	1.00049e+00	1.00078e+00	1.00123e+00	1.00194e+00	1.00306e+00	1.00479e+00	1.00747e+00	1.01155e+00	1.01765e+00	1.02651e+00	1.03899e+00	1.05595e+00	1.07827e+00	1.10695e+00	1.14326e+00	1.18874e+00	1.24513e+00	1.31431e+00	1.39830e+00	1.49941e+00	1.62021e+00	1.76373e+00	1.93348e+00	2.13355e+00	2.36872e+00	2.64461e+00	2.96775e+00	3.34580e+00	3.78770e+00	4.30391e+00	4.90663e+00	5.61008e+00	6.43089e+00	7.38843e+00	8.50533e+00	9.80794e+00	1.13270e+01	1.30985e+01	1.51641e+01	1.75726e+01	2.03810e+01	2.36554e+01	2.74733e+01	3.19248e+01	3.71149e+01	4.31662e+01	5.02217e+01	5.84477e+01	6.80387e+01	7.92210e+01	9.22586e+01	1.07459e+02	1.25182e+02
0.4325	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00020e+00	1.00032e+00	1.00050e+00	1.00079e+00	1.00124e+00	1.00196e+00	1.00309e+00	1.00485e+00	1.00757e+00	1.01170e+00	1.01787e+00	1.02684e+00	1.03947e+00	1.05663e+00	1.07921e+00	1.10820e+00	1.14486e+00	1.19075e+00	1.24760e+00	1.31729e+00	1.40189e+00	1.50367e+00	1.62526e+00	1.76969e+00	1.94049e+00	2.14176e+00	2.37834e+00	2.65585e+00	2.98088e+00	3.36112e+00	3.80559e+00	4.32477e+00	4.93095e+00	5.63844e+00	6.46394e+00	7.42697e+00	8.55024e+00	9.86030e+00	1.13881e+01	1.31696e+01	1.52470e+01	1.76693e+01	2.04937e+01	2.37868e+01	2.76265e+01	3.21033e+01	3.73231e+01	4.34089e+01	5.05046e+01	5.87776e+01	6.84232e+01	7.96693e+01	9.27813e+01	1.08069e+02	1.25893e+02
0.4350	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00020e+00	1.00032e+00	1.00050e+00	1.00080e+00	1.00126e+00	1.00199e+00	1.00313e+00	1.00491e+00	1.00766e+00	1.01185e+00	1.01809e+00	1.02717e+00	1.03996e+00	1.05732e+00	1.08015e+00	1.10945e+00	1.14646e+00	1.19275e+00	1.25006e+00	1.32028e+00	1.40547e+00	1.50794e+00	1.63032e+00	1.77565e+00	1.94749e+00	2.14998e+00	2.38796e+00	2.66710e+00	2.99401e+00	3.37646e+00	3.82348e+00	4.34564e+00	4.95528e+00	5.66681e+00	6.49702e+00	7.46552e+00	8.59519e+00	9.91269e+00	1.14491e+01	1.32408e+01	1.53300e+01	1.77660e+01	2.06064e+01	2.39183e+01	2.77797e+01	3.22820e+01	3.75314e+01	4.36517e+01	5.07876e+01	5.91076e+01	6.88080e+01	8.01179e+01	9.33042e+01	1.08678e+02	1.26604e+02
0.4375	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00020e+00	1.00032e+00	1.00051e+00	1.00081e+00	1.00128e+00	1.00201e+00	1.00317e+00	1.00497e+00	1.00776e+00	1.01199e+00	1.01832e+00	1.02751e+00	1.04045e+00	1.05801e+00	1.08109e+00	1.11069e+00	1.14806e+00	1.19475e+00	1.25252e+00	1.32326e+00	1.40905e+00	1.51221e+00	1.63538e+00	1.78162e+00	1.95450e+00	2.15820e+00	2.39758e+00	2.67835e+00	3.00715e+00	3.39180e+00	3.84138e+00	4.36651e+00	4.97963e+00	5.69519e+00	6.53011e+00	7.50410e+00	8.64016e+00	9.96511e+00	1.15102e+01	1.33120e+01	1.54130e+01	1.78628e+01	2.07193e+01	2.40498e+01	2.79331e+01	3.24608e+01	3.77398e+01	4.38947e+01	5.10709e+01	5.94378e+01	6.91930e+01	8.05668e+01	9.38276e+01	1.09289e+02	1.27315e+02
0.4400	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00021e+00	1.00033e+00	1.00052e+00	1.00082e+00	1.00129e+00	1.00204e+00	1.00321e+00	1.00503e+00	1.00785e+00	1.01214e+00	1.01854e+00	1.02784e+00	1.04093e+00	1.05870e+00	1.08204e+00	1.11194e+00	1.14966e+00	1.19675e+00	1.25498e+00	1.32625e+00	1.41264e+00	1.51648e+00	1.64043e+00	1.78758e+00	1.96151e+00	2.16642e+00	2.40720e+00	2.68960e+00	3.02030e+00	3.40714e+00	3.85928e+00	4.38740e+00	5.00398e+00	5.72359e+00	6.56322e+00	7.54270e+00	8.68515e+00	1.00176e+01	1.15714e+01	1.33833e+01	1.54961e+01	1.79597e+01	2.08322e+01	2.41815e+01	2.80866e+01	3.26397e+01	3.79483e+01	4.41379e+01	5.13544e+01	5.97683e+01	6.95783e+01	8.10160e+01	9.43513e+01	1.09899e+02	1.28027e+02
0.4425	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00021e+00	1.00033e+00	1.00052e+00	1.00083e+00	1.00131e+00	1.00206e+00	1.00325e+00	1.00510e+00	1.00795e+00	1.01228e+00	1.01876e+00	1.02817e+00	1.04142e+00	1.05939e+00	1.08298e+00	1.11318e+00	1.15125e+00	1.19875e+00	1.25744e+00	1.32923e+00	1.41622e+00	1.52075e+00	1.64549e+00	1.79354e+00	1.96852e+00	2.17464e+00	2.41683e+00	2.70085e+00	3.03345e+00	3.42250e+00	3.87720e+00	4.40830e+00	5.02835e+00	5.75200e+00	6.59635e+00	7.58132e+00	8.73018e+00	1.00701e+01	1.16326e+01	1.34546e+01	1.55793e+01	1.80566e+01	2.09452e+01	2.43132e+01	2.82401e+01	3.28187e+01	3.81570e+01	4.43812e+01	5.16381e+01	6.00991e+01	6.99639e+01	8.14655e+01	9.48754e+01	1.10510e+02	1.28739e+02
0.4450	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00021e+00	1.00033e+00	1.00053e+00	1.00084e+00	1.00132e+00	1.00209e+00	1.00329e+00	1.00516e+00	1.00804e+00	1.01243e+00	1.01898e+00	1.02851e+00	1.04190e+00	1.06007e+00	1.08392e+00	1.11442e+00	1.15285e+00	1.20075e+00	1.25990e+00	1.33222e+00	1.41980e+00	1.52501e+00	1.65054e+00	1.79950e+00	1.97553e+00	2.18287e+00	2.42646e+00	2.71212e+00	3.04661e+00	3.43786e+00	3.89512e+00	4.42921e+00	5.05274e+00	5.78044e+00	6.62950e+00	7.61996e+00	8.77523e+00	1.01226e+01	1.16938e+01	1.35260e+01	1.56625e+01	1.81536e+01	2.10583e+01	2.44450e+01	2.83938e+01	3.29979e+01	3.83659e+01	4.46247e+01	5.19220e+01	6.04300e+01	7.03498e+01	8.19154e+01	9.53999e+01	1.11122e+02	1.29452e+02
0.4475	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00021e+00	1.00034e+00	1.00053e+00	1.00085e+00	1.00134e+00	1.00211e+00	1.00333e+00	1.00522e+00	1.00813e+00	1.01258e+00	1.01920e+00	1.02884e+00	1.04239e+00	1.06076e+00	1.08486e+00	1.11567e+00	1.15445e+00	1.20275e+00	1.26236e+00	1.33520e+00	1.42339e+00	1.52928e+00	1.65560e+00	1.80547e+00	1.98255e+00	2.19109e+00	2.43609e+00	2.72338e+00	3.05977e+00	3.45322e+00	3.91305e+00	4.45012e+00	5.07713e+00	5.80888e+00	6.66266e+00	7.65863e+00	8.82031e+00	1.01751e+01	1.17551e+01	1.35974e+01	1.57457e+01	1.82507e+01	2.11714e+01	2.45769e+01	2.85476e+01	3.31771e+01	3.85749e+01	4.48683e+01	5.22060e+01	6.07612e+01	7.07359e+01	8.23655e+01	9.59247e+01	1.11734e+02	1.30166e+02
0.4500	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00034e+00	1.00054e+00	1.00086e+00	1.00135e+00	1.00214e+00	1.00336e+00	1.00528e+00	1.00823e+00	1.01272e+00	1.01943e+00	1.02917e+00	1.04287e+00	1.06145e+00	1.08580e+00	1.11691e+00	1.15604e+00	1.20475e+00	1.26482e+00	1.33818e+00	1.42697e+00	1.53355e+00	1.66066e+00	1.81143e+00	1.98956e+00	2.19932e+00	2.44573e+00	2.73465e+00	3.07294e+00	3.46860e+00	3.93099e+00	4.47105e+00	5.10154e+00	5.83735e+00	6.69585e+00	7.69732e+00	8.86541e+00	1.02277e+01	1.18164e+01	1.36689e+01	1.58290e+01	1.83478e+01	2.12846e+01	2.47089e+01	2.87015e+01	3.33565e+01	3.87841e+01	4.51122e+01	5.24903e+01	6.10926e+01	7.11223e+01	8.28160e+01	9.64499e+01	1.12346e+02	1.30879e+02
0.4525	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00005e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00035e+00	1.00055e+00	1.00087e+00	1.00137e+00	1.00216e+00	1.00340e+00	1.00534e+00	1.00832e+00	1.01287e+00	1.01965e+00	1.02950e+00	1.04336e+00	1.06213e+00	1.08673e+00	1.11815e+00	1.15764e+00	1.20675e+00	1.26728e+00	1.34117e+00	1.43055e+00	1.53782e+00	1.66571e+00	1.81740e+00	1.99658e+00	2.20755e+00	2.45537e+00	2.74592e+00	3.08611e+00	3.48398e+00	3.94894e+00	4.49199e+00	5.12596e+00	5.86582e+00	6.72905e+00	7.73604e+00	8.91055e+00	1.02803e+01	1.18777e+01	1.37404e+01	1.59124e+01	1.84450e+01	2.13979e+01	2.48410e+01	2.88554e+01	3.35361e+01	3.89934e+01	4.53562e+01	5.27748e+01	6.14243e+01	7.15089e+01	8.32668e+01	9.69755e+01	1.12959e+02	1.31594e+02
0.4550	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00035e+00	1.00055e+00	1.00088e+00	1.00138e+00	1.00219e+00	1.00344e+00	1.00540e+00	1.00842e+00	1.01301e+00	1.01987e+00	1.02984e+00	1.04384e+00	1.06282e+00	1.08767e+00	1.11939e+00	1.15923e+00	1.20875e+00	1.26974e+00	1.34415e+00	1.43413e+00	1.54209e+00	1.67077e+00	1.82337e+00	2.00360e+00	2.21579e+00	2.46501e+00	2.75720e+00	3.09928e+00	3.49936e+00	3.96690e+00	4.51294e+00	5.15040e+00	5.89432e+00	6.76228e+00	7.77477e+00	8.95571e+00	1.03330e+01	1.19391e+01	1.38120e+01	1.59958e+01	1.85422e+01	2.15113e+01	2.49732e+01	2.90095e+01	3.37157e+01	3.92028e+01	4.56004e+01	5.30595e+01	6.17562e+01	7.18959e+01	8.37180e+01	9.75015e+01	1.13572e+02	1.32309e+02
0.4575	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00035e+00	1.00056e+00	1.00089e+00	1.00140e+00	1.00221e+00	1.00348e+00	1.00546e+00	1.00851e+00	1.01316e+00	1.02009e+00	1.03017e+00	1.04432e+00	1.06350e+00	1.08861e+00	1.12064e+00	1.16083e+00	1.21075e+00	1.27220e+00	1.34713e+00	1.43772e+00	1.54636e+00	1.67583e+00	1.82934e+00	2.01062e+00	2.22402e+00	2.47466e+00	2.76848e+00	3.11247e+00	3.51476e+00	3.98486e+00	4.53390e+00	5.17484e+00	5.92283e+00	6.79552e+00	7.81354e+00	9.00090e+00	1.03857e+01	1.20005e+01	1.38836e+01	1.60793e+01	1.86396e+01	2.16248e+01	2.51055e+01	2.91637e+01	3.38955e+01	3.94124e+01	4.58447e+01	5.33443e+01	6.20883e+01	7.22831e+01	8.41694e+01	9.80279e+01	1.14186e+02	1.33024e+02
0.4600	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00014e+00	1.00023e+00	1.00036e+00	1.00057e+00	1.00090e+00	1.00142e+00	1.00223e+00	1.00352e+00	1.00552e+00	1.00860e+00	1.01330e+00	1.02031e+00	1.03050e+00	1.04481e+00	1.06419e+00	1.08955e+00	1.12187e+00	1.16242e+00	1.21275e+00	1.27466e+00	1.35012e+00	1.44130e+00	1.55063e+00	1.68089e+00	1.83531e+00	2.01764e+00	2.23226e+00	2.48431e+00	2.77977e+00	3.12566e+00	3.53016e+00	4.00284e+00	4.55487e+00	5.19931e+00	5.95136e+00	6.82879e+00	7.85232e+00	9.04612e+00	1.04384e+01	1.20620e+01	1.39552e+01	1.61628e+01	1.87369e+01	2.17383e+01	2.52378e+01	2.93181e+01	3.40754e+01	3.96221e+01	4.60893e+01	5.36294e+01	6.24207e+01	7.26706e+01	8.46212e+01	9.85546e+01	1.14800e+02	1.33740e+02
0.4625	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00014e+00	1.00023e+00	1.00036e+00	1.00057e+00	1.00091e+00	1.00143e+00	1.00226e+00	1.00356e+00	1.00558e+00	1.00870e+00	1.01345e+00	1.02053e+00	1.03083e+00	1.04529e+00	1.06487e+00	1.09048e+00	1.12312e+00	1.16401e+00	1.21474e+00	1.27711e+00	1.35310e+00	1.44488e+00	1.55490e+00	1.68595e+00	1.84128e+00	2.02466e+00	2.24050e+00	2.49396e+00	2.79106e+00	3.13885e+00	3.54556e+00	4.02082e+00	4.57586e+00	5.22378e+00	5.97990e+00	6.86207e+00	7.89113e+00	9.09137e+00	1.04911e+01	1.21235e+01	1.40269e+01	1.62464e+01	1.88344e+01	2.18519e+01	2.53703e+01	2.94725e+01	3.42554e+01	3.98320e+01	4.63340e+01	5.39147e+01	6.27533e+01	7.30584e+01	8.50733e+01	9.90817e+01	1.15414e+02	1.34457e+02
0.4650	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00023e+00	1.00037e+00	1.00058e+00	1.00092e+00	1.00145e+00	1.00228e+00	1.00360e+00	1.00564e+00	1.00879e+00	1.01359e+00	1.02076e+00	1.03116e+00	1.04577e+00	1.06556e+00	1.09142e+00	1.12436e+00	1.16561e+00	1.21674e+00	1.27957e+00	1.35608e+00	1.44846e+00	1.55917e+00	1.69101e+00	1.84725e+00	2.03168e+00	2.24874e+00	2.50361e+00	2.80235e+00	3.15205e+00	3.56098e+00	4.03881e+00	4.59685e+00	5.24827e+00	6.00846e+00	6.89538e+00	7.92997e+00	9.13665e+00	1.05439e+01	1.21850e+01	1.40987e+01	1.63301e+01	1.89319e+01	2.19656e+01	2.55028e+01	2.96270e+01	3.44356e+01	4.00421e+01	4.65789e+01	5.42002e+01	6.30862e+01	7.34465e+01	8.55258e+01	9.96093e+01	1.16029e+02	1.35174e+02
0.4675	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00023e+00	1.00037e+00	1.00059e+00	1.00093e+00	1.00146e+00	1.00231e+00	1.00363e+00	1.00570e+00	1.00889e+00	1.01374e+00	1.02098e+00	1.03149e+00	1.04626e+00	1.06624e+00	1.09236e+00	1.12559e+00	1.16720e+00	1.21874e+00	1.28203e+00	1.35906e+00	1.45205e+00	1.56344e+00	1.69607e+00	1.85322e+00	2.03871e+00	2.25699e+00	2.51327e+00	2.81365e+00	3.16526e+00	3.57640e+00	4.05682e+00	4.61786e+00	5.27277e+00	6.03704e+00	6.92871e+00	7.96882e+00	9.18196e+00	1.05968e+01	1.22466e+01	1.41705e+01	1.64138e+01	1.90295e+01	2.20794e+01	2.56355e+01	2.97817e+01	3.46159e+01	4.02523e+01	4.68239e+01	5.44860e+01	6.34193e+01	7.38349e+01	8.59786e+01	1.00137e+02	1.16645e+02	1.35892e+02
0.4700	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00024e+00	1.00037e+00	1.00059e+00	1.00093e+00	1.00148e+00	1.00233e+00	1.00367e+00	1.00576e+00	1.00898e+00	1.01388e+00	1.02120e+00	1.03182e+00	1.04674e+00	1.06692e+00	1.09329e+00	1.12683e+00	1.16879e+00	1.22073e+00	1.28448e+00	1.36205e+00	1.45563e+00	1.56771e+00	1.70114e+00	1.85920e+00	2.04574e+00	2.26524e+00	2.52294e+00	2.82496e+00	3.17847e+00	3.59183e+00	4.07483e+00	4.63887e+00	5.29729e+00	6.06564e+00	6.96205e+00	8.00771e+00	9.22729e+00	1.06496e+01	1.23082e+01	1.42423e+01	1.64976e+01	1.91272e+01	2.21933e+01	2.57682e+01	2.99364e+01	3.47963e+01	4.04626e+01	4.70692e+01	5.47719e+01	6.37527e+01	7.42236e+01	8.64317e+01	1.00665e+02	1.17261e+02	1.36610e+02
0.4725	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00024e+00	1.00038e+00	1.00060e+00	1.00094e+00	1.00149e+00	1.00236e+00	1.00371e+00	1.00582e+00	1.00907e+00	1.01403e+00	1.02142e+00	1.03215e+00	1.04722e+00	1.06761e+00	1.09423e+00	1.12807e+00	1.17038e+00	1.22273e+00	1.28694e+00	1.36503e+00	1.45921e+00	1.57198e+00	1.70620e+00	1.86518e+00	2.05277e+00	2.27349e+00	2.53260e+00	2.83627e+00	3.19169e+00	3.60727e+00	4.09285e+00	4.65990e+00	5.32182e+00	6.09425e+00	6.99542e+00	8.04662e+00	9.27266e+00	1.07025e+01	1.23699e+01	1.43142e+01	1.65814e+01	1.92249e+01	2.23072e+01	2.59011e+01	3.00913e+01	3.49769e+01	4.06732e+01	4.73146e+01	5.50581e+01	6.40863e+01	7.46125e+01	8.68852e+01	1.01194e+02	1.17877e+02	1.37328e+02
0.4750	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00015e+00	1.00024e+00	1.00038e+00	1.00060e+00	1.00096e+00	1.00151e+00	1.00238e+00	1.00375e+00	1.00588e+00	1.00917e+00	1.01417e+00	1.02164e+00	1.03248e+00	1.04770e+00	1.06829e+00	1.09516e+00	1.12931e+00	1.17197e+00	1.22472e+00	1.28940e+00	1.36801e+00	1.46280e+00	1.57625e+00	1.71126e+00	1.87115e+00	2.05980e+00	2.28174e+00	2.54227e+00	2.84758e+00	3.20491e+00	3.62271e+00	4.11088e+00	4.68094e+00	5.34637e+00	6.12288e+00	7.02881e+00	8.08555e+00	9.31806e+00	1.07554e+01	1.24316e+01	1.43862e+01	1.66653e+01	1.93227e+01	2.24212e+01	2.60340e+01	3.02463e+01	3.51576e+01	4.08838e+01	4.75602e+01	5.53444e+01	6.44202e+01	7.50017e+01	8.73390e+01	1.01723e+02	1.18494e+02	1.38048e+02
0.4775	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00015e+00	1.00024e+00	1.00039e+00	1.00061e+00	1.00096e+00	1.00152e+00	1.00241e+00	1.00379e+00	1.00594e+00	1.00926e+00	1.01432e+00	1.02186e+00	1.03281e+00	1.04818e+00	1.06897e+00	1.09610e+00	1.13055e+00	1.17356e+00	1.22672e+00	1.29185e+00	1.37099e+00	1.46638e+00	1.58053e+00	1.71633e+00	1.87713e+00	2.06684e+00	2.29000e+00	2.55194e+00	2.85890e+00	3.21814e+00	3.63817e+00	4.12892e+00	4.70200e+00	5.37093e+00	6.15153e+00	7.06222e+00	8.12451e+00	9.36349e+00	1.08084e+01	1.24934e+01	1.44582e+01	1.67492e+01	1.94206e+01	2.25353e+01	2.61670e+01	3.04014e+01	3.53384e+01	4.10947e+01	4.78060e+01	5.56310e+01	6.47543e+01	7.53913e+01	8.77932e+01	1.02253e+02	1.19112e+02	1.38767e+02
0.4800	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00015e+00	1.00025e+00	1.00039e+00	1.00062e+00	1.00097e+00	1.00154e+00	1.00243e+00	1.00382e+00	1.00600e+00	1.00935e+00	1.01446e+00	1.02208e+00	1.03314e+00	1.04866e+00	1.06965e+00	1.09703e+00	1.13179e+00	1.17515e+00	1.22871e+00	1.29431e+00	1.37398e+00	1.46996e+00	1.58480e+00	1.72139e+00	1.88311e+00	2.07387e+00	2.29826e+00	2.56162e+00	2.87022e+00	3.23137e+00	3.65363e+00	4.14697e+00	4.72306e+00	5.39550e+00	6.18019e+00	7.09565e+00	8.16349e+00	9.40894e+00	1.08614e+01	1.25552e+01	1.45302e+01	1.68332e+01	1.95185e+01	2.26495e+01	2.63001e+01	3.05566e+01	3.55194e+01	4.13056e+01	4.80520e+01	5.59178e+01	6.50886e+01	7.57811e+01	8.82477e+01	1.02783e+02	1.19729e+02	1.39488e+02
0.4825	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00025e+00	1.00039e+00	1.00062e+00	1.00098e+00	1.00155e+00	1.00245e+00	1.00386e+00	1.00606e+00	1.00945e+00	1.01460e+00	1.02230e+00	1.03347e+00	1.04915e+00	1.07033e+00	1.09797e+00	1.13302e+00	1.17674e+00	1.23071e+00	1.29676e+00	1.37696e+00	1.47355e+00	1.58907e+00	1.72646e+00	1.88909e+00	2.08091e+00	2.30652e+00	2.57130e+00	2.88155e+00	3.24462e+00	3.66910e+00	4.16503e+00	4.74413e+00	5.42009e+00	6.20887e+00	7.12910e+00	8.20250e+00	9.45443e+00	1.09144e+01	1.26170e+01	1.46023e+01	1.69173e+01	1.96165e+01	2.27638e+01	2.64334e+01	3.07119e+01	3.57005e+01	4.15168e+01	4.82982e+01	5.62048e+01	6.54232e+01	7.61713e+01	8.87025e+01	1.03313e+02	1.20348e+02	1.40208e+02
0.4850	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00025e+00	1.00040e+00	1.00063e+00	1.00099e+00	1.00157e+00	1.00248e+00	1.00390e+00	1.00612e+00	1.00954e+00	1.01475e+00	1.02252e+00	1.03380e+00	1.04963e+00	1.07102e+00	1.09890e+00	1.13426e+00	1.17833e+00	1.23270e+00	1.29922e+00	1.37994e+00	1.47713e+00	1.59335e+00	1.73153e+00	1.89507e+00	2.08795e+00	2.31478e+00	2.58099e+00	2.89288e+00	3.25786e+00	3.68457e+00	4.18310e+00	4.76522e+00	5.44470e+00	6.23757e+00	7.16257e+00	8.24154e+00	9.49995e+00	1.09675e+01	1.26789e+01	1.46745e+01	1.70014e+01	1.97146e+01	2.28782e+01	2.65667e+01	3.08674e+01	3.58817e+01	4.17281e+01	4.85445e+01	5.64920e+01	6.57581e+01	7.65617e+01	8.91577e+01	1.03844e+02	1.20966e+02	1.40930e+02
0.4875	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00025e+00	1.00040e+00	1.00063e+00	1.00100e+00	1.00159e+00	1.00250e+00	1.00394e+00	1.00618e+00	1.00963e+00	1.01489e+00	1.02274e+00	1.03413e+00	1.05011e+00	1.07170e+00	1.09983e+00	1.13549e+00	1.17992e+00	1.23470e+00	1.30167e+00	1.38292e+00	1.48071e+00	1.59762e+00	1.73660e+00	1.90106e+00	2.09499e+00	2.32305e+00	2.59067e+00	2.90422e+00	3.27112e+00	3.70006e+00	4.20118e+00	4.78632e+00	5.46932e+00	6.26629e+00	7.19607e+00	8.28060e+00	9.54550e+00	1.10206e+01	1.27408e+01	1.47467e+01	1.70856e+01	1.98128e+01	2.29926e+01	2.67001e+01	3.10230e+01	3.60631e+01	4.19395e+01	4.87911e+01	5.67794e+01	6.60932e+01	7.69524e+01	8.96133e+01	1.04375e+02	1.21586e+02	1.41652e+02
0.4900	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00025e+00	1.00040e+00	1.00064e+00	1.00101e+00	1.00160e+00	1.00253e+00	1.00398e+00	1.00624e+00	1.00973e+00	1.01504e+00	1.02296e+00	1.03445e+00	1.05059e+00	1.07238e+00	1.10076e+00	1.13673e+00	1.18151e+00	1.23669e+00	1.30413e+00	1.38590e+00	1.48430e+00	1.60190e+00	1.74167e+00	1.90704e+00	2.10204e+00	2.33132e+00	2.60037e+00	2.91556e+00	3.28438e+00	3.71555e+00	4.21927e+00	4.80744e+00	5.49395e+00	6.29503e+00	7.22959e+00	8.31969e+00	9.59108e+00	1.10738e+01	1.28028e+01	1.48190e+01	1.71699e+01	1.99110e+01	2.31071e+01	2.68337e+01	3.11786e+01	3.62446e+01	4.21512e+01	4.90378e+01	5.70671e+01	6.64286e+01	7.73434e+01	9.00692e+01	1.04906e+02	1.22205e+02	1.42374e+02
0.4925	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00026e+00	1.00041e+00	1.00065e+00	1.00102e+00	1.00162e+00	1.00255e+00	1.00402e+00	1.00630e+00	1.00982e+00	1.01518e+00	1.02317e+00	1.03478e+00	1.05107e+00	1.07306e+00	1.10170e+00	1.13796e+00	1.18310e+00	1.23868e+00	1.30659e+00	1.38888e+00	1.48788e+00	1.60617e+00	1.74674e+00	1.91303e+00	2.10908e+00	2.33960e+00	2.61006e+00	2.92691e+00	3.29765e+00	3.73105e+00	4.23737e+00	4.82856e+00	5.51860e+00	6.32378e+00	7.26312e+00	8.35881e+00	9.63670e+00	1.11270e+01	1.28648e+01	1.48913e+01	1.72542e+01	2.00093e+01	2.32217e+01	2.69673e+01	3.13344e+01	3.64262e+01	4.23629e+01	4.92847e+01	5.73550e+01	6.67643e+01	7.77348e+01	9.05255e+01	1.05438e+02	1.22826e+02	1.43097e+02
0.4950	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00026e+00	1.00041e+00	1.00065e+00	1.00103e+00	1.00163e+00	1.00257e+00	1.00405e+00	1.00636e+00	1.00991e+00	1.01532e+00	1.02340e+00	1.03511e+00	1.05155e+00	1.07374e+00	1.10263e+00	1.13920e+00	1.18469e+00	1.24068e+00	1.30904e+00	1.39187e+00	1.49147e+00	1.61045e+00	1.75181e+00	1.91902e+00	2.11613e+00	2.34787e+00	2.61976e+00	2.93826e+00	3.31092e+00	3.74656e+00	4.25548e+00	4.84970e+00	5.54327e+00	6.35256e+00	7.29669e+00	8.39795e+00	9.68234e+00	1.11802e+01	1.29269e+01	1.49636e+01	1.73385e+01	2.01077e+01	2.33364e+01	2.71010e+01	3.14903e+01	3.66080e+01	4.25749e+01	4.95318e+01	5.76431e+01	6.71002e+01	7.81264e+01	9.09821e+01	1.05971e+02	1.23446e+02	1.43821e+02
0.4975	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00026e+00	1.00042e+00	1.00066e+00	1.00104e+00	1.00165e+00	1.00260e+00	1.00409e+00	1.00642e+00	1.01001e+00	1.01547e+00	1.02361e+00	1.03544e+00	1.05202e+00	1.07441e+00	1.10356e+00	1.14044e+00	1.18627e+00	1.24267e+00	1.31150e+00	1.39485e+00	1.49505e+00	1.61472e+00	1.75688e+00	1.92501e+00	2.12318e+00	2.35615e+00	2.62947e+00	2.94962e+00	3.32421e+00	3.76208e+00	4.27360e+00	4.87085e+00	5.56795e+00	6.38135e+00	7.33027e+00	8.43711e+00	9.72802e+00	1.12335e+01	1.29890e+01	1.50360e+01	1.74230e+01	2.02061e+01	2.34512e+01	2.72349e+01	3.16464e+01	3.67900e+01	4.27870e+01	4.97791e+01	5.79314e+01	6.74364e+01	7.85184e+01	9.14391e+01	1.06504e+02	1.24067e+02	1.44546e+02
0.5000	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00026e+00	1.00042e+00	1.00066e+00	1.00105e+00	1.00166e+00	1.00262e+00	1.00413e+00	1.00648e+00	1.01010e+00	1.01561e+00	1.02383e+00	1.03577e+00	1.05250e+00	1.07509e+00	1.10449e+00	1.14167e+00	1.18786e+00	1.24466e+00	1.31395e+00	1.39783e+00	1.49864e+00	1.61900e+00	1.76195e+00	1.93100e+00	2.13024e+00	2.36443e+00	2.63918e+00	2.96099e+00	3.33749e+00	3.77760e+00	4.29173e+00	4.89201e+00	5.59264e+00	6.41016e+00	7.36388e+00	8.47631e+00	9.77373e+00	1.12868e+01	1.30511e+01	1.51085e+01	1.75075e+01	2.03047e+01	2.35661e+01	2.73688e+01	3.18025e+01	3.69720e+01	4.29993e+01	5.00266e+01	5.82200e+01	6.77728e+01	7.89106e+01	9.18964e+01	1.07037e+02	1.24689e+02	1.45270e+02
0.5025	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00027e+00	1.00042e+00	1.00067e+00	1.00106e+00	1.00168e+00	1.00265e+00	1.00417e+00	1.00654e+00	1.01019e+00	1.01575e+00	1.02405e+00	1.03609e+00	1.05298e+00	1.07577e+00	1.10542e+00	1.14290e+00	1.18945e+00	1.24665e+00	1.31640e+00	1.40081e+00	1.50222e+00	1.62328e+00	1.76703e+00	1.93700e+00	2.13729e+00	2.37272e+00	2.64889e+00	2.97235e+00	3.35079e+00	3.79314e+00	4.30987e+00	4.91319e+00	5.61735e+00	6.43899e+00	7.39750e+00	8.51553e+00	9.81947e+00	1.13401e+01	1.31133e+01	1.51811e+01	1.75920e+01	2.04032e+01	2.36810e+01	2.75028e+01	3.19588e+01	3.71542e+01	4.32117e+01	5.02743e+01	5.85088e+01	6.81095e+01	7.93032e+01	9.23541e+01	1.07570e+02	1.25311e+02	1.45996e+02
0.5050	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00027e+00	1.00043e+00	1.00068e+00	1.00107e+00	1.00169e+00	1.00267e+00	1.00421e+00	1.00660e+00	1.01028e+00	1.01590e+00	1.02427e+00	1.03642e+00	1.05346e+00	1.07645e+00	1.10635e+00	1.14414e+00	1.19104e+00	1.24865e+00	1.31886e+00	1.40379e+00	1.50581e+00	1.62756e+00	1.77211e+00	1.94299e+00	2.14435e+00	2.38101e+00	2.65861e+00	2.98373e+00	3.36409e+00	3.80868e+00	4.32802e+00	4.93438e+00	5.64208e+00	6.46784e+00	7.43116e+00	8.55478e+00	9.86524e+00	1.13935e+01	1.31756e+01	1.52536e+01	1.76767e+01	2.05019e+01	2.37961e+01	2.76370e+01	3.21152e+01	3.73366e+01	4.34243e+01	5.05222e+01	5.87978e+01	6.84465e+01	7.96961e+01	9.28122e+01	1.08104e+02	1.25934e+02	1.46722e+02
0.5075	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00027e+00	1.00043e+00	1.00068e+00	1.00108e+00	1.00171e+00	1.00270e+00	1.00424e+00	1.00666e+00	1.01038e+00	1.01604e+00	1.02449e+00	1.03675e+00	1.05394e+00	1.07713e+00	1.10728e+00	1.14537e+00	1.19262e+00	1.25064e+00	1.32131e+00	1.40678e+00	1.50939e+00	1.63184e+00	1.77718e+00	1.94899e+00	2.15141e+00	2.38930e+00	2.66833e+00	2.99511e+00	3.37740e+00	3.82423e+00	4.34618e+00	4.95558e+00	5.66682e+00	6.49671e+00	7.46483e+00	8.59406e+00	9.91104e+00	1.14469e+01	1.32379e+01	1.53262e+01	1.77614e+01	2.06007e+01	2.39112e+01	2.77712e+01	3.22717e+01	3.75191e+01	4.36371e+01	5.07703e+01	5.90870e+01	6.87837e+01	8.00893e+01	9.32706e+01	1.08639e+02	1.26557e+02	1.47448e+02
0.5100	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00028e+00	1.00043e+00	1.00069e+00	1.00109e+00	1.00172e+00	1.00272e+00	1.00428e+00	1.00671e+00	1.01047e+00	1.01618e+00	1.02471e+00	1.03707e+00	1.05442e+00	1.07781e+00	1.10821e+00	1.14660e+00	1.19421e+00	1.25263e+00	1.32377e+00	1.40976e+00	1.51298e+00	1.63612e+00	1.78226e+00	1.95499e+00	2.15848e+00	2.39760e+00	2.67805e+00	3.00650e+00	3.39071e+00	3.83979e+00	4.36436e+00	4.97680e+00	5.69158e+00	6.52559e+00	7.49853e+00	8.63336e+00	9.95688e+00	1.15003e+01	1.33002e+01	1.53989e+01	1.78461e+01	2.06995e+01	2.40265e+01	2.79056e+01	3.24284e+01	3.77017e+01	4.38501e+01	5.10186e+01	5.93765e+01	6.91212e+01	8.04828e+01	9.37294e+01	1.09174e+02	1.27181e+02	1.48175e+02
0.5125	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00028e+00	1.00044e+00	1.00069e+00	1.00110e+00	1.00174e+00	1.00274e+00	1.00432e+00	1.00677e+00	1.01056e+00	1.01633e+00	1.02492e+00	1.03740e+00	1.05489e+00	1.07848e+00	1.10914e+00	1.14783e+00	1.19579e+00	1.25462e+00	1.32622e+00	1.41274e+00	1.51657e+00	1.64040e+00	1.78734e+00	1.96099e+00	2.16554e+00	2.40590e+00	2.68778e+00	3.01789e+00	3.40403e+00	3.85536e+00	4.38254e+00	4.99802e+00	5.71636e+00	6.55450e+00	7.53225e+00	8.67269e+00	1.00028e+01	1.15539e+01	1.33626e+01	1.54717e+01	1.79309e+01	2.07984e+01	2.41418e+01	2.80400e+01	3.25852e+01	3.78845e+01	4.40632e+01	5.12670e+01	5.96662e+01	6.94590e+01	8.08766e+01	9.41886e+01	1.09709e+02	1.27805e+02	1.48903e+02
0.5150	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00028e+00	1.00044e+00	1.00070e+00	1.00111e+00	1.00175e+00	1.00277e+00	1.00436e+00	1.00683e+00	1.01065e+00	1.01647e+00	1.02514e+00	1.03773e+00	1.05537e+00	1.07916e+00	1.11007e+00	1.14907e+00	1.19738e+00	1.25661e+00	1.32868e+00	1.41572e+00	1.52016e+00	1.64468e+00	1.79242e+00	1.96699e+00	2.17261e+00	2.41420e+00	2.69752e+00	3.02928e+00	3.41737e+00	3.87094e+00	4.40074e+00	5.01927e+00	5.74115e+00	6.58343e+00	7.56599e+00	8.71205e+00	1.00487e+01	1.16074e+01	1.34250e+01	1.55445e+01	1.80158e+01	2.08974e+01	2.42572e+01	2.81746e+01	3.27420e+01	3.80674e+01	4.42764e+01	5.15157e+01	5.99562e+01	6.97970e+01	8.12707e+01	9.46481e+01	1.10245e+02	1.28430e+02	1.49631e+02
0.5175	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00028e+00	1.00045e+00	1.00071e+00	1.00112e+00	1.00177e+00	1.00279e+00	1.00439e+00	1.00689e+00	1.01075e+00	1.01661e+00	1.02536e+00	1.03805e+00	1.05585e+00	1.07984e+00	1.11100e+00	1.15030e+00	1.19897e+00	1.25860e+00	1.33113e+00	1.41871e+00	1.52374e+00	1.64897e+00	1.79750e+00	1.97300e+00	2.17968e+00	2.42251e+00	2.70725e+00	3.04069e+00	3.43070e+00	3.88653e+00	4.41894e+00	5.04052e+00	5.76595e+00	6.61237e+00	7.59976e+00	8.75144e+00	1.00946e+01	1.16609e+01	1.34875e+01	1.56173e+01	1.81008e+01	2.09964e+01	2.43727e+01	2.83092e+01	3.28991e+01	3.82505e+01	4.44899e+01	5.17646e+01	6.02463e+01	7.01354e+01	8.16652e+01	9.51080e+01	1.10781e+02	1.29055e+02	1.50360e+02
0.5200	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00029e+00	1.00045e+00	1.00071e+00	1.00113e+00	1.00178e+00	1.00282e+00	1.00443e+00	1.00695e+00	1.01084e+00	1.01676e+00	1.02558e+00	1.03838e+00	1.05632e+00	1.08051e+00	1.11193e+00	1.15153e+00	1.20055e+00	1.26059e+00	1.33358e+00	1.42169e+00	1.52733e+00	1.65325e+00	1.80259e+00	1.97900e+00	2.18675e+00	2.43081e+00	2.71700e+00	3.05210e+00	3.44405e+00	3.90212e+00	4.43716e+00	5.06179e+00	5.79078e+00	6.64134e+00	7.63355e+00	8.79085e+00	1.01406e+01	1.17146e+01	1.35500e+01	1.56902e+01	1.81858e+01	2.10955e+01	2.44883e+01	2.84440e+01	3.30562e+01	3.84337e+01	4.47035e+01	5.20137e+01	6.05367e+01	7.04740e+01	8.20600e+01	9.55683e+01	1.11318e+02	1.29680e+02	1.51090e+02
0.5225	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00029e+00	1.00046e+00	1.00072e+00	1.00114e+00	1.00180e+00	1.00284e+00	1.00447e+00	1.00701e+00	1.01093e+00	1.01690e+00	1.02580e+00	1.03871e+00	1.05680e+00	1.08119e+00	1.11285e+00	1.15276e+00	1.20214e+00	1.26258e+00	1.33604e+00	1.42467e+00	1.53092e+00	1.65753e+00	1.80767e+00	1.98501e+00	2.19383e+00	2.43913e+00	2.72675e+00	3.06351e+00	3.45740e+00	3.91773e+00	4.45538e+00	5.08307e+00	5.81562e+00	6.67032e+00	7.66737e+00	8.83030e+00	1.01866e+01	1.17682e+01	1.36126e+01	1.57632e+01	1.82709e+01	2.11948e+01	2.46039e+01	2.85789e+01	3.32135e+01	3.86171e+01	4.49173e+01	5.22629e+01	6.08274e+01	7.08128e+01	8.24550e+01	9.60289e+01	1.11855e+02	1.30307e+02	1.51820e+02
0.5250	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00012e+00	1.00018e+00	1.00029e+00	1.00046e+00	1.00073e+00	1.00115e+00	1.00181e+00	1.00286e+00	1.00451e+00	1.00707e+00	1.01102e+00	1.01704e+00	1.02601e+00	1.03903e+00	1.05728e+00	1.08187e+00	1.11378e+00	1.15399e+00	1.20372e+00	1.26458e+00	1.33849e+00	1.42766e+00	1.53451e+00	1.66182e+00	1.81276e+00	1.99102e+00	2.20091e+00	2.44744e+00	2.73650e+00	3.07493e+00	3.47076e+00	3.93334e+00	4.47363e+00	5.10437e+00	5.84047e+00	6.69933e+00	7.70121e+00	8.86977e+00	1.02326e+01	1.18219e+01	1.36752e+01	1.58362e+01	1.83560e+01	2.12940e+01	2.47197e+01	2.87139e+01	3.33709e+01	3.88006e+01	4.51313e+01	5.25124e+01	6.11183e+01	7.11520e+01	8.28505e+01	9.64900e+01	1.12392e+02	1.30934e+02	1.52551e+02
0.5275	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00012e+00	1.00018e+00	1.00029e+00	1.00046e+00	1.00073e+00	1.00116e+00	1.00183e+00	1.00289e+00	1.00455e+00	1.00713e+00	1.01111e+00	1.01718e+00	1.02623e+00	1.03936e+00	1.05775e+00	1.08254e+00	1.11471e+00	1.15522e+00	1.20531e+00	1.26656e+00	1.34095e+00	1.43064e+00	1.53810e+00	1.66610e+00	1.81784e+00	1.99703e+00	2.20799e+00	2.45576e+00	2.74626e+00	3.08636e+00	3.48412e+00	3.94897e+00	4.49188e+00	5.12568e+00	5.86535e+00	6.72835e+00	7.73507e+00	8.90927e+00	1.02787e+01	1.18757e+01	1.37379e+01	1.59093e+01	1.84412e+01	2.13934e+01	2.48356e+01	2.88490e+01	3.35284e+01	3.89843e+01	4.53454e+01	5.27621e+01	6.14094e+01	7.14914e+01	8.32462e+01	9.69514e+01	1.12930e+02	1.31561e+02	1.53282e+02
0.5300	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00012e+00	1.00019e+00	1.00029e+00	1.00047e+00	1.00074e+00	1.00117e+00	1.00185e+00	1.00291e+00	1.00458e+00	1.00719e+00	1.01121e+00	1.01732e+00	1.02645e+00	1.03968e+00	1.05823e+00	1.08322e+00	1.11563e+00	1.15645e+00	1.20689e+00	1.26856e+00	1.34340e+00	1.43363e+00	1.54169e+00	1.67039e+00	1.82293e+00	2.00305e+00	2.21507e+00	2.46409e+00	2.75602e+00	3.09779e+00	3.49750e+00	3.96460e+00	4.51014e+00	5.14700e+00	5.89024e+00	6.75740e+00	7.76896e+00	8.94880e+00	1.03248e+01	1.19294e+01	1.38006e+01	1.59824e+01	1.85265e+01	2.14929e+01	2.49515e+01	2.89842e+01	3.36860e+01	3.91681e+01	4.55598e+01	5.30120e+01	6.17007e+01	7.18311e+01	8.36423e+01	9.74132e+01	1.13469e+02	1.32189e+02	1.54014e+02
0.5325	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00019e+00	1.00030e+00	1.00047e+00	1.00074e+00	1.00118e+00	1.00186e+00	1.00293e+00	1.00462e+00	1.00725e+00	1.01130e+00	1.01747e+00	1.02666e+00	1.04001e+00	1.05871e+00	1.08389e+00	1.11656e+00	1.15768e+00	1.20847e+00	1.27055e+00	1.34586e+00	1.43661e+00	1.54529e+00	1.67468e+00	1.82802e+00	2.00906e+00	2.22216e+00	2.47241e+00	2.76578e+00	3.10923e+00	3.51088e+00	3.98024e+00	4.52841e+00	5.16834e+00	5.91514e+00	6.78646e+00	7.80287e+00	8.98836e+00	1.03709e+01	1.19832e+01	1.38633e+01	1.60556e+01	1.86119e+01	2.15924e+01	2.50676e+01	2.91195e+01	3.38438e+01	3.93520e+01	4.57743e+01	5.32621e+01	6.19923e+01	7.21711e+01	8.40387e+01	9.78754e+01	1.14008e+02	1.32817e+02	1.54746e+02
0.5350	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00019e+00	1.00030e+00	1.00047e+00	1.00075e+00	1.00119e+00	1.00188e+00	1.00296e+00	1.00466e+00	1.00731e+00	1.01139e+00	1.01761e+00	1.02688e+00	1.04033e+00	1.05918e+00	1.08457e+00	1.11749e+00	1.15891e+00	1.21006e+00	1.27254e+00	1.34831e+00	1.43960e+00	1.54888e+00	1.67897e+00	1.83312e+00	2.01508e+00	2.22925e+00	2.48075e+00	2.77555e+00	3.12067e+00	3.52427e+00	3.99589e+00	4.54670e+00	5.18969e+00	5.94007e+00	6.81555e+00	7.83680e+00	9.02795e+00	1.04171e+01	1.20371e+01	1.39261e+01	1.61289e+01	1.86973e+01	2.16920e+01	2.51837e+01	2.92549e+01	3.40017e+01	3.95361e+01	4.59889e+01	5.35124e+01	6.22842e+01	7.25113e+01	8.44354e+01	9.83379e+01	1.14547e+02	1.33446e+02	1.55480e+02
0.5375	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00019e+00	1.00030e+00	1.00048e+00	1.00076e+00	1.00120e+00	1.00189e+00	1.00298e+00	1.00470e+00	1.00737e+00	1.01148e+00	1.01775e+00	1.02710e+00	1.04066e+00	1.05966e+00	1.08524e+00	1.11841e+00	1.16014e+00	1.21164e+00	1.27453e+00	1.35076e+00	1.44258e+00	1.55247e+00	1.68326e+00	1.83821e+00	2.02110e+00	2.23634e+00	2.48908e+00	2.78533e+00	3.13212e+00	3.53766e+00	4.01155e+00	4.56499e+00	5.21106e+00	5.96501e+00	6.84465e+00	7.87076e+00	9.06757e+00	1.04633e+01	1.20910e+01	1.39890e+01	1.62022e+01	1.87828e+01	2.17917e+01	2.52999e+01	2.93904e+01	3.41597e+01	3.97204e+01	4.62038e+01	5.37629e+01	6.25762e+01	7.28519e+01	8.48325e+01	9.88009e+01	1.15087e+02	1.34075e+02	1.56213e+02
0.5400	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00019e+00	1.00030e+00	1.00048e+00	1.00076e+00	1.00121e+00	1.00191e+00	1.00301e+00	1.00473e+00	1.00742e+00	1.01157e+00	1.01789e+00	1.02731e+00	1.04098e+00	1.06013e+00	1.08592e+00	1.11934e+00	1.16137e+00	1.21322e+00	1.27652e+00	1.35322e+00	1.44557e+00	1.55606e+00	1.68755e+00	1.84330e+00	2.02712e+00	2.24344e+00	2.49742e+00	2.79511e+00	3.14358e+00	3.55107e+00	4.02722e+00	4.58330e+00	5.23244e+00	5.98997e+00	6.87378e+00	7.90475e+00	9.10722e+00	1.05096e+01	1.21449e+01	1.40519e+01	1.62755e+01	1.88683e+01	2.18914e+01	2.54163e+01	2.95261e+01	3.43179e+01	3.99048e+01	4.64188e+01	5.40136e+01	6.28686e+01	7.31927e+01	8.52299e+01	9.92642e+01	1.15627e+02	1.34705e+02	1.56948e+02
0.5425	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00019e+00	1.00031e+00	1.00049e+00	1.00077e+00	1.00121e+00	1.00192e+00	1.00303e+00	1.00477e+00	1.00748e+00	1.01167e+00	1.01804e+00	1.02753e+00	1.04131e+00	1.06061e+00	1.08659e+00	1.12027e+00	1.16260e+00	1.21481e+00	1.27851e+00	1.35567e+00	1.44855e+00	1.55966e+00	1.69184e+00	1.84840e+00	2.03315e+00	2.25054e+00	2.50576e+00	2.80490e+00	3.15504e+00	3.56448e+00	4.04290e+00	4.60162e+00	5.25383e+00	6.01494e+00	6.90293e+00	7.93876e+00	9.14690e+00	1.05559e+01	1.21989e+01	1.41149e+01	1.63490e+01	1.89539e+01	2.19913e+01	2.55327e+01	2.96618e+01	3.44762e+01	4.00894e+01	4.66340e+01	5.42645e+01	6.31611e+01	7.35339e+01	8.56276e+01	9.97279e+01	1.16168e+02	1.35335e+02	1.57683e+02
0.5450	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00019e+00	1.00031e+00	1.00049e+00	1.00077e+00	1.00123e+00	1.00194e+00	1.00306e+00	1.00481e+00	1.00754e+00	1.01176e+00	1.01818e+00	1.02775e+00	1.04163e+00	1.06108e+00	1.08727e+00	1.12119e+00	1.16383e+00	1.21639e+00	1.28050e+00	1.35813e+00	1.45154e+00	1.56325e+00	1.69614e+00	1.85350e+00	2.03918e+00	2.25764e+00	2.51411e+00	2.81469e+00	3.16651e+00	3.57790e+00	4.05859e+00	4.61995e+00	5.27524e+00	6.03994e+00	6.93210e+00	7.97280e+00	9.18660e+00	1.06022e+01	1.22530e+01	1.41779e+01	1.64224e+01	1.90396e+01	2.20912e+01	2.56492e+01	2.97977e+01	3.46346e+01	4.02741e+01	4.68494e+01	5.45157e+01	6.34539e+01	7.38752e+01	8.60257e+01	1.00192e+02	1.16709e+02	1.35966e+02	1.58418e+02
0.5475	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00020e+00	1.00031e+00	1.00049e+00	1.00078e+00	1.00123e+00	1.00195e+00	1.00308e+00	1.00485e+00	1.00760e+00	1.01185e+00	1.01832e+00	1.02796e+00	1.04196e+00	1.06156e+00	1.08794e+00	1.12212e+00	1.16505e+00	1.21797e+00	1.28249e+00	1.36058e+00	1.45452e+00	1.56685e+00	1.70043e+00	1.85860e+00	2.04521e+00	2.26474e+00	2.52246e+00	2.82448e+00	3.17798e+00	3.59133e+00	4.07429e+00	4.63830e+00	5.29666e+00	6.06495e+00	6.96129e+00	8.00686e+00	9.22634e+00	1.06485e+01	1.23070e+01	1.42409e+01	1.64960e+01	1.91254e+01	2.21912e+01	2.57658e+01	2.99337e+01	3.47931e+01	4.04590e+01	4.70649e+01	5.47670e+01	6.37470e+01	7.42169e+01	8.64241e+01	1.00657e+02	1.17251e+02	1.36598e+02	1.59155e+02
0.5500	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00020e+00	1.00031e+00	1.00050e+00	1.00079e+00	1.00124e+00	1.00197e+00	1.00310e+00	1.00488e+00	1.00766e+00	1.01194e+00	1.01846e+00	1.02818e+00	1.04228e+00	1.06203e+00	1.08861e+00	1.12304e+00	1.16628e+00	1.21955e+00	1.28448e+00	1.36304e+00	1.45751e+00	1.57044e+00	1.70473e+00	1.86370e+00	2.05124e+00	2.27185e+00	2.53081e+00	2.83428e+00	3.18947e+00	3.60476e+00	4.09000e+00	4.65665e+00	5.31810e+00	6.08997e+00	6.99050e+00	8.04094e+00	9.26611e+00	1.06949e+01	1.23611e+01	1.43041e+01	1.65696e+01	1.92112e+01	2.22913e+01	2.58825e+01	3.00698e+01	3.49518e+01	4.06440e+01	4.72807e+01	5.50185e+01	6.40403e+01	7.45589e+01	8.68228e+01	1.01121e+02	1.17793e+02	1.37230e+02	1.59892e+02
0.5525	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00020e+00	1.00032e+00	1.00050e+00	1.00079e+00	1.00125e+00	1.00198e+00	1.00313e+00	1.00492e+00	1.00772e+00	1.01203e+00	1.01860e+00	1.02840e+00	1.04260e+00	1.06250e+00	1.08929e+00	1.12397e+00	1.16751e+00	1.22114e+00	1.28646e+00	1.36549e+00	1.46050e+00	1.57404e+00	1.70902e+00	1.86880e+00	2.05727e+00	2.27896e+00	2.53917e+00	2.84409e+00	3.20095e+00	3.61821e+00	4.10572e+00	4.67502e+00	5.33956e+00	6.11502e+00	7.01973e+00	8.07505e+00	9.30590e+00	1.07414e+01	1.24153e+01	1.43672e+01	1.66432e+01	1.92971e+01	2.23914e+01	2.59993e+01	3.02060e+01	3.51107e+01	4.08292e+01	4.74966e+01	5.52703e+01	6.43338e+01	7.49012e+01	8.72219e+01	1.01587e+02	1.18335e+02	1.37862e+02	1.60629e+02
0.5550	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00020e+00	1.00032e+00	1.00050e+00	1.00080e+00	1.00126e+00	1.00200e+00	1.00315e+00	1.00496e+00	1.00778e+00	1.01212e+00	1.01874e+00	1.02861e+00	1.04293e+00	1.06298e+00	1.08996e+00	1.12489e+00	1.16874e+00	1.22272e+00	1.28845e+00	1.36795e+00	1.46349e+00	1.57764e+00	1.71332e+00	1.87391e+00	2.06331e+00	2.28607e+00	2.54753e+00	2.85390e+00	3.21245e+00	3.63166e+00	4.12145e+00	4.69340e+00	5.36102e+00	6.14009e+00	7.04899e+00	8.10919e+00	9.34573e+00	1.07878e+01	1.24695e+01	1.44304e+01	1.67170e+01	1.93831e+01	2.24917e+01	2.61162e+01	3.03423e+01	3.52696e+01	4.10145e+01	4.77127e+01	5.55223e+01	6.46276e+01	7.52438e+01	8.76213e+01	1.02052e+02	1.18878e+02	1.38495e+02	1.61367e+02
0.5575	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00020e+00	1.00032e+00	1.00051e+00	1.00080e+00	1.00127e+00	1.00201e+00	1.00317e+00	1.00500e+00	1.00784e+00	1.01222e+00	1.01888e+00	1.02883e+00	1.04325e+00	1.06345e+00	1.09063e+00	1.12581e+00	1.16997e+00	1.22430e+00	1.29044e+00	1.37040e+00	1.46647e+00	1.58123e+00	1.71762e+00	1.87901e+00	2.06934e+00	2.29319e+00	2.55590e+00	2.86372e+00	3.22395e+00	3.64512e+00	4.13719e+00	4.71180e+00	5.38251e+00	6.16517e+00	7.07826e+00	8.14335e+00	9.38559e+00	1.08343e+01	1.25237e+01	1.44937e+01	1.67907e+01	1.94691e+01	2.25920e+01	2.62332e+01	3.04787e+01	3.54287e+01	4.12000e+01	4.79290e+01	5.57745e+01	6.49217e+01	7.55866e+01	8.80211e+01	1.02519e+02	1.19421e+02	1.39129e+02	1.62106e+02
0.5600	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00020e+00	1.00032e+00	1.00051e+00	1.00081e+00	1.00128e+00	1.00203e+00	1.00320e+00	1.00503e+00	1.00789e+00	1.01231e+00	1.01903e+00	1.02904e+00	1.04357e+00	1.06392e+00	1.09130e+00	1.12674e+00	1.17119e+00	1.22588e+00	1.29243e+00	1.37286e+00	1.46946e+00	1.58483e+00	1.72192e+00	1.88412e+00	2.07538e+00	2.30031e+00	2.56427e+00	2.87354e+00	3.23546e+00	3.65859e+00	4.15294e+00	4.73020e+00	5.40400e+00	6.19027e+00	7.10756e+00	8.17754e+00	9.42548e+00	1.08808e+01	1.25780e+01	1.45570e+01	1.68646e+01	1.95552e+01	2.26924e+01	2.63503e+01	3.06153e+01	3.55879e+01	4.13857e+01	4.81455e+01	5.60269e+01	6.52160e+01	7.59298e+01	8.84211e+01	1.02985e+02	1.19965e+02	1.39763e+02	1.62845e+02
0.5625	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00021e+00	1.00033e+00	1.00052e+00	1.00082e+00	1.00129e+00	1.00204e+00	1.00322e+00	1.00507e+00	1.00795e+00	1.01240e+00	1.01917e+00	1.02926e+00	1.04390e+00	1.06440e+00	1.09197e+00	1.12766e+00	1.17242e+00	1.22746e+00	1.29442e+00	1.37532e+00	1.47245e+00	1.58843e+00	1.72622e+00	1.88923e+00	2.08143e+00	2.30743e+00	2.57265e+00	2.88337e+00	3.24697e+00	3.67206e+00	4.16870e+00	4.74862e+00	5.42551e+00	6.21538e+00	7.13688e+00	8.21176e+00	9.46540e+00	1.09274e+01	1.26323e+01	1.46203e+01	1.69385e+01	1.96414e+01	2.27929e+01	2.64675e+01	3.07519e+01	3.57473e+01	4.15715e+01	4.83621e+01	5.62795e+01	6.55105e+01	7.62732e+01	8.88216e+01	1.03452e+02	1.20510e+02	1.40398e+02	1.63585e+02
0.5650	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00021e+00	1.00033e+00	1.00052e+00	1.00082e+00	1.00130e+00	1.00206e+00	1.00324e+00	1.00511e+00	1.00801e+00	1.01249e+00	1.01931e+00	1.02947e+00	1.04422e+00	1.06487e+00	1.09265e+00	1.12858e+00	1.17365e+00	1.22904e+00	1.29641e+00	1.37777e+00	1.47544e+00	1.59203e+00	1.73052e+00	1.89434e+00	2.08747e+00	2.31456e+00	2.58102e+00	2.89320e+00	3.25849e+00	3.68555e+00	4.18447e+00	4.76705e+00	5.44704e+00	6.24052e+00	7.16622e+00	8.24600e+00	9.50535e+00	1.09740e+01	1.26867e+01	1.46837e+01	1.70124e+01	1.97276e+01	2.28935e+01	2.65848e+01	3.08887e+01	3.59068e+01	4.17575e+01	4.85790e+01	5.65324e+01	6.58054e+01	7.66170e+01	8.92224e+01	1.03919e+02	1.21055e+02	1.41033e+02	1.64326e+02
0.5675	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00021e+00	1.00033e+00	1.00052e+00	1.00083e+00	1.00131e+00	1.00207e+00	1.00327e+00	1.00514e+00	1.00807e+00	1.01258e+00	1.01945e+00	1.02969e+00	1.04454e+00	1.06534e+00	1.09332e+00	1.12951e+00	1.17487e+00	1.23063e+00	1.29840e+00	1.38023e+00	1.47843e+00	1.59563e+00	1.73483e+00	1.89946e+00	2.09352e+00	2.32169e+00	2.58941e+00	2.90304e+00	3.27002e+00	3.69904e+00	4.20025e+00	4.78549e+00	5.46859e+00	6.26567e+00	7.19558e+00	8.28026e+00	9.54533e+00	1.10207e+01	1.27411e+01	1.47472e+01	1.70864e+01	1.98140e+01	2.29942e+01	2.67022e+01	3.10256e+01	3.60664e+01	4.19436e+01	4.87960e+01	5.67854e+01	6.61004e+01	7.69610e+01	8.96235e+01	1.04387e+02	1.21600e+02	1.41669e+02	1.65067e+02
0.5700	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00021e+00	1.00033e+00	1.00053e+00	1.00083e+00	1.00132e+00	1.00209e+00	1.00329e+00	1.00518e+00	1.00813e+00	1.01267e+00	1.01959e+00	1.02990e+00	1.04486e+00	1.06581e+00	1.09399e+00	1.13043e+00	1.17610e+00	1.23221e+00	1.30039e+00	1.38268e+00	1.48142e+00	1.59924e+00	1.73913e+00	1.90457e+00	2.09957e+00	2.32882e+00	2.59779e+00	2.91288e+00	3.28156e+00	3.71254e+00	4.21604e+00	4.80394e+00	5.49014e+00	6.29085e+00	7.22497e+00	8.31456e+00	9.58535e+00	1.10673e+01	1.27955e+01	1.48107e+01	1.71605e+01	1.99003e+01	2.30949e+01	2.68197e+01	3.11626e+01	3.62261e+01	4.21299e+01	4.90132e+01	5.70387e+01	6.63957e+01	7.73053e+01	9.00250e+01	1.04855e+02	1.22146e+02	1.42305e+02	1.65809e+02
0.5725	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00021e+00	1.00033e+00	1.00053e+00	1.00084e+00	1.00133e+00	1.00210e+00	1.00332e+00	1.00522e+00	1.00819e+00	1.01276e+00	1.01973e+00	1.03012e+00	1.04519e+00	1.06628e+00	1.09466e+00	1.13135e+00	1.17733e+00	1.23379e+00	1.30238e+00	1.38514e+00	1.48441e+00	1.60284e+00	1.74344e+00	1.90969e+00	2.10562e+00	2.33596e+00	2.60619e+00	2.92273e+00	3.29310e+00	3.72606e+00	4.23184e+00	4.82241e+00	5.51172e+00	6.31604e+00	7.25437e+00	8.34887e+00	9.62539e+00	1.11141e+01	1.28500e+01	1.48743e+01	1.72346e+01	1.99868e+01	2.31958e+01	2.69373e+01	3.12997e+01	3.63860e+01	4.23163e+01	4.92306e+01	5.72922e+01	6.66913e+01	7.76500e+01	9.04268e+01	1.05324e+02	1.22692e+02	1.42942e+02	1.66552e+02
0.5750	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00021e+00	1.00034e+00	1.00053e+00	1.00085e+00	1.00134e+00	1.00212e+00	1.00334e+00	1.00526e+00	1.00824e+00	1.01285e+00	1.01987e+00	1.03033e+00	1.04551e+00	1.06676e+00	1.09533e+00	1.13227e+00	1.17855e+00	1.23537e+00	1.30437e+00	1.38760e+00	1.48740e+00	1.60644e+00	1.74775e+00	1.91481e+00	2.11168e+00	2.34310e+00	2.61458e+00	2.93258e+00	3.30465e+00	3.73957e+00	4.24765e+00	4.84089e+00	5.53331e+00	6.34125e+00	7.28380e+00	8.38322e+00	9.66547e+00	1.11608e+01	1.29046e+01	1.49379e+01	1.73088e+01	2.00734e+01	2.32967e+01	2.70550e+01	3.14369e+01	3.65461e+01	4.25029e+01	4.94482e+01	5.75459e+01	6.69871e+01	7.79949e+01	9.08290e+01	1.05793e+02	1.23239e+02	1.43580e+02	1.67295e+02
0.5775	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00022e+00	1.00034e+00	1.00054e+00	1.00085e+00	1.00135e+00	1.00213e+00	1.00336e+00	1.00529e+00	1.00830e+00	1.01294e+00	1.02001e+00	1.03055e+00	1.04583e+00	1.06723e+00	1.09600e+00	1.13319e+00	1.17978e+00	1.23695e+00	1.30636e+00	1.39005e+00	1.49039e+00	1.61005e+00	1.75205e+00	1.91993e+00	2.11774e+00	2.35024e+00	2.62298e+00	2.94244e+00	3.31620e+00	3.75310e+00	4.26348e+00	4.85939e+00	5.55491e+00	6.36648e+00	7.31325e+00	8.41759e+00	9.70558e+00	1.12076e+01	1.29592e+01	1.50016e+01	1.73831e+01	2.01600e+01	2.33977e+01	2.71728e+01	3.15743e+01	3.67062e+01	4.26897e+01	4.96660e+01	5.77998e+01	6.72832e+01	7.83401e+01	9.12316e+01	1.06262e+02	1.23786e+02	1.44218e+02	1.68039e+02
0.5800	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00034e+00	1.00054e+00	1.00086e+00	1.00136e+00	1.00215e+00	1.00339e+00	1.00533e+00	1.00836e+00	1.01304e+00	1.02015e+00	1.03076e+00	1.04615e+00	1.06770e+00	1.09667e+00	1.13412e+00	1.18100e+00	1.23853e+00	1.30835e+00	1.39251e+00	1.49339e+00	1.61365e+00	1.75637e+00	1.92505e+00	2.12380e+00	2.35739e+00	2.63139e+00	2.95231e+00	3.32776e+00	3.76664e+00	4.27931e+00	4.87789e+00	5.57653e+00	6.39173e+00	7.34273e+00	8.45199e+00	9.74572e+00	1.12544e+01	1.30138e+01	1.50653e+01	1.74574e+01	2.02466e+01	2.34988e+01	2.72907e+01	3.17118e+01	3.68665e+01	4.28766e+01	4.98840e+01	5.80540e+01	6.75796e+01	7.86857e+01	9.16345e+01	1.06732e+02	1.24334e+02	1.44856e+02	1.68784e+02
0.5825	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00035e+00	1.00055e+00	1.00086e+00	1.00137e+00	1.00216e+00	1.00341e+00	1.00537e+00	1.00842e+00	1.01313e+00	1.02029e+00	1.03098e+00	1.04648e+00	1.06817e+00	1.09734e+00	1.13504e+00	1.18223e+00	1.24011e+00	1.31034e+00	1.39497e+00	1.49638e+00	1.61726e+00	1.76068e+00	1.93017e+00	2.12986e+00	2.36454e+00	2.63979e+00	2.96218e+00	3.33933e+00	3.78018e+00	4.29515e+00	4.89641e+00	5.59817e+00	6.41699e+00	7.37222e+00	8.48642e+00	9.78589e+00	1.13013e+01	1.30685e+01	1.51291e+01	1.75318e+01	2.03334e+01	2.36000e+01	2.74087e+01	3.18494e+01	3.70270e+01	4.30637e+01	5.01021e+01	5.83084e+01	6.78762e+01	7.90315e+01	9.20377e+01	1.07202e+02	1.24882e+02	1.45495e+02	1.69529e+02
0.5850	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00005e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00035e+00	1.00055e+00	1.00087e+00	1.00138e+00	1.00218e+00	1.00343e+00	1.00541e+00	1.00848e+00	1.01322e+00	1.02043e+00	1.03119e+00	1.04680e+00	1.06864e+00	1.09801e+00	1.13596e+00	1.18345e+00	1.24169e+00	1.31233e+00	1.39743e+00	1.49937e+00	1.62087e+00	1.76499e+00	1.93530e+00	2.13593e+00	2.37169e+00	2.64821e+00	2.97206e+00	3.35091e+00	3.79374e+00	4.31101e+00	4.91494e+00	5.61982e+00	6.44228e+00	7.40174e+00	8.52087e+00	9.82609e+00	1.13482e+01	1.31232e+01	1.51929e+01	1.76063e+01	2.04202e+01	2.37013e+01	2.75268e+01	3.19871e+01	3.71876e+01	4.32510e+01	5.03205e+01	5.85630e+01	6.81731e+01	7.93777e+01	9.24413e+01	1.07672e+02	1.25431e+02	1.46135e+02	1.70275e+02
0.5875	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00005e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00035e+00	1.00055e+00	1.00088e+00	1.00139e+00	1.00219e+00	1.00346e+00	1.00544e+00	1.00853e+00	1.01331e+00	1.02057e+00	1.03141e+00	1.04712e+00	1.06911e+00	1.09868e+00	1.13688e+00	1.18468e+00	1.24327e+00	1.31432e+00	1.39989e+00	1.50237e+00	1.62447e+00	1.76930e+00	1.94043e+00	2.14200e+00	2.37885e+00	2.65663e+00	2.98194e+00	3.36249e+00	3.80730e+00	4.32687e+00	4.93349e+00	5.64149e+00	6.46758e+00	7.43128e+00	8.55535e+00	9.86633e+00	1.13952e+01	1.31780e+01	1.52568e+01	1.76808e+01	2.05071e+01	2.38026e+01	2.76450e+01	3.21249e+01	3.73483e+01	4.34384e+01	5.05390e+01	5.88178e+01	6.84702e+01	7.97241e+01	9.28453e+01	1.08143e+02	1.25980e+02	1.46776e+02	1.71022e+02
0.5900	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00035e+00	1.00056e+00	1.00088e+00	1.00140e+00	1.00221e+00	1.00348e+00	1.00548e+00	1.00859e+00	1.01340e+00	1.02071e+00	1.03162e+00	1.04744e+00	1.06959e+00	1.09935e+00	1.13780e+00	1.18590e+00	1.24486e+00	1.31631e+00	1.40234e+00	1.50536e+00	1.62808e+00	1.77362e+00	1.94556e+00	2.14807e+00	2.38601e+00	2.66505e+00	2.99183e+00	3.37409e+00	3.82087e+00	4.34275e+00	4.95205e+00	5.66317e+00	6.49291e+00	7.46085e+00	8.58986e+00	9.90660e+00	1.14421e+01	1.32328e+01	1.53208e+01	1.77554e+01	2.05941e+01	2.39040e+01	2.77632e+01	3.22629e+01	3.75092e+01	4.36260e+01	5.07578e+01	5.90729e+01	6.87676e+01	8.00709e+01	9.32496e+01	1.08615e+02	1.26529e+02	1.47417e+02	1.71769e+02
0.5925	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00035e+00	1.00056e+00	1.00089e+00	1.00141e+00	1.00222e+00	1.00350e+00	1.00552e+00	1.00865e+00	1.01349e+00	1.02085e+00	1.03184e+00	1.04776e+00	1.07005e+00	1.10002e+00	1.13872e+00	1.18713e+00	1.24643e+00	1.31830e+00	1.40480e+00	1.50836e+00	1.63169e+00	1.77794e+00	1.95069e+00	2.15414e+00	2.39317e+00	2.67348e+00	3.00172e+00	3.38568e+00	3.83445e+00	4.35863e+00	4.97062e+00	5.68487e+00	6.51825e+00	7.49044e+00	8.62440e+00	9.94690e+00	1.14892e+01	1.32876e+01	1.53848e+01	1.78300e+01	2.06812e+01	2.40056e+01	2.78817e+01	3.24010e+01	3.76702e+01	4.38137e+01	5.09767e+01	5.93281e+01	6.90653e+01	8.04180e+01	9.36543e+01	1.09087e+02	1.27080e+02	1.48058e+02	1.72517e+02
0.5950	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00036e+00	1.00056e+00	1.00089e+00	1.00141e+00	1.00223e+00	1.00353e+00	1.00555e+00	1.00871e+00	1.01358e+00	1.02099e+00	1.03205e+00	1.04808e+00	1.07053e+00	1.10069e+00	1.13964e+00	1.18835e+00	1.24802e+00	1.32029e+00	1.40726e+00	1.51135e+00	1.63531e+00	1.78226e+00	1.95583e+00	2.16022e+00	2.40034e+00	2.68191e+00	3.01162e+00	3.39729e+00	3.84804e+00	4.37453e+00	4.98921e+00	5.70658e+00	6.54361e+00	7.52005e+00	8.65896e+00	9.98724e+00	1.15362e+01	1.33425e+01	1.54488e+01	1.79047e+01	2.07683e+01	2.41072e+01	2.80002e+01	3.25392e+01	3.78313e+01	4.40017e+01	5.11958e+01	5.95836e+01	6.93632e+01	8.07653e+01	9.40593e+01	1.09559e+02	1.27630e+02	1.48700e+02	1.73265e+02
0.5975	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00014e+00	1.00023e+00	1.00036e+00	1.00057e+00	1.00090e+00	1.00142e+00	1.00225e+00	1.00355e+00	1.00559e+00	1.00877e+00	1.01367e+00	1.02113e+00	1.03226e+00	1.04840e+00	1.07100e+00	1.10136e+00	1.14056e+00	1.18958e+00	1.24960e+00	1.32228e+00	1.40972e+00	1.51435e+00	1.63892e+00	1.78658e+00	1.96096e+00	2.16630e+00	2.40751e+00	2.69035e+00	3.02153e+00	3.40890e+00	3.86164e+00	4.39044e+00	5.00781e+00	5.72832e+00	6.56899e+00	7.54968e+00	8.69355e+00	1.00276e+01	1.15833e+01	1.33975e+01	1.55129e+01	1.79795e+01	2.08555e+01	2.42089e+01	2.81188e+01	3.26775e+01	3.79926e+01	4.41897e+01	5.14151e+01	5.98394e+01	6.96614e+01	8.11130e+01	9.44647e+01	1.10032e+02	1.28181e+02	1.49343e+02	1.74015e+02
0.6000	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00014e+00	1.00023e+00	1.00036e+00	1.00057e+00	1.00091e+00	1.00143e+00	1.00226e+00	1.00358e+00	1.00563e+00	1.00883e+00	1.01376e+00	1.02127e+00	1.03248e+00	1.04872e+00	1.07147e+00	1.10203e+00	1.14148e+00	1.19080e+00	1.25118e+00	1.32427e+00	1.41218e+00	1.51734e+00	1.64253e+00	1.79090e+00	1.96610e+00	2.17238e+00	2.41468e+00	2.69879e+00	3.03144e+00	3.42052e+00	3.87525e+00	4.40636e+00	5.02642e+00	5.75006e+00	6.59439e+00	7.57934e+00	8.72817e+00	1.00680e+01	1.16305e+01	1.34525e+01	1.55770e+01	1.80543e+01	2.09428e+01	2.43107e+01	2.82375e+01	3.28159e+01	3.81541e+01	4.43780e+01	5.16347e+01	6.00953e+01	6.99598e+01	8.14610e+01	9.48705e+01	1.10505e+02	1.28733e+02	1.49986e+02	1.74765e+02
0.6025	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00023e+00	1.00036e+00	1.00058e+00	1.00091e+00	1.00144e+00	1.00228e+00	1.00360e+00	1.00566e+00	1.00888e+00	1.01385e+00	1.02141e+00	1.03269e+00	1.04905e+00	1.07194e+00	1.10269e+00	1.14240e+00	1.19202e+00	1.25276e+00	1.32626e+00	1.41464e+00	1.52034e+00	1.64614e+00	1.79522e+00	1.97124e+00	2.17847e+00	2.42186e+00	2.70723e+00	3.04135e+00	3.43215e+00	3.88886e+00	4.42229e+00	5.04504e+00	5.77183e+00	6.61981e+00	7.60902e+00	8.76282e+00	1.01084e+01	1.16777e+01	1.35075e+01	1.56413e+01	1.81292e+01	2.10302e+01	2.44126e+01	2.83563e+01	3.29545e+01	3.83157e+01	4.45664e+01	5.18544e+01	6.03515e+01	7.02586e+01	8.18094e+01	9.52766e+01	1.10978e+02	1.29285e+02	1.50630e+02	1.75515e+02
0.6050	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00023e+00	1.00037e+00	1.00058e+00	1.00092e+00	1.00145e+00	1.00229e+00	1.00362e+00	1.00570e+00	1.00894e+00	1.01394e+00	1.02155e+00	1.03290e+00	1.04937e+00	1.07241e+00	1.10336e+00	1.14332e+00	1.19325e+00	1.25434e+00	1.32825e+00	1.41710e+00	1.52334e+00	1.64976e+00	1.79955e+00	1.97638e+00	2.18455e+00	2.42904e+00	2.71568e+00	3.05128e+00	3.44378e+00	3.90249e+00	4.43823e+00	5.06368e+00	5.79361e+00	6.64525e+00	7.63873e+00	8.79749e+00	1.01489e+01	1.17249e+01	1.35626e+01	1.57055e+01	1.82042e+01	2.11176e+01	2.45145e+01	2.84752e+01	3.30932e+01	3.84774e+01	4.47550e+01	5.20743e+01	6.06080e+01	7.05576e+01	8.21580e+01	9.56831e+01	1.11452e+02	1.29838e+02	1.51274e+02	1.76267e+02
0.6075	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00023e+00	1.00037e+00	1.00058e+00	1.00092e+00	1.00146e+00	1.00231e+00	1.00364e+00	1.00574e+00	1.00900e+00	1.01403e+00	1.02169e+00	1.03312e+00	1.04969e+00	1.07288e+00	1.10403e+00	1.14424e+00	1.19447e+00	1.25592e+00	1.33024e+00	1.41956e+00	1.52634e+00	1.65338e+00	1.80387e+00	1.98153e+00	2.19064e+00	2.43623e+00	2.72414e+00	3.06121e+00	3.45543e+00	3.91612e+00	4.45419e+00	5.08233e+00	5.81541e+00	6.67071e+00	7.66846e+00	8.83220e+00	1.01894e+01	1.17721e+01	1.36178e+01	1.57698e+01	1.82792e+01	2.12051e+01	2.46166e+01	2.85942e+01	3.32320e+01	3.86392e+01	4.49438e+01	5.22944e+01	6.08646e+01	7.08568e+01	8.25069e+01	9.60900e+01	1.11927e+02	1.30391e+02	1.51919e+02	1.77018e+02
0.6100	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00023e+00	1.00037e+00	1.00059e+00	1.00093e+00	1.00147e+00	1.00232e+00	1.00367e+00	1.00578e+00	1.00906e+00	1.01412e+00	1.02183e+00	1.03333e+00	1.05001e+00	1.07334e+00	1.10470e+00	1.14516e+00	1.19570e+00	1.25750e+00	1.33223e+00	1.42202e+00	1.52934e+00	1.65699e+00	1.80820e+00	1.98668e+00	2.19674e+00	2.44342e+00	2.73260e+00	3.07114e+00	3.46708e+00	3.92977e+00	4.47015e+00	5.10100e+00	5.83722e+00	6.69620e+00	7.69821e+00	8.86693e+00	1.02299e+01	1.18194e+01	1.36729e+01	1.58342e+01	1.83543e+01	2.12927e+01	2.47188e+01	2.87134e+01	3.33709e+01	3.88013e+01	4.51327e+01	5.25147e+01	6.11215e+01	7.11564e+01	8.28562e+01	9.64973e+01	1.12402e+02	1.30945e+02	1.52565e+02	1.77771e+02
0.6125	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00023e+00	1.00037e+00	1.00059e+00	1.00093e+00	1.00148e+00	1.00234e+00	1.00369e+00	1.00581e+00	1.00911e+00	1.01421e+00	1.02197e+00	1.03354e+00	1.05033e+00	1.07381e+00	1.10537e+00	1.14608e+00	1.19692e+00	1.25908e+00	1.33422e+00	1.42449e+00	1.53234e+00	1.66061e+00	1.81253e+00	1.99183e+00	2.20283e+00	2.45061e+00	2.74106e+00	3.08108e+00	3.47873e+00	3.94342e+00	4.48613e+00	5.11968e+00	5.85905e+00	6.72170e+00	7.72799e+00	8.90169e+00	1.02705e+01	1.18668e+01	1.37282e+01	1.58986e+01	1.84295e+01	2.13803e+01	2.48210e+01	2.88326e+01	3.35100e+01	3.89634e+01	4.53218e+01	5.27352e+01	6.13786e+01	7.14562e+01	8.32058e+01	9.69049e+01	1.12877e+02	1.31499e+02	1.53211e+02	1.78525e+02
0.6150	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00024e+00	1.00038e+00	1.00059e+00	1.00094e+00	1.00149e+00	1.00235e+00	1.00371e+00	1.00585e+00	1.00917e+00	1.01430e+00	1.02211e+00	1.03376e+00	1.05065e+00	1.07428e+00	1.10604e+00	1.14700e+00	1.19814e+00	1.26066e+00	1.33622e+00	1.42695e+00	1.53534e+00	1.66423e+00	1.81686e+00	1.99698e+00	2.20893e+00	2.45781e+00	2.74953e+00	3.09103e+00	3.49040e+00	3.95708e+00	4.50211e+00	5.13838e+00	5.88090e+00	6.74721e+00	7.75779e+00	8.93647e+00	1.03111e+01	1.19141e+01	1.37835e+01	1.59631e+01	1.85047e+01	2.14681e+01	2.49233e+01	2.89520e+01	3.36491e+01	3.91257e+01	4.55110e+01	5.29559e+01	6.16360e+01	7.17562e+01	8.35557e+01	9.73129e+01	1.13353e+02	1.32054e+02	1.53857e+02	1.79279e+02
0.6175	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00024e+00	1.00038e+00	1.00060e+00	1.00095e+00	1.00150e+00	1.00237e+00	1.00374e+00	1.00589e+00	1.00923e+00	1.01439e+00	1.02225e+00	1.03397e+00	1.05097e+00	1.07475e+00	1.10670e+00	1.14792e+00	1.19937e+00	1.26224e+00	1.33821e+00	1.42941e+00	1.53834e+00	1.66785e+00	1.82119e+00	2.00213e+00	2.21503e+00	2.46501e+00	2.75801e+00	3.10099e+00	3.50207e+00	3.97076e+00	4.51811e+00	5.15709e+00	5.90276e+00	6.77276e+00	7.78761e+00	8.97129e+00	1.03517e+01	1.19616e+01	1.38388e+01	1.60277e+01	1.85800e+01	2.15559e+01	2.50257e+01	2.90714e+01	3.37884e+01	3.92882e+01	4.57005e+01	5.31768e+01	6.18935e+01	7.20566e+01	8.39059e+01	9.77212e+01	1.13829e+02	1.32609e+02	1.54505e+02	1.80033e+02
0.6200	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00015e+00	1.00024e+00	1.00038e+00	1.00060e+00	1.00095e+00	1.00151e+00	1.00238e+00	1.00376e+00	1.00592e+00	1.00929e+00	1.01448e+00	1.02239e+00	1.03418e+00	1.05129e+00	1.07522e+00	1.10737e+00	1.14884e+00	1.20059e+00	1.26382e+00	1.34020e+00	1.43187e+00	1.54135e+00	1.67148e+00	1.82553e+00	2.00729e+00	2.22114e+00	2.47221e+00	2.76649e+00	3.11095e+00	3.51375e+00	3.98444e+00	4.53413e+00	5.17581e+00	5.92464e+00	6.79832e+00	7.81746e+00	9.00614e+00	1.03924e+01	1.20090e+01	1.38941e+01	1.60923e+01	1.86553e+01	2.16438e+01	2.51283e+01	2.91910e+01	3.39279e+01	3.94508e+01	4.58901e+01	5.33979e+01	6.21514e+01	7.23572e+01	8.42564e+01	9.81299e+01	1.14305e+02	1.33164e+02	1.55153e+02	1.80789e+02
0.6225	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00015e+00	1.00024e+00	1.00038e+00	1.00061e+00	1.00096e+00	1.00152e+00	1.00240e+00	1.00378e+00	1.00596e+00	1.00935e+00	1.01457e+00	1.02253e+00	1.03440e+00	1.05160e+00	1.07569e+00	1.10804e+00	1.14976e+00	1.20181e+00	1.26540e+00	1.34219e+00	1.43434e+00	1.54435e+00	1.67510e+00	1.82987e+00	2.01245e+00	2.22725e+00	2.47942e+00	2.77497e+00	3.12091e+00	3.52544e+00	3.99813e+00	4.55015e+00	5.19454e+00	5.94654e+00	6.82390e+00	7.84733e+00	9.04101e+00	1.04331e+01	1.20565e+01	1.39496e+01	1.61569e+01	1.87308e+01	2.17318e+01	2.52309e+01	2.93106e+01	3.40674e+01	3.96135e+01	4.60799e+01	5.36192e+01	6.24094e+01	7.26581e+01	8.46073e+01	9.85391e+01	1.14782e+02	1.33721e+02	1.55801e+02	1.81545e+02
0.6250	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00015e+00	1.00024e+00	1.00039e+00	1.00061e+00	1.00097e+00	1.00153e+00	1.00241e+00	1.00381e+00	1.00600e+00	1.00940e+00	1.01466e+00	1.02267e+00	1.03461e+00	1.05192e+00	1.07616e+00	1.10870e+00	1.15067e+00	1.20304e+00	1.26698e+00	1.34418e+00	1.43680e+00	1.54735e+00	1.67872e+00	1.83420e+00	2.01761e+00	2.23336e+00	2.48664e+00	2.78346e+00	3.13089e+00	3.53714e+00	4.01183e+00	4.56618e+00	5.21330e+00	5.96846e+00	6.84950e+00	7.87723e+00	9.07592e+00	1.04739e+01	1.21041e+01	1.40050e+01	1.62217e+01	1.88062e+01	2.18198e+01	2.53336e+01	2.94304e+01	3.42071e+01	3.97764e+01	4.62698e+01	5.38407e+01	6.26677e+01	7.29593e+01	8.49585e+01	9.89485e+01	1.15260e+02	1.34277e+02	1.56450e+02	1.82302e+02
0.6275	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00015e+00	1.00024e+00	1.00039e+00	1.00061e+00	1.00097e+00	1.00154e+00	1.00243e+00	1.00383e+00	1.00603e+00	1.00946e+00	1.01475e+00	1.02281e+00	1.03482e+00	1.05224e+00	1.07662e+00	1.10937e+00	1.15159e+00	1.20426e+00	1.26856e+00	1.34618e+00	1.43926e+00	1.55036e+00	1.68235e+00	1.83854e+00	2.02277e+00	2.23948e+00	2.49385e+00	2.79196e+00	3.14086e+00	3.54884e+00	4.02554e+00	4.58223e+00	5.23206e+00	5.99039e+00	6.87512e+00	7.90715e+00	9.11085e+00	1.05146e+01	1.21517e+01	1.40606e+01	1.62864e+01	1.88818e+01	2.19079e+01	2.54364e+01	2.95503e+01	3.43469e+01	3.99395e+01	4.64600e+01	5.40624e+01	6.29262e+01	7.32608e+01	8.53100e+01	9.93584e+01	1.15738e+02	1.34834e+02	1.57100e+02	1.83059e+02
0.6300	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00015e+00	1.00025e+00	1.00039e+00	1.00062e+00	1.00098e+00	1.00155e+00	1.00244e+00	1.00385e+00	1.00607e+00	1.00952e+00	1.01484e+00	1.02295e+00	1.03503e+00	1.05256e+00	1.07709e+00	1.11004e+00	1.15251e+00	1.20548e+00	1.27014e+00	1.34817e+00	1.44173e+00	1.55337e+00	1.68598e+00	1.84288e+00	2.02793e+00	2.24559e+00	2.50107e+00	2.80046e+00	3.15085e+00	3.56055e+00	4.03926e+00	4.59829e+00	5.25084e+00	6.01234e+00	6.90076e+00	7.93710e+00	9.14581e+00	1.05554e+01	1.21993e+01	1.41161e+01	1.63513e+01	1.89574e+01	2.19962e+01	2.55392e+01	2.96703e+01	3.44868e+01	4.01026e+01	4.66503e+01	5.42843e+01	6.31850e+01	7.35625e+01	8.56618e+01	9.97686e+01	1.16216e+02	1.35392e+02	1.57750e+02	1.83818e+02
0.6325	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00025e+00	1.00039e+00	1.00062e+00	1.00098e+00	1.00155e+00	1.00246e+00	1.00388e+00	1.00611e+00	1.00958e+00	1.01493e+00	1.02309e+00	1.03525e+00	1.05288e+00	1.07756e+00	1.11070e+00	1.15343e+00	1.20670e+00	1.27172e+00	1.35016e+00	1.44419e+00	1.55637e+00	1.68960e+00	1.84723e+00	2.03310e+00	2.25171e+00	2.50830e+00	2.80896e+00	3.16084e+00	3.57227e+00	4.05299e+00	4.61435e+00	5.26963e+00	6.03430e+00	6.92643e+00	7.96707e+00	9.18080e+00	1.05963e+01	1.22469e+01	1.41717e+01	1.64161e+01	1.90331e+01	2.20845e+01	2.56422e+01	2.97904e+01	3.46269e+01	4.02660e+01	4.68407e+01	5.45064e+01	6.34440e+01	7.38645e+01	8.60140e+01	1.00179e+02	1.16695e+02	1.35951e+02	1.58401e+02	1.84577e+02
0.6350	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00025e+00	1.00039e+00	1.00062e+00	1.00099e+00	1.00156e+00	1.00247e+00	1.00390e+00	1.00614e+00	1.00963e+00	1.01502e+00	1.02323e+00	1.03546e+00	1.05320e+00	1.07803e+00	1.11137e+00	1.15434e+00	1.20793e+00	1.27330e+00	1.35215e+00	1.44666e+00	1.55938e+00	1.69323e+00	1.85157e+00	2.03827e+00	2.25784e+00	2.51553e+00	2.81747e+00	3.17084e+00	3.58400e+00	4.06673e+00	4.63044e+00	5.28844e+00	6.05629e+00	6.95211e+00	7.99706e+00	9.21582e+00	1.06372e+01	1.22946e+01	1.42274e+01	1.64811e+01	1.91089e+01	2.21728e+01	2.57453e+01	2.99106e+01	3.47671e+01	4.04295e+01	4.70314e+01	5.47287e+01	6.37033e+01	7.41668e+01	8.63665e+01	1.00590e+02	1.17174e+02	1.36509e+02	1.59053e+02	1.85336e+02
0.6375	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00025e+00	1.00040e+00	1.00063e+00	1.00100e+00	1.00157e+00	1.00249e+00	1.00392e+00	1.00618e+00	1.00969e+00	1.01511e+00	1.02336e+00	1.03567e+00	1.05352e+00	1.07850e+00	1.11203e+00	1.15526e+00	1.20915e+00	1.27488e+00	1.35415e+00	1.44913e+00	1.56239e+00	1.69686e+00	1.85592e+00	2.04344e+00	2.26396e+00	2.52276e+00	2.82599e+00	3.18084e+00	3.59574e+00	4.08048e+00	4.64653e+00	5.30727e+00	6.07829e+00	6.97782e+00	8.02708e+00	9.25087e+00	1.06781e+01	1.23424e+01	1.42831e+01	1.65461e+01	1.91847e+01	2.22613e+01	2.58484e+01	3.00309e+01	3.49074e+01	4.05931e+01	4.72222e+01	5.49513e+01	6.39627e+01	7.44694e+01	8.67193e+01	1.01002e+02	1.17654e+02	1.37069e+02	1.59705e+02	1.86097e+02
0.6400	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00025e+00	1.00040e+00	1.00063e+00	1.00100e+00	1.00158e+00	1.00250e+00	1.00395e+00	1.00622e+00	1.00975e+00	1.01520e+00	1.02350e+00	1.03588e+00	1.05384e+00	1.07896e+00	1.11270e+00	1.15618e+00	1.21037e+00	1.27646e+00	1.35614e+00	1.45159e+00	1.56540e+00	1.70049e+00	1.86027e+00	2.04862e+00	2.27009e+00	2.52999e+00	2.83451e+00	3.19086e+00	3.60748e+00	4.09424e+00	4.66264e+00	5.32610e+00	6.10031e+00	7.00354e+00	8.05713e+00	9.28595e+00	1.07190e+01	1.23902e+01	1.43389e+01	1.66111e+01	1.92606e+01	2.23498e+01	2.59517e+01	3.01513e+01	3.50479e+01	4.07569e+01	4.74132e+01	5.51740e+01	6.42225e+01	7.47723e+01	8.70725e+01	1.01413e+02	1.18134e+02	1.37629e+02	1.60357e+02	1.86858e+02
0.6425	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00025e+00	1.00040e+00	1.00064e+00	1.00101e+00	1.00159e+00	1.00252e+00	1.00397e+00	1.00625e+00	1.00981e+00	1.01529e+00	1.02364e+00	1.03609e+00	1.05416e+00	1.07943e+00	1.11337e+00	1.15710e+00	1.21159e+00	1.27804e+00	1.35813e+00	1.45406e+00	1.56841e+00	1.70413e+00	1.86461e+00	2.05379e+00	2.27623e+00	2.53724e+00	2.84303e+00	3.20087e+00	3.61923e+00	4.10801e+00	4.67875e+00	5.34495e+00	6.12235e+00	7.02929e+00	8.08720e+00	9.32106e+00	1.07600e+01	1.24380e+01	1.43947e+01	1.66762e+01	1.93365e+01	2.24384e+01	2.60551e+01	3.02719e+01	3.51885e+01	4.09209e+01	4.76044e+01	5.53969e+01	6.44824e+01	7.50754e+01	8.74259e+01	1.01826e+02	1.18615e+02	1.38189e+02	1.61011e+02	1.87619e+02
0.6450	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00025e+00	1.00040e+00	1.00064e+00	1.00101e+00	1.00160e+00	1.00253e+00	1.00399e+00	1.00629e+00	1.00986e+00	1.01538e+00	1.02378e+00	1.03631e+00	1.05448e+00	1.07990e+00	1.11403e+00	1.15802e+00	1.21282e+00	1.27962e+00	1.36013e+00	1.45653e+00	1.57142e+00	1.70776e+00	1.86897e+00	2.05897e+00	2.28236e+00	2.54448e+00	2.85156e+00	3.21090e+00	3.63099e+00	4.12179e+00	4.69488e+00	5.36382e+00	6.14440e+00	7.05506e+00	8.11730e+00	9.35620e+00	1.08010e+01	1.24859e+01	1.44505e+01	1.67414e+01	1.94126e+01	2.25271e+01	2.61585e+01	3.03925e+01	3.53292e+01	4.10849e+01	4.77958e+01	5.56201e+01	6.47427e+01	7.53788e+01	8.77797e+01	1.02238e+02	1.19096e+02	1.38750e+02	1.61665e+02	1.88382e+02
0.6475	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00026e+00	1.00041e+00	1.00064e+00	1.00102e+00	1.00161e+00	1.00255e+00	1.00402e+00	1.00633e+00	1.00992e+00	1.01547e+00	1.02392e+00	1.03652e+00	1.05479e+00	1.08036e+00	1.11470e+00	1.15893e+00	1.21404e+00	1.28120e+00	1.36212e+00	1.45900e+00	1.57443e+00	1.71140e+00	1.87332e+00	2.06415e+00	2.28850e+00	2.55173e+00	2.86010e+00	3.22093e+00	3.64276e+00	4.13558e+00	4.71103e+00	5.38270e+00	6.16647e+00	7.08085e+00	8.14742e+00	9.39137e+00	1.08421e+01	1.25338e+01	1.45065e+01	1.68067e+01	1.94887e+01	2.26158e+01	2.62620e+01	3.05133e+01	3.54700e+01	4.12492e+01	4.79873e+01	5.58435e+01	6.50031e+01	7.56825e+01	8.81339e+01	1.02651e+02	1.19577e+02	1.39311e+02	1.62320e+02	1.89145e+02
0.6500	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00026e+00	1.00041e+00	1.00065e+00	1.00102e+00	1.00162e+00	1.00256e+00	1.00404e+00	1.00636e+00	1.00998e+00	1.01556e+00	1.02406e+00	1.03673e+00	1.05511e+00	1.08083e+00	1.11536e+00	1.15985e+00	1.21526e+00	1.28279e+00	1.36412e+00	1.46147e+00	1.57744e+00	1.71503e+00	1.87767e+00	2.06934e+00	2.29465e+00	2.55898e+00	2.86864e+00	3.23097e+00	3.65454e+00	4.14938e+00	4.72718e+00	5.40160e+00	6.18856e+00	7.10666e+00	8.17756e+00	9.42657e+00	1.08832e+01	1.25817e+01	1.45624e+01	1.68719e+01	1.95648e+01	2.27047e+01	2.63657e+01	3.06342e+01	3.56110e+01	4.14136e+01	4.81790e+01	5.60670e+01	6.52638e+01	7.59865e+01	8.84883e+01	1.03064e+02	1.20059e+02	1.39873e+02	1.62975e+02	1.89909e+02
0.6525	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00026e+00	1.00041e+00	1.00065e+00	1.00103e+00	1.00163e+00	1.00257e+00	1.00406e+00	1.00640e+00	1.01004e+00	1.01565e+00	1.02420e+00	1.03694e+00	1.05543e+00	1.08130e+00	1.11603e+00	1.16077e+00	1.21648e+00	1.28437e+00	1.36611e+00	1.46393e+00	1.58045e+00	1.71867e+00	1.88203e+00	2.07453e+00	2.30079e+00	2.56624e+00	2.87719e+00	3.24101e+00	3.66632e+00	4.16319e+00	4.74335e+00	5.42051e+00	6.21067e+00	7.13249e+00	8.20774e+00	9.46180e+00	1.09243e+01	1.26297e+01	1.46184e+01	1.69373e+01	1.96411e+01	2.27936e+01	2.64694e+01	3.07551e+01	3.57521e+01	4.15781e+01	4.83709e+01	5.62908e+01	6.55248e+01	7.62908e+01	8.88431e+01	1.03478e+02	1.20541e+02	1.40436e+02	1.63631e+02	1.90674e+02
0.6550	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00010e+00	1.00016e+00	1.00026e+00	1.00041e+00	1.00065e+00	1.00104e+00	1.00164e+00	1.00259e+00	1.00409e+00	1.00643e+00	1.01009e+00	1.01574e+00	1.02433e+00	1.03715e+00	1.05575e+00	1.08176e+00	1.11669e+00	1.16168e+00	1.21771e+00	1.28595e+00	1.36811e+00	1.46640e+00	1.58347e+00	1.72231e+00	1.88639e+00	2.07972e+00	2.30694e+00	2.57350e+00	2.88574e+00	3.25106e+00	3.67812e+00	4.17701e+00	4.75953e+00	5.43943e+00	6.23280e+00	7.15834e+00	8.23794e+00	9.49706e+00	1.09655e+01	1.26778e+01	1.46745e+01	1.70027e+01	1.97174e+01	2.28827e+01	2.65732e+01	3.08762e+01	3.58933e+01	4.17428e+01	4.85630e+01	5.65148e+01	6.57859e+01	7.65954e+01	8.91983e+01	1.03892e+02	1.21024e+02	1.40999e+02	1.64287e+02	1.91439e+02
0.6575	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00010e+00	1.00016e+00	1.00026e+00	1.00042e+00	1.00066e+00	1.00104e+00	1.00165e+00	1.00260e+00	1.00411e+00	1.00647e+00	1.01015e+00	1.01583e+00	1.02447e+00	1.03737e+00	1.05607e+00	1.08223e+00	1.11736e+00	1.16260e+00	1.21893e+00	1.28753e+00	1.37010e+00	1.46887e+00	1.58648e+00	1.72595e+00	1.89075e+00	2.08491e+00	2.31310e+00	2.58077e+00	2.89430e+00	3.26112e+00	3.68992e+00	4.19084e+00	4.77572e+00	5.45838e+00	6.25494e+00	7.18422e+00	8.26816e+00	9.53235e+00	1.10067e+01	1.27259e+01	1.47306e+01	1.70682e+01	1.97938e+01	2.29717e+01	2.66771e+01	3.09975e+01	3.60347e+01	4.19077e+01	4.87553e+01	5.67390e+01	6.60474e+01	7.69002e+01	8.95538e+01	1.04307e+02	1.21507e+02	1.41562e+02	1.64944e+02	1.92206e+02
0.6600	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00026e+00	1.00042e+00	1.00066e+00	1.00105e+00	1.00166e+00	1.00262e+00	1.00413e+00	1.00651e+00	1.01021e+00	1.01592e+00	1.02461e+00	1.03758e+00	1.05638e+00	1.08270e+00	1.11802e+00	1.16352e+00	1.22015e+00	1.28911e+00	1.37210e+00	1.47135e+00	1.58950e+00	1.72959e+00	1.89512e+00	2.09010e+00	2.31925e+00	2.58804e+00	2.90286e+00	3.27118e+00	3.70173e+00	4.20468e+00	4.79192e+00	5.47733e+00	6.27710e+00	7.21012e+00	8.29841e+00	9.56767e+00	1.10479e+01	1.27740e+01	1.47868e+01	1.71337e+01	1.98702e+01	2.30609e+01	2.67812e+01	3.11188e+01	3.61761e+01	4.20727e+01	4.89477e+01	5.69634e+01	6.63091e+01	7.72054e+01	8.99096e+01	1.04722e+02	1.21991e+02	1.42126e+02	1.65602e+02	1.92972e+02
0.6625	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00026e+00	1.00042e+00	1.00066e+00	1.00105e+00	1.00167e+00	1.00263e+00	1.00416e+00	1.00655e+00	1.01026e+00	1.01601e+00	1.02475e+00	1.03779e+00	1.05670e+00	1.08316e+00	1.11868e+00	1.16443e+00	1.22137e+00	1.29069e+00	1.37409e+00	1.47382e+00	1.59252e+00	1.73324e+00	1.89948e+00	2.09530e+00	2.32541e+00	2.59532e+00	2.91143e+00	3.28125e+00	3.71355e+00	4.21853e+00	4.80814e+00	5.49630e+00	6.29928e+00	7.23603e+00	8.32868e+00	9.60303e+00	1.10892e+01	1.28222e+01	1.48430e+01	1.71993e+01	1.99467e+01	2.31502e+01	2.68853e+01	3.12402e+01	3.63178e+01	4.22379e+01	4.91403e+01	5.71880e+01	6.65710e+01	7.75108e+01	9.02658e+01	1.05137e+02	1.22475e+02	1.42691e+02	1.66260e+02	1.93740e+02
0.6650	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00027e+00	1.00042e+00	1.00067e+00	1.00106e+00	1.00168e+00	1.00265e+00	1.00418e+00	1.00658e+00	1.01032e+00	1.01610e+00	1.02489e+00	1.03800e+00	1.05702e+00	1.08363e+00	1.11935e+00	1.16535e+00	1.22260e+00	1.29227e+00	1.37609e+00	1.47629e+00	1.59553e+00	1.73688e+00	1.90385e+00	2.10050e+00	2.33157e+00	2.60259e+00	2.92001e+00	3.29133e+00	3.72537e+00	4.23239e+00	4.82437e+00	5.51529e+00	6.32148e+00	7.26197e+00	8.35898e+00	9.63841e+00	1.11305e+01	1.28704e+01	1.48992e+01	1.72649e+01	2.00233e+01	2.32395e+01	2.69895e+01	3.13618e+01	3.64595e+01	4.24032e+01	4.93331e+01	5.74129e+01	6.68332e+01	7.78166e+01	9.06222e+01	1.05553e+02	1.22960e+02	1.43256e+02	1.66919e+02	1.94508e+02
0.6675	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00027e+00	1.00042e+00	1.00067e+00	1.00107e+00	1.00168e+00	1.00266e+00	1.00420e+00	1.00662e+00	1.01038e+00	1.01619e+00	1.02503e+00	1.03821e+00	1.05733e+00	1.08410e+00	1.12001e+00	1.16626e+00	1.22382e+00	1.29385e+00	1.37809e+00	1.47876e+00	1.59855e+00	1.74053e+00	1.90821e+00	2.10570e+00	2.33774e+00	2.60988e+00	2.92858e+00	3.30142e+00	3.73721e+00	4.24626e+00	4.84061e+00	5.53429e+00	6.34369e+00	7.28794e+00	8.38931e+00	9.67383e+00	1.11718e+01	1.29186e+01	1.49555e+01	1.73306e+01	2.01000e+01	2.33289e+01	2.70938e+01	3.14834e+01	3.66014e+01	4.25687e+01	4.95261e+01	5.76379e+01	6.70956e+01	7.81226e+01	9.09791e+01	1.05969e+02	1.23445e+02	1.43822e+02	1.67579e+02	1.95278e+02
0.6700	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00027e+00	1.00043e+00	1.00068e+00	1.00107e+00	1.00169e+00	1.00268e+00	1.00423e+00	1.00665e+00	1.01044e+00	1.01628e+00	1.02516e+00	1.03842e+00	1.05765e+00	1.08456e+00	1.12068e+00	1.16718e+00	1.22504e+00	1.29544e+00	1.38009e+00	1.48124e+00	1.60157e+00	1.74418e+00	1.91259e+00	2.11091e+00	2.34391e+00	2.61717e+00	2.93717e+00	3.31151e+00	3.74905e+00	4.26014e+00	4.85686e+00	5.55331e+00	6.36593e+00	7.31392e+00	8.41966e+00	9.70927e+00	1.12132e+01	1.29669e+01	1.50119e+01	1.73964e+01	2.01767e+01	2.34184e+01	2.71982e+01	3.16052e+01	3.67435e+01	4.27343e+01	4.97193e+01	5.78632e+01	6.73583e+01	7.84289e+01	9.13363e+01	1.06385e+02	1.23931e+02	1.44388e+02	1.68239e+02	1.96047e+02
0.6725	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00027e+00	1.00043e+00	1.00068e+00	1.00108e+00	1.00170e+00	1.00269e+00	1.00425e+00	1.00669e+00	1.01049e+00	1.01636e+00	1.02530e+00	1.03863e+00	1.05797e+00	1.08503e+00	1.12134e+00	1.16810e+00	1.22626e+00	1.29702e+00	1.38208e+00	1.48371e+00	1.60459e+00	1.74782e+00	1.91696e+00	2.11612e+00	2.35009e+00	2.62446e+00	2.94576e+00	3.32161e+00	3.76091e+00	4.27403e+00	4.87313e+00	5.57234e+00	6.38818e+00	7.33993e+00	8.45004e+00	9.74475e+00	1.12546e+01	1.30153e+01	1.50683e+01	1.74622e+01	2.02535e+01	2.35080e+01	2.73027e+01	3.17271e+01	3.68856e+01	4.29001e+01	4.99126e+01	5.80887e+01	6.76213e+01	7.87355e+01	9.16938e+01	1.06802e+02	1.24417e+02	1.44955e+02	1.68900e+02	1.96818e+02
0.6750	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00027e+00	1.00043e+00	1.00068e+00	1.00108e+00	1.00171e+00	1.00271e+00	1.00427e+00	1.00673e+00	1.01055e+00	1.01645e+00	1.02544e+00	1.03884e+00	1.05829e+00	1.08549e+00	1.12200e+00	1.16901e+00	1.22748e+00	1.29860e+00	1.38408e+00	1.48619e+00	1.60762e+00	1.75147e+00	1.92133e+00	2.12133e+00	2.35626e+00	2.63176e+00	2.95436e+00	3.33172e+00	3.77277e+00	4.28794e+00	4.88941e+00	5.59139e+00	6.41045e+00	7.36595e+00	8.48045e+00	9.78026e+00	1.12961e+01	1.30637e+01	1.51248e+01	1.75281e+01	2.03304e+01	2.35977e+01	2.74073e+01	3.18491e+01	3.70279e+01	4.30661e+01	5.01062e+01	5.83143e+01	6.78844e+01	7.90424e+01	9.20517e+01	1.07219e+02	1.24904e+02	1.45522e+02	1.69561e+02	1.97589e+02
0.6775	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00027e+00	1.00043e+00	1.00069e+00	1.00109e+00	1.00172e+00	1.00272e+00	1.00430e+00	1.00676e+00	1.01061e+00	1.01654e+00	1.02558e+00	1.03906e+00	1.05860e+00	1.08596e+00	1.12267e+00	1.16993e+00	1.22870e+00	1.30018e+00	1.38608e+00	1.48866e+00	1.61064e+00	1.75513e+00	1.92571e+00	2.12654e+00	2.36244e+00	2.63906e+00	2.96296e+00	3.34183e+00	3.78464e+00	4.30185e+00	4.90570e+00	5.61045e+00	6.43274e+00	7.39200e+00	8.51088e+00	9.81579e+00	1.13376e+01	1.31121e+01	1.51813e+01	1.75941e+01	2.04073e+01	2.36875e+01	2.75120e+01	3.19712e+01	3.71704e+01	4.32322e+01	5.02999e+01	5.85403e+01	6.81479e+01	7.93496e+01	9.24099e+01	1.07637e+02	1.25391e+02	1.46090e+02	1.70224e+02	1.98361e+02
0.6800	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00028e+00	1.00044e+00	1.00069e+00	1.00109e+00	1.00173e+00	1.00274e+00	1.00432e+00	1.00680e+00	1.01066e+00	1.01663e+00	1.02572e+00	1.03927e+00	1.05892e+00	1.08642e+00	1.12333e+00	1.17084e+00	1.22993e+00	1.30177e+00	1.38808e+00	1.49114e+00	1.61366e+00	1.75878e+00	1.93009e+00	2.13175e+00	2.36863e+00	2.64636e+00	2.97157e+00	3.35195e+00	3.79651e+00	4.31578e+00	4.92201e+00	5.62953e+00	6.45505e+00	7.41808e+00	8.54134e+00	9.85136e+00	1.13791e+01	1.31606e+01	1.52379e+01	1.76601e+01	2.04843e+01	2.37773e+01	2.76168e+01	3.20934e+01	3.73129e+01	4.33985e+01	5.04938e+01	5.87664e+01	6.84116e+01	7.96571e+01	9.27684e+01	1.08055e+02	1.25878e+02	1.46658e+02	1.70886e+02	1.99134e+02
0.6825	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00028e+00	1.00044e+00	1.00069e+00	1.00110e+00	1.00174e+00	1.00275e+00	1.00434e+00	1.00684e+00	1.01072e+00	1.01672e+00	1.02585e+00	1.03948e+00	1.05924e+00	1.08689e+00	1.12400e+00	1.17176e+00	1.23115e+00	1.30335e+00	1.39007e+00	1.49361e+00	1.61669e+00	1.76244e+00	1.93447e+00	2.13697e+00	2.37481e+00	2.65367e+00	2.98018e+00	3.36208e+00	3.80840e+00	4.32971e+00	4.93833e+00	5.64862e+00	6.47738e+00	7.44417e+00	8.57183e+00	9.88697e+00	1.14207e+01	1.32091e+01	1.52945e+01	1.77261e+01	2.05614e+01	2.38672e+01	2.77217e+01	3.22158e+01	3.74556e+01	4.35649e+01	5.06879e+01	5.89927e+01	6.86755e+01	7.99649e+01	9.31273e+01	1.08474e+02	1.26366e+02	1.47227e+02	1.71550e+02	1.99908e+02
0.6850	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00028e+00	1.00044e+00	1.00070e+00	1.00111e+00	1.00175e+00	1.00277e+00	1.00436e+00	1.00687e+00	1.01078e+00	1.01681e+00	1.02599e+00	1.03969e+00	1.05955e+00	1.08735e+00	1.12466e+00	1.17267e+00	1.23237e+00	1.30493e+00	1.39207e+00	1.49609e+00	1.61971e+00	1.76609e+00	1.93885e+00	2.14219e+00	2.38101e+00	2.66099e+00	2.98880e+00	3.37221e+00	3.82030e+00	4.34366e+00	4.95466e+00	5.66773e+00	6.49973e+00	7.47029e+00	8.60234e+00	9.92260e+00	1.14622e+01	1.32576e+01	1.53512e+01	1.77923e+01	2.06386e+01	2.39573e+01	2.78267e+01	3.23383e+01	3.75985e+01	4.37315e+01	5.08822e+01	5.92193e+01	6.89397e+01	8.02730e+01	9.34866e+01	1.08893e+02	1.26855e+02	1.47797e+02	1.72214e+02	2.00682e+02
0.6875	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00028e+00	1.00044e+00	1.00070e+00	1.00111e+00	1.00176e+00	1.00278e+00	1.00439e+00	1.00691e+00	1.01084e+00	1.01690e+00	1.02613e+00	1.03990e+00	1.05987e+00	1.08782e+00	1.12532e+00	1.17359e+00	1.23359e+00	1.30651e+00	1.39407e+00	1.49857e+00	1.62274e+00	1.76975e+00	1.94324e+00	2.14742e+00	2.38720e+00	2.66831e+00	2.99743e+00	3.38235e+00	3.83220e+00	4.35761e+00	4.97100e+00	5.68686e+00	6.52209e+00	7.49643e+00	8.63288e+00	9.95827e+00	1.15039e+01	1.33063e+01	1.54079e+01	1.78585e+01	2.07158e+01	2.40474e+01	2.79318e+01	3.24609e+01	3.77415e+01	4.38983e+01	5.10766e+01	5.94461e+01	6.92042e+01	8.05814e+01	9.38462e+01	1.09312e+02	1.27344e+02	1.48367e+02	1.72879e+02	2.01457e+02
0.6900	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00028e+00	1.00045e+00	1.00071e+00	1.00112e+00	1.00177e+00	1.00280e+00	1.00441e+00	1.00694e+00	1.01089e+00	1.01699e+00	1.02627e+00	1.04011e+00	1.06019e+00	1.08828e+00	1.12599e+00	1.17451e+00	1.23482e+00	1.30810e+00	1.39607e+00	1.50105e+00	1.62577e+00	1.77341e+00	1.94762e+00	2.15265e+00	2.39340e+00	2.67564e+00	3.00606e+00	3.39250e+00	3.84412e+00	4.37158e+00	4.98736e+00	5.70600e+00	6.54448e+00	7.52259e+00	8.66344e+00	9.99396e+00	1.15456e+01	1.33549e+01	1.54647e+01	1.79247e+01	2.07931e+01	2.41375e+01	2.80370e+01	3.25836e+01	3.78846e+01	4.40652e+01	5.12713e+01	5.96731e+01	6.94689e+01	8.08901e+01	9.42061e+01	1.09732e+02	1.27833e+02	1.48938e+02	1.73544e+02	2.02233e+02
0.6925	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00028e+00	1.00045e+00	1.00071e+00	1.00112e+00	1.00178e+00	1.00281e+00	1.00443e+00	1.00698e+00	1.01095e+00	1.01708e+00	1.02640e+00	1.04032e+00	1.06050e+00	1.08875e+00	1.12665e+00	1.17542e+00	1.23604e+00	1.30968e+00	1.39807e+00	1.50353e+00	1.62880e+00	1.77707e+00	1.95201e+00	2.15788e+00	2.39960e+00	2.68296e+00	3.01470e+00	3.40266e+00	3.85604e+00	4.38556e+00	5.00373e+00	5.72516e+00	6.56688e+00	7.54878e+00	8.69403e+00	1.00297e+01	1.15873e+01	1.34036e+01	1.55215e+01	1.79910e+01	2.08705e+01	2.42278e+01	2.81423e+01	3.27064e+01	3.80278e+01	4.42322e+01	5.14661e+01	5.99003e+01	6.97339e+01	8.11990e+01	9.45665e+01	1.10152e+02	1.28323e+02	1.49509e+02	1.74210e+02	2.03010e+02
0.6950	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00028e+00	1.00045e+00	1.00071e+00	1.00113e+00	1.00179e+00	1.00282e+00	1.00446e+00	1.00702e+00	1.01101e+00	1.01717e+00	1.02654e+00	1.04053e+00	1.06082e+00	1.08921e+00	1.12731e+00	1.17634e+00	1.23726e+00	1.31126e+00	1.40008e+00	1.50601e+00	1.63183e+00	1.78073e+00	1.95640e+00	2.16311e+00	2.40581e+00	2.69030e+00	3.02334e+00	3.41282e+00	3.86797e+00	4.39955e+00	5.02011e+00	5.74433e+00	6.58930e+00	7.57499e+00	8.72465e+00	1.00655e+01	1.16290e+01	1.34523e+01	1.55784e+01	1.80574e+01	2.09479e+01	2.43182e+01	2.82477e+01	3.28293e+01	3.81712e+01	4.43995e+01	5.16612e+01	6.01278e+01	6.99991e+01	8.15083e+01	9.49271e+01	1.10572e+02	1.28813e+02	1.50081e+02	1.74877e+02	2.03787e+02
0.6975	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00029e+00	1.00045e+00	1.00072e+00	1.00114e+00	1.00180e+00	1.00284e+00	1.00448e+00	1.00705e+00	1.01106e+00	1.01725e+00	1.02668e+00	1.04074e+00	1.06113e+00	1.08968e+00	1.12797e+00	1.17725e+00	1.23848e+00	1.31285e+00	1.40208e+00	1.50849e+00	1.63486e+00	1.78440e+00	1.96080e+00	2.16834e+00	2.41202e+00	2.69764e+00	3.03199e+00	3.42299e+00	3.87991e+00	4.41355e+00	5.03651e+00	5.76352e+00	6.61174e+00	7.60122e+00	8.75530e+00	1.01013e+01	1.16708e+01	1.35011e+01	1.56354e+01	1.81239e+01	2.10254e+01	2.44086e+01	2.83532e+01	3.29524e+01	3.83147e+01	4.45669e+01	5.18564e+01	6.03554e+01	7.02646e+01	8.18179e+01	9.52881e+01	1.10993e+02	1.29304e+02	1.50653e+02	1.75544e+02	2.04565e+02
0.7000	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00029e+00	1.00046e+00	1.00072e+00	1.00114e+00	1.00181e+00	1.00285e+00	1.00450e+00	1.00709e+00	1.01112e+00	1.01734e+00	1.02682e+00	1.04095e+00	1.06145e+00	1.09014e+00	1.12864e+00	1.17817e+00	1.23971e+00	1.31443e+00	1.40408e+00	1.51097e+00	1.63789e+00	1.78806e+00	1.96519e+00	2.17358e+00	2.41823e+00	2.70498e+00	3.04064e+00	3.43317e+00	3.89186e+00	4.42756e+00	5.05292e+00	5.78273e+00	6.63421e+00	7.62747e+00	8.78598e+00	1.01371e+01	1.17127e+01	1.35500e+01	1.56923e+01	1.81904e+01	2.11030e+01	2.44991e+01	2.84588e+01	3.30756e+01	3.84584e+01	4.47344e+01	5.20518e+01	6.05833e+01	7.05304e+01	8.21278e+01	9.56495e+01	1.11415e+02	1.29796e+02	1.51226e+02	1.76212e+02	2.05344e+02
0.7025	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00012e+00	1.00018e+00	1.00029e+00	1.00046e+00	1.00072e+00	1.00115e+00	1.00181e+00	1.00287e+00	1.00453e+00	1.00713e+00	1.01118e+00	1.01743e+00	1.02695e+00	1.04116e+00	1.06177e+00	1.09060e+00	1.12930e+00	1.17908e+00	1.24093e+00	1.31601e+00	1.40608e+00	1.51345e+00	1.64093e+00	1.79173e+00	1.96959e+00	2.17882e+00	2.42445e+00	2.71233e+00	3.04930e+00	3.44336e+00	3.90382e+00	4.44158e+00	5.06935e+00	5.80195e+00	6.65669e+00	7.65375e+00	8.81668e+00	1.01729e+01	1.17545e+01	1.35988e+01	1.57494e+01	1.82569e+01	2.11807e+01	2.45897e+01	2.85645e+01	3.31989e+01	3.86022e+01	4.49022e+01	5.22474e+01	6.08114e+01	7.07964e+01	8.24380e+01	9.60112e+01	1.11836e+02	1.30287e+02	1.51799e+02	1.76881e+02	2.06124e+02
0.7050	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00012e+00	1.00018e+00	1.00029e+00	1.00046e+00	1.00073e+00	1.00115e+00	1.00182e+00	1.00288e+00	1.00455e+00	1.00716e+00	1.01123e+00	1.01752e+00	1.02709e+00	1.04137e+00	1.06208e+00	1.09107e+00	1.12996e+00	1.18000e+00	1.24215e+00	1.31760e+00	1.40808e+00	1.51594e+00	1.64396e+00	1.79540e+00	1.97399e+00	2.18407e+00	2.43067e+00	2.71968e+00	3.05797e+00	3.45355e+00	3.91579e+00	4.45562e+00	5.08578e+00	5.82119e+00	6.67919e+00	7.68005e+00	8.84741e+00	1.02088e+01	1.17965e+01	1.36478e+01	1.58065e+01	1.83236e+01	2.12585e+01	2.46805e+01	2.86703e+01	3.33223e+01	3.87462e+01	4.50700e+01	5.24432e+01	6.10398e+01	7.10627e+01	8.27485e+01	9.63733e+01	1.12259e+02	1.30780e+02	1.52374e+02	1.77550e+02	2.06904e+02
0.7075	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00012e+00	1.00018e+00	1.00029e+00	1.00046e+00	1.00073e+00	1.00116e+00	1.00183e+00	1.00290e+00	1.00457e+00	1.00720e+00	1.01129e+00	1.01761e+00	1.02723e+00	1.04158e+00	1.06240e+00	1.09153e+00	1.13062e+00	1.18091e+00	1.24337e+00	1.31918e+00	1.41009e+00	1.51842e+00	1.64700e+00	1.79907e+00	1.97839e+00	2.18931e+00	2.43689e+00	2.72704e+00	3.06664e+00	3.46375e+00	3.92777e+00	4.46966e+00	5.10224e+00	5.84044e+00	6.70170e+00	7.70637e+00	8.87816e+00	1.02447e+01	1.18384e+01	1.36967e+01	1.58636e+01	1.83903e+01	2.13363e+01	2.47712e+01	2.87762e+01	3.34458e+01	3.88903e+01	4.52381e+01	5.26392e+01	6.12683e+01	7.13292e+01	8.30593e+01	9.67357e+01	1.12681e+02	1.31272e+02	1.52948e+02	1.78220e+02	2.07685e+02
0.7100	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00012e+00	1.00019e+00	1.00029e+00	1.00046e+00	1.00073e+00	1.00116e+00	1.00184e+00	1.00291e+00	1.00459e+00	1.00724e+00	1.01135e+00	1.01770e+00	1.02737e+00	1.04179e+00	1.06272e+00	1.09200e+00	1.13129e+00	1.18183e+00	1.24460e+00	1.32077e+00	1.41209e+00	1.52090e+00	1.65003e+00	1.80274e+00	1.98280e+00	2.19456e+00	2.44312e+00	2.73440e+00	3.07532e+00	3.47396e+00	3.93975e+00	4.48372e+00	5.11870e+00	5.85971e+00	6.72424e+00	7.73272e+00	8.90895e+00	1.02807e+01	1.18804e+01	1.37457e+01	1.59208e+01	1.84570e+01	2.14142e+01	2.48621e+01	2.88822e+01	3.35695e+01	3.90345e+01	4.54063e+01	5.28354e+01	6.14971e+01	7.15960e+01	8.33705e+01	9.70985e+01	1.13104e+02	1.31766e+02	1.53523e+02	1.78891e+02	2.08467e+02
0.7125	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00012e+00	1.00019e+00	1.00029e+00	1.00047e+00	1.00074e+00	1.00117e+00	1.00185e+00	1.00293e+00	1.00462e+00	1.00727e+00	1.01140e+00	1.01779e+00	1.02750e+00	1.04200e+00	1.06303e+00	1.09246e+00	1.13195e+00	1.18274e+00	1.24582e+00	1.32235e+00	1.41409e+00	1.52339e+00	1.65307e+00	1.80642e+00	1.98721e+00	2.19982e+00	2.44935e+00	2.74177e+00	3.08400e+00	3.48418e+00	3.95175e+00	4.49778e+00	5.13518e+00	5.87900e+00	6.74680e+00	7.75909e+00	8.93976e+00	1.03167e+01	1.19224e+01	1.37948e+01	1.59781e+01	1.85238e+01	2.14921e+01	2.49531e+01	2.89884e+01	3.36932e+01	3.91789e+01	4.55747e+01	5.30318e+01	6.17261e+01	7.18630e+01	8.36819e+01	9.74617e+01	1.13528e+02	1.32260e+02	1.54099e+02	1.79562e+02	2.09250e+02
0.7150	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00012e+00	1.00019e+00	1.00030e+00	1.00047e+00	1.00074e+00	1.00118e+00	1.00186e+00	1.00294e+00	1.00464e+00	1.00731e+00	1.01146e+00	1.01788e+00	1.02764e+00	1.04221e+00	1.06335e+00	1.09292e+00	1.13261e+00	1.18366e+00	1.24704e+00	1.32394e+00	1.41610e+00	1.52588e+00	1.65611e+00	1.81009e+00	1.99161e+00	2.20507e+00	2.45559e+00	2.74914e+00	3.09270e+00	3.49440e+00	3.96375e+00	4.51186e+00	5.15167e+00	5.89830e+00	6.76938e+00	7.78548e+00	8.97060e+00	1.03527e+01	1.19645e+01	1.38439e+01	1.60354e+01	1.85907e+01	2.15702e+01	2.50441e+01	2.90946e+01	3.38171e+01	3.93234e+01	4.57432e+01	5.32283e+01	6.19554e+01	7.21304e+01	8.39936e+01	9.78252e+01	1.13952e+02	1.32754e+02	1.54675e+02	1.80234e+02	2.10034e+02
0.7175	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00019e+00	1.00030e+00	1.00047e+00	1.00075e+00	1.00118e+00	1.00187e+00	1.00296e+00	1.00466e+00	1.00734e+00	1.01152e+00	1.01796e+00	1.02778e+00	1.04242e+00	1.06366e+00	1.09339e+00	1.13327e+00	1.18457e+00	1.24826e+00	1.32552e+00	1.41810e+00	1.52836e+00	1.65915e+00	1.81377e+00	1.99602e+00	2.21033e+00	2.46183e+00	2.75652e+00	3.10139e+00	3.50463e+00	3.97577e+00	4.52595e+00	5.16818e+00	5.91762e+00	6.79198e+00	7.81190e+00	9.00147e+00	1.03888e+01	1.20066e+01	1.38931e+01	1.60928e+01	1.86577e+01	2.16483e+01	2.51353e+01	2.92009e+01	3.39412e+01	3.94680e+01	4.59119e+01	5.34251e+01	6.21848e+01	7.23980e+01	8.43057e+01	9.81891e+01	1.14376e+02	1.33249e+02	1.55252e+02	1.80907e+02	2.10818e+02
0.7200	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00019e+00	1.00030e+00	1.00047e+00	1.00075e+00	1.00119e+00	1.00188e+00	1.00297e+00	1.00469e+00	1.00738e+00	1.01157e+00	1.01805e+00	1.02791e+00	1.04263e+00	1.06398e+00	1.09385e+00	1.13394e+00	1.18549e+00	1.24949e+00	1.32711e+00	1.42011e+00	1.53085e+00	1.66219e+00	1.81745e+00	2.00044e+00	2.21559e+00	2.46807e+00	2.76390e+00	3.11010e+00	3.51487e+00	3.98779e+00	4.54005e+00	5.18470e+00	5.93696e+00	6.81459e+00	7.83834e+00	9.03237e+00	1.04249e+01	1.20487e+01	1.39423e+01	1.61502e+01	1.87247e+01	2.17265e+01	2.52265e+01	2.93073e+01	3.40653e+01	3.96128e+01	4.60808e+01	5.36220e+01	6.24145e+01	7.26658e+01	8.46180e+01	9.85533e+01	1.14801e+02	1.33744e+02	1.55830e+02	1.81580e+02	2.11603e+02
0.7225	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00019e+00	1.00030e+00	1.00048e+00	1.00075e+00	1.00119e+00	1.00189e+00	1.00298e+00	1.00471e+00	1.00741e+00	1.01163e+00	1.01814e+00	1.02805e+00	1.04284e+00	1.06429e+00	1.09431e+00	1.13460e+00	1.18640e+00	1.25071e+00	1.32869e+00	1.42211e+00	1.53334e+00	1.66524e+00	1.82113e+00	2.00485e+00	2.22086e+00	2.47432e+00	2.77129e+00	3.11881e+00	3.52511e+00	3.99983e+00	4.55417e+00	5.20123e+00	5.95631e+00	6.83723e+00	7.86480e+00	9.06329e+00	1.04610e+01	1.20909e+01	1.39915e+01	1.62077e+01	1.87918e+01	2.18048e+01	2.53178e+01	2.94138e+01	3.41896e+01	3.97578e+01	4.62499e+01	5.38192e+01	6.26444e+01	7.29339e+01	8.49307e+01	9.89179e+01	1.15226e+02	1.34239e+02	1.56408e+02	1.82254e+02	2.12389e+02
0.7250	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00019e+00	1.00030e+00	1.00048e+00	1.00076e+00	1.00120e+00	1.00190e+00	1.00300e+00	1.00473e+00	1.00745e+00	1.01169e+00	1.01823e+00	1.02819e+00	1.04305e+00	1.06461e+00	1.09478e+00	1.13526e+00	1.18732e+00	1.25193e+00	1.33028e+00	1.42412e+00	1.53583e+00	1.66828e+00	1.82481e+00	2.00927e+00	2.22613e+00	2.48057e+00	2.77868e+00	3.12752e+00	3.53537e+00	4.01187e+00	4.56829e+00	5.21778e+00	5.97568e+00	6.85989e+00	7.89129e+00	9.09424e+00	1.04971e+01	1.21331e+01	1.40408e+01	1.62652e+01	1.88589e+01	2.18831e+01	2.54092e+01	2.95205e+01	3.43139e+01	3.99028e+01	4.64191e+01	5.40165e+01	6.28746e+01	7.32023e+01	8.52437e+01	9.92829e+01	1.15651e+02	1.34736e+02	1.56987e+02	1.82929e+02	2.13176e+02
0.7275	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00019e+00	1.00030e+00	1.00048e+00	1.00076e+00	1.00120e+00	1.00191e+00	1.00301e+00	1.00476e+00	1.00749e+00	1.01174e+00	1.01832e+00	1.02832e+00	1.04326e+00	1.06492e+00	1.09524e+00	1.13592e+00	1.18823e+00	1.25316e+00	1.33187e+00	1.42613e+00	1.53832e+00	1.67133e+00	1.82850e+00	2.01369e+00	2.23140e+00	2.48683e+00	2.78607e+00	3.13624e+00	3.54563e+00	4.02392e+00	4.58242e+00	5.23434e+00	5.99506e+00	6.88257e+00	7.91780e+00	9.12522e+00	1.05333e+01	1.21754e+01	1.40901e+01	1.63228e+01	1.89261e+01	2.19615e+01	2.55007e+01	2.96272e+01	3.44385e+01	4.00481e+01	4.65885e+01	5.42141e+01	6.31049e+01	7.34710e+01	8.55570e+01	9.96482e+01	1.16077e+02	1.35232e+02	1.57566e+02	1.83604e+02	2.13963e+02
0.7300	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00019e+00	1.00030e+00	1.00048e+00	1.00076e+00	1.00121e+00	1.00191e+00	1.00303e+00	1.00478e+00	1.00752e+00	1.01180e+00	1.01841e+00	1.02846e+00	1.04347e+00	1.06524e+00	1.09570e+00	1.13658e+00	1.18915e+00	1.25438e+00	1.33346e+00	1.42813e+00	1.54081e+00	1.67437e+00	1.83218e+00	2.01811e+00	2.23667e+00	2.49309e+00	2.79348e+00	3.14497e+00	3.55590e+00	4.03598e+00	4.59657e+00	5.25091e+00	6.01447e+00	6.90526e+00	7.94434e+00	9.15623e+00	1.05696e+01	1.22177e+01	1.41395e+01	1.63805e+01	1.89934e+01	2.20400e+01	2.55923e+01	2.97340e+01	3.45631e+01	4.01934e+01	4.67580e+01	5.44118e+01	6.33355e+01	7.37399e+01	8.58706e+01	1.00014e+02	1.16504e+02	1.35730e+02	1.58145e+02	1.84280e+02	2.14751e+02
0.7325	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00019e+00	1.00031e+00	1.00049e+00	1.00077e+00	1.00122e+00	1.00192e+00	1.00304e+00	1.00480e+00	1.00756e+00	1.01186e+00	1.01849e+00	1.02860e+00	1.04368e+00	1.06555e+00	1.09617e+00	1.13725e+00	1.19006e+00	1.25560e+00	1.33504e+00	1.43014e+00	1.54330e+00	1.67742e+00	1.83587e+00	2.02254e+00	2.24195e+00	2.49935e+00	2.80089e+00	3.15371e+00	3.56618e+00	4.04805e+00	4.61073e+00	5.26750e+00	6.03389e+00	6.92798e+00	7.97090e+00	9.18727e+00	1.06058e+01	1.22600e+01	1.41890e+01	1.64382e+01	1.90607e+01	2.21186e+01	2.56840e+01	2.98410e+01	3.46878e+01	4.03389e+01	4.69277e+01	5.46097e+01	6.35664e+01	7.40091e+01	8.61845e+01	1.00380e+02	1.16931e+02	1.36227e+02	1.58726e+02	1.84957e+02	2.15541e+02
0.7350	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00019e+00	1.00031e+00	1.00049e+00	1.00077e+00	1.00122e+00	1.00193e+00	1.00306e+00	1.00482e+00	1.00760e+00	1.01191e+00	1.01858e+00	1.02873e+00	1.04388e+00	1.06587e+00	1.09663e+00	1.13791e+00	1.19098e+00	1.25683e+00	1.33663e+00	1.43215e+00	1.54579e+00	1.68047e+00	1.83956e+00	2.02697e+00	2.24723e+00	2.50562e+00	2.80830e+00	3.16245e+00	3.57646e+00	4.06013e+00	4.62490e+00	5.28411e+00	6.05332e+00	6.95072e+00	7.99748e+00	9.21834e+00	1.06421e+01	1.23024e+01	1.42384e+01	1.64959e+01	1.91281e+01	2.21973e+01	2.57757e+01	2.99480e+01	3.48127e+01	4.04846e+01	4.70976e+01	5.48079e+01	6.37974e+01	7.42786e+01	8.64987e+01	1.00746e+02	1.17358e+02	1.36726e+02	1.59307e+02	1.85635e+02	2.16330e+02
0.7375	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00019e+00	1.00031e+00	1.00049e+00	1.00078e+00	1.00123e+00	1.00194e+00	1.00307e+00	1.00485e+00	1.00763e+00	1.01197e+00	1.01867e+00	1.02887e+00	1.04409e+00	1.06618e+00	1.09709e+00	1.13857e+00	1.19189e+00	1.25805e+00	1.33822e+00	1.43416e+00	1.54829e+00	1.68352e+00	1.84325e+00	2.03140e+00	2.25251e+00	2.51189e+00	2.81571e+00	3.17119e+00	3.58675e+00	4.07222e+00	4.63908e+00	5.30072e+00	6.07278e+00	6.97347e+00	8.02409e+00	9.24943e+00	1.06784e+01	1.23448e+01	1.42880e+01	1.65537e+01	1.91956e+01	2.22760e+01	2.58676e+01	3.00552e+01	3.49377e+01	4.06304e+01	4.72677e+01	5.50062e+01	6.40288e+01	7.45483e+01	8.68133e+01	1.01113e+02	1.17786e+02	1.37225e+02	1.59888e+02	1.86313e+02	2.17121e+02
0.7400	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00020e+00	1.00031e+00	1.00049e+00	1.00078e+00	1.00123e+00	1.00195e+00	1.00309e+00	1.00487e+00	1.00767e+00	1.01203e+00	1.01876e+00	1.02901e+00	1.04430e+00	1.06650e+00	1.09756e+00	1.13923e+00	1.19281e+00	1.25927e+00	1.33980e+00	1.43617e+00	1.55078e+00	1.68657e+00	1.84694e+00	2.03583e+00	2.25780e+00	2.51817e+00	2.82314e+00	3.17995e+00	3.59705e+00	4.08432e+00	4.65327e+00	5.31735e+00	6.09225e+00	6.99625e+00	8.05072e+00	9.28055e+00	1.07148e+01	1.23873e+01	1.43375e+01	1.66116e+01	1.92631e+01	2.23548e+01	2.59595e+01	3.01625e+01	3.50628e+01	4.07764e+01	4.74379e+01	5.52047e+01	6.42603e+01	7.48183e+01	8.71281e+01	1.01480e+02	1.18214e+02	1.37724e+02	1.60471e+02	1.86991e+02	2.17912e+02
0.7425	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00020e+00	1.00031e+00	1.00049e+00	1.00078e+00	1.00124e+00	1.00196e+00	1.00310e+00	1.00489e+00	1.00770e+00	1.01208e+00	1.01885e+00	1.02914e+00	1.04451e+00	1.06681e+00	1.09802e+00	1.13989e+00	1.19372e+00	1.26050e+00	1.34139e+00	1.43818e+00	1.55328e+00	1.68962e+00	1.85064e+00	2.04027e+00	2.26309e+00	2.52445e+00	2.83056e+00	3.18871e+00	3.60736e+00	4.09643e+00	4.66748e+00	5.33400e+00	6.11173e+00	7.01905e+00	8.07738e+00	9.31171e+00	1.07512e+01	1.24298e+01	1.43872e+01	1.66695e+01	1.93307e+01	2.24337e+01	2.60516e+01	3.02698e+01	3.51881e+01	4.09224e+01	4.76083e+01	5.54035e+01	6.44921e+01	7.50886e+01	8.74433e+01	1.01848e+02	1.18642e+02	1.38224e+02	1.61053e+02	1.87671e+02	2.18705e+02
0.7450	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00020e+00	1.00031e+00	1.00050e+00	1.00079e+00	1.00124e+00	1.00197e+00	1.00311e+00	1.00492e+00	1.00774e+00	1.01214e+00	1.01893e+00	1.02928e+00	1.04472e+00	1.06713e+00	1.09848e+00	1.14055e+00	1.19464e+00	1.26172e+00	1.34298e+00	1.44019e+00	1.55577e+00	1.69268e+00	1.85433e+00	2.04470e+00	2.26838e+00	2.53073e+00	2.83800e+00	3.19747e+00	3.61768e+00	4.10855e+00	4.68170e+00	5.35066e+00	6.13124e+00	7.04187e+00	8.10406e+00	9.34289e+00	1.07876e+01	1.24723e+01	1.44368e+01	1.67275e+01	1.93984e+01	2.25126e+01	2.61437e+01	3.03773e+01	3.53135e+01	4.10687e+01	4.77788e+01	5.56024e+01	6.47241e+01	7.53592e+01	8.77588e+01	1.02216e+02	1.19072e+02	1.38724e+02	1.61637e+02	1.88351e+02	2.19498e+02
0.7475	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00012e+00	1.00020e+00	1.00032e+00	1.00050e+00	1.00079e+00	1.00125e+00	1.00198e+00	1.00313e+00	1.00494e+00	1.00778e+00	1.01220e+00	1.01902e+00	1.02942e+00	1.04493e+00	1.06744e+00	1.09895e+00	1.14121e+00	1.19555e+00	1.26294e+00	1.34457e+00	1.44220e+00	1.55827e+00	1.69573e+00	1.85803e+00	2.04914e+00	2.27368e+00	2.53702e+00	2.84544e+00	3.20625e+00	3.62800e+00	4.12068e+00	4.69593e+00	5.36733e+00	6.15076e+00	7.06471e+00	8.13077e+00	9.37410e+00	1.08241e+01	1.25149e+01	1.44865e+01	1.67855e+01	1.94661e+01	2.25917e+01	2.62359e+01	3.04849e+01	3.54390e+01	4.12151e+01	4.79496e+01	5.58015e+01	6.49563e+01	7.56300e+01	8.80747e+01	1.02584e+02	1.19501e+02	1.39225e+02	1.62221e+02	1.89032e+02	2.20292e+02
0.7500	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00020e+00	1.00032e+00	1.00050e+00	1.00079e+00	1.00126e+00	1.00199e+00	1.00314e+00	1.00496e+00	1.00781e+00	1.01225e+00	1.01911e+00	1.02955e+00	1.04514e+00	1.06776e+00	1.09941e+00	1.14187e+00	1.19647e+00	1.26417e+00	1.34616e+00	1.44421e+00	1.56077e+00	1.69879e+00	1.86173e+00	2.05358e+00	2.27898e+00	2.54331e+00	2.85288e+00	3.21503e+00	3.63834e+00	4.13282e+00	4.71017e+00	5.38402e+00	6.17030e+00	7.08757e+00	8.15750e+00	9.40534e+00	1.08606e+01	1.25575e+01	1.45363e+01	1.68436e+01	1.95339e+01	2.26708e+01	2.63282e+01	3.05926e+01	3.55646e+01	4.13616e+01	4.81205e+01	5.60009e+01	6.51888e+01	7.59011e+01	8.83908e+01	1.02953e+02	1.19931e+02	1.39726e+02	1.62805e+02	1.89714e+02	2.21087e+02
0.7525	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00020e+00	1.00032e+00	1.00050e+00	1.00080e+00	1.00126e+00	1.00200e+00	1.00316e+00	1.00498e+00	1.00785e+00	1.01231e+00	1.01920e+00	1.02969e+00	1.04535e+00	1.06807e+00	1.09987e+00	1.14254e+00	1.19738e+00	1.26539e+00	1.34775e+00	1.44623e+00	1.56327e+00	1.70185e+00	1.86543e+00	2.05803e+00	2.28428e+00	2.54961e+00	2.86033e+00	3.22381e+00	3.64868e+00	4.14497e+00	4.72442e+00	5.40073e+00	6.18986e+00	7.11045e+00	8.18425e+00	9.43661e+00	1.08971e+01	1.26002e+01	1.45861e+01	1.69018e+01	1.96018e+01	2.27500e+01	2.64206e+01	3.07004e+01	3.56903e+01	4.15083e+01	4.82916e+01	5.62004e+01	6.54215e+01	7.61725e+01	8.87073e+01	1.03322e+02	1.20361e+02	1.40228e+02	1.63390e+02	1.90396e+02	2.21882e+02
0.7550	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00020e+00	1.00032e+00	1.00051e+00	1.00080e+00	1.00127e+00	1.00201e+00	1.00317e+00	1.00501e+00	1.00788e+00	1.01237e+00	1.01929e+00	1.02983e+00	1.04556e+00	1.06838e+00	1.10033e+00	1.14320e+00	1.19830e+00	1.26662e+00	1.34934e+00	1.44824e+00	1.56577e+00	1.70491e+00	1.86914e+00	2.06248e+00	2.28959e+00	2.55591e+00	2.86778e+00	3.23261e+00	3.65903e+00	4.15713e+00	4.73869e+00	5.41744e+00	6.20943e+00	7.13335e+00	8.21103e+00	9.46791e+00	1.09337e+01	1.26429e+01	1.46360e+01	1.69600e+01	1.96697e+01	2.28292e+01	2.65131e+01	3.08083e+01	3.58162e+01	4.16551e+01	4.84628e+01	5.64001e+01	6.56544e+01	7.64441e+01	8.90241e+01	1.03691e+02	1.20792e+02	1.40730e+02	1.63976e+02	1.91079e+02	2.22678e+02
0.7575	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00020e+00	1.00032e+00	1.00051e+00	1.00080e+00	1.00127e+00	1.00202e+00	1.00319e+00	1.00503e+00	1.00792e+00	1.01242e+00	1.01937e+00	1.02996e+00	1.04577e+00	1.06870e+00	1.10079e+00	1.14386e+00	1.19921e+00	1.26784e+00	1.35093e+00	1.45025e+00	1.56827e+00	1.70797e+00	1.87284e+00	2.06692e+00	2.29489e+00	2.56221e+00	2.87524e+00	3.24140e+00	3.66938e+00	4.16930e+00	4.75296e+00	5.43417e+00	6.22902e+00	7.15627e+00	8.23783e+00	9.49923e+00	1.09703e+01	1.26857e+01	1.46859e+01	1.70182e+01	1.97377e+01	2.29086e+01	2.66057e+01	3.09163e+01	3.59422e+01	4.18021e+01	4.86343e+01	5.66001e+01	6.58876e+01	7.67161e+01	8.93412e+01	1.04061e+02	1.21223e+02	1.41233e+02	1.64562e+02	1.91762e+02	2.23476e+02
0.7600	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00020e+00	1.00032e+00	1.00051e+00	1.00081e+00	1.00128e+00	1.00202e+00	1.00320e+00	1.00505e+00	1.00795e+00	1.01248e+00	1.01946e+00	1.03010e+00	1.04597e+00	1.06901e+00	1.10126e+00	1.14452e+00	1.20013e+00	1.26907e+00	1.35252e+00	1.45227e+00	1.57077e+00	1.71103e+00	1.87655e+00	2.07138e+00	2.30021e+00	2.56852e+00	2.88270e+00	3.25021e+00	3.67975e+00	4.18147e+00	4.76725e+00	5.45092e+00	6.24863e+00	7.17922e+00	8.26466e+00	9.53059e+00	1.10069e+01	1.27284e+01	1.47359e+01	1.70766e+01	1.98058e+01	2.29880e+01	2.66984e+01	3.10244e+01	3.60684e+01	4.19492e+01	4.88059e+01	5.68002e+01	6.61210e+01	7.69883e+01	8.96586e+01	1.04431e+02	1.21655e+02	1.41736e+02	1.65149e+02	1.92447e+02	2.24274e+02
0.7625	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00020e+00	1.00032e+00	1.00051e+00	1.00081e+00	1.00129e+00	1.00203e+00	1.00322e+00	1.00507e+00	1.00799e+00	1.01253e+00	1.01955e+00	1.03024e+00	1.04618e+00	1.06933e+00	1.10172e+00	1.14518e+00	1.20104e+00	1.27029e+00	1.35411e+00	1.45428e+00	1.57327e+00	1.71410e+00	1.88026e+00	2.07583e+00	2.30552e+00	2.57483e+00	2.89017e+00	3.25902e+00	3.69012e+00	4.19366e+00	4.78155e+00	5.46768e+00	6.26825e+00	7.20218e+00	8.29152e+00	9.56198e+00	1.10436e+01	1.27713e+01	1.47859e+01	1.71349e+01	1.98739e+01	2.30675e+01	2.67911e+01	3.11327e+01	3.61946e+01	4.20965e+01	4.89777e+01	5.70006e+01	6.63547e+01	7.72608e+01	8.99764e+01	1.04802e+02	1.22087e+02	1.42240e+02	1.65737e+02	1.93132e+02	2.25072e+02
0.7650	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00021e+00	1.00032e+00	1.00052e+00	1.00082e+00	1.00129e+00	1.00204e+00	1.00323e+00	1.00510e+00	1.00803e+00	1.01259e+00	1.01964e+00	1.03037e+00	1.04639e+00	1.06964e+00	1.10218e+00	1.14584e+00	1.20196e+00	1.27152e+00	1.35570e+00	1.45630e+00	1.57578e+00	1.71716e+00	1.88397e+00	2.08029e+00	2.31084e+00	2.58115e+00	2.89765e+00	3.26784e+00	3.70050e+00	4.20586e+00	4.79587e+00	5.48446e+00	6.28790e+00	7.22517e+00	8.31839e+00	9.59339e+00	1.10803e+01	1.28141e+01	1.48359e+01	1.71934e+01	1.99421e+01	2.31471e+01	2.68840e+01	3.12410e+01	3.63210e+01	4.22439e+01	4.91496e+01	5.72011e+01	6.65885e+01	7.75335e+01	9.02945e+01	1.05173e+02	1.22519e+02	1.42744e+02	1.66325e+02	1.93818e+02	2.25872e+02
0.7675	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00021e+00	1.00033e+00	1.00052e+00	1.00082e+00	1.00130e+00	1.00205e+00	1.00324e+00	1.00512e+00	1.00806e+00	1.01265e+00	1.01973e+00	1.03051e+00	1.04660e+00	1.06995e+00	1.10264e+00	1.14650e+00	1.20287e+00	1.27274e+00	1.35729e+00	1.45831e+00	1.57828e+00	1.72023e+00	1.88769e+00	2.08475e+00	2.31616e+00	2.58747e+00	2.90513e+00	3.27667e+00	3.71089e+00	4.21807e+00	4.81019e+00	5.50125e+00	6.30756e+00	7.24817e+00	8.34530e+00	9.62484e+00	1.11170e+01	1.28570e+01	1.48860e+01	1.72519e+01	2.00104e+01	2.32268e+01	2.69770e+01	3.13495e+01	3.64475e+01	4.23915e+01	4.93217e+01	5.74019e+01	6.68227e+01	7.78066e+01	9.06129e+01	1.05544e+02	1.22953e+02	1.43249e+02	1.66913e+02	1.94504e+02	2.26672e+02
0.7700	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00021e+00	1.00033e+00	1.00052e+00	1.00082e+00	1.00130e+00	1.00206e+00	1.00326e+00	1.00514e+00	1.00810e+00	1.01270e+00	1.01981e+00	1.03065e+00	1.04681e+00	1.07027e+00	1.10311e+00	1.14716e+00	1.20379e+00	1.27397e+00	1.35888e+00	1.46033e+00	1.58079e+00	1.72330e+00	1.89140e+00	2.08921e+00	2.32149e+00	2.59380e+00	2.91261e+00	3.28550e+00	3.72129e+00	4.23029e+00	4.82453e+00	5.51805e+00	6.32724e+00	7.27120e+00	8.37223e+00	9.65632e+00	1.11538e+01	1.29000e+01	1.49362e+01	1.73104e+01	2.00787e+01	2.33066e+01	2.70700e+01	3.14580e+01	3.65742e+01	4.25392e+01	4.94940e+01	5.76028e+01	6.70571e+01	7.80799e+01	9.09317e+01	1.05916e+02	1.23386e+02	1.43755e+02	1.67503e+02	1.95191e+02	2.27474e+02
0.7725	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00021e+00	1.00033e+00	1.00052e+00	1.00083e+00	1.00131e+00	1.00207e+00	1.00327e+00	1.00517e+00	1.00813e+00	1.01276e+00	1.01990e+00	1.03078e+00	1.04702e+00	1.07058e+00	1.10357e+00	1.14782e+00	1.20470e+00	1.27519e+00	1.36048e+00	1.46235e+00	1.58329e+00	1.72636e+00	1.89512e+00	2.09368e+00	2.32682e+00	2.60013e+00	2.92010e+00	3.29434e+00	3.73170e+00	4.24252e+00	4.83888e+00	5.53487e+00	6.34694e+00	7.29425e+00	8.39918e+00	9.68782e+00	1.11906e+01	1.29430e+01	1.49864e+01	1.73690e+01	2.01471e+01	2.33864e+01	2.71632e+01	3.15667e+01	3.67009e+01	4.26871e+01	4.96665e+01	5.78040e+01	6.72917e+01	7.83535e+01	9.12507e+01	1.06288e+02	1.23820e+02	1.44261e+02	1.68093e+02	1.95879e+02	2.28276e+02
0.7750	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00021e+00	1.00033e+00	1.00052e+00	1.00083e+00	1.00131e+00	1.00208e+00	1.00329e+00	1.00519e+00	1.00817e+00	1.01282e+00	1.01999e+00	1.03092e+00	1.04723e+00	1.07089e+00	1.10403e+00	1.14848e+00	1.20562e+00	1.27642e+00	1.36207e+00	1.46436e+00	1.58580e+00	1.72944e+00	1.89884e+00	2.09814e+00	2.33215e+00	2.60646e+00	2.92760e+00	3.30319e+00	3.74211e+00	4.25476e+00	4.85324e+00	5.55171e+00	6.36665e+00	7.31732e+00	8.42616e+00	9.71936e+00	1.12274e+01	1.29860e+01	1.50366e+01	1.74277e+01	2.02156e+01	2.34663e+01	2.72564e+01	3.16755e+01	3.68278e+01	4.28351e+01	4.98392e+01	5.80054e+01	6.75265e+01	7.86274e+01	9.15701e+01	1.06660e+02	1.24254e+02	1.44767e+02	1.68683e+02	1.96568e+02	2.29079e+02
0.7775	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00021e+00	1.00033e+00	1.00053e+00	1.00083e+00	1.00132e+00	1.00209e+00	1.00330e+00	1.00521e+00	1.00821e+00	1.01287e+00	1.02008e+00	1.03105e+00	1.04743e+00	1.07121e+00	1.10449e+00	1.14915e+00	1.20653e+00	1.27764e+00	1.36366e+00	1.46638e+00	1.58831e+00	1.73251e+00	1.90256e+00	2.10261e+00	2.33749e+00	2.61280e+00	2.93510e+00	3.31204e+00	3.75253e+00	4.26701e+00	4.86762e+00	5.56856e+00	6.38638e+00	7.34041e+00	8.45317e+00	9.75092e+00	1.12643e+01	1.30291e+01	1.50869e+01	1.74864e+01	2.02842e+01	2.35463e+01	2.73497e+01	3.17844e+01	3.69549e+01	4.29833e+01	5.00120e+01	5.82070e+01	6.77616e+01	7.89016e+01	9.18899e+01	1.07033e+02	1.24689e+02	1.45274e+02	1.69275e+02	1.97257e+02	2.29882e+02
0.7800	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00021e+00	1.00033e+00	1.00053e+00	1.00084e+00	1.00133e+00	1.00210e+00	1.00332e+00	1.00523e+00	1.00824e+00	1.01293e+00	1.02017e+00	1.03119e+00	1.04764e+00	1.07152e+00	1.10495e+00	1.14981e+00	1.20745e+00	1.27887e+00	1.36525e+00	1.46840e+00	1.59082e+00	1.73558e+00	1.90628e+00	2.10709e+00	2.34283e+00	2.61915e+00	2.94261e+00	3.32090e+00	3.76296e+00	4.27926e+00	4.88200e+00	5.58542e+00	6.40613e+00	7.36352e+00	8.48020e+00	9.78252e+00	1.13012e+01	1.30722e+01	1.51373e+01	1.75452e+01	2.03528e+01	2.36263e+01	2.74432e+01	3.18934e+01	3.70820e+01	4.31316e+01	5.01850e+01	5.84087e+01	6.79970e+01	7.91760e+01	9.22099e+01	1.07406e+02	1.25124e+02	1.45782e+02	1.69866e+02	1.97947e+02	2.30687e+02
0.7825	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00021e+00	1.00033e+00	1.00053e+00	1.00084e+00	1.00133e+00	1.00211e+00	1.00333e+00	1.00526e+00	1.00828e+00	1.01298e+00	1.02025e+00	1.03133e+00	1.04785e+00	1.07184e+00	1.10542e+00	1.15047e+00	1.20836e+00	1.28010e+00	1.36685e+00	1.47042e+00	1.59333e+00	1.73866e+00	1.91001e+00	2.11156e+00	2.34817e+00	2.62549e+00	2.95012e+00	3.32977e+00	3.77340e+00	4.29153e+00	4.89640e+00	5.60230e+00	6.42590e+00	7.38666e+00	8.50725e+00	9.81415e+00	1.13382e+01	1.31154e+01	1.51877e+01	1.76040e+01	2.04215e+01	2.37065e+01	2.75367e+01	3.20025e+01	3.72093e+01	4.32801e+01	5.03582e+01	5.86108e+01	6.82326e+01	7.94508e+01	9.25303e+01	1.07780e+02	1.25560e+02	1.46290e+02	1.70459e+02	1.98638e+02	2.31493e+02
0.7850	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00021e+00	1.00034e+00	1.00053e+00	1.00084e+00	1.00134e+00	1.00212e+00	1.00334e+00	1.00528e+00	1.00831e+00	1.01304e+00	1.02034e+00	1.03146e+00	1.04806e+00	1.07215e+00	1.10588e+00	1.15113e+00	1.20928e+00	1.28132e+00	1.36844e+00	1.47244e+00	1.59584e+00	1.74173e+00	1.91373e+00	2.11604e+00	2.35352e+00	2.63185e+00	2.95764e+00	3.33864e+00	3.78385e+00	4.30382e+00	4.91082e+00	5.61920e+00	6.44569e+00	7.40981e+00	8.53433e+00	9.84580e+00	1.13752e+01	1.31586e+01	1.52382e+01	1.76629e+01	2.04902e+01	2.37867e+01	2.76303e+01	3.21117e+01	3.73367e+01	4.34288e+01	5.05316e+01	5.88130e+01	6.84684e+01	7.97258e+01	9.28511e+01	1.08154e+02	1.25996e+02	1.46798e+02	1.71052e+02	1.99329e+02	2.32299e+02
0.7875	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00021e+00	1.00034e+00	1.00054e+00	1.00085e+00	1.00134e+00	1.00212e+00	1.00336e+00	1.00530e+00	1.00835e+00	1.01310e+00	1.02043e+00	1.03160e+00	1.04827e+00	1.07246e+00	1.10634e+00	1.15179e+00	1.21019e+00	1.28255e+00	1.37003e+00	1.47446e+00	1.59835e+00	1.74481e+00	1.91746e+00	2.12052e+00	2.35887e+00	2.63820e+00	2.96517e+00	3.34752e+00	3.79431e+00	4.31611e+00	4.92524e+00	5.63611e+00	6.46549e+00	7.43299e+00	8.56144e+00	9.87749e+00	1.14122e+01	1.32019e+01	1.52887e+01	1.77219e+01	2.05590e+01	2.38670e+01	2.77240e+01	3.22210e+01	3.74643e+01	4.35775e+01	5.07051e+01	5.90154e+01	6.87044e+01	8.00011e+01	9.31721e+01	1.08528e+02	1.26433e+02	1.47307e+02	1.71645e+02	2.00022e+02	2.33106e+02
0.7900	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00008e+00	1.00013e+00	1.00021e+00	1.00034e+00	1.00054e+00	1.00085e+00	1.00135e+00	1.00213e+00	1.00337e+00	1.00533e+00	1.00838e+00	1.01315e+00	1.02052e+00	1.03173e+00	1.04847e+00	1.07278e+00	1.10680e+00	1.15245e+00	1.21111e+00	1.28378e+00	1.37163e+00	1.47648e+00	1.60086e+00	1.74789e+00	1.92119e+00	2.12500e+00	2.36422e+00	2.64456e+00	2.97270e+00	3.35641e+00	3.80477e+00	4.32841e+00	4.93968e+00	5.65303e+00	6.48532e+00	7.45619e+00	8.58857e+00	9.90921e+00	1.14493e+01	1.32452e+01	1.53392e+01	1.77809e+01	2.06279e+01	2.39474e+01	2.78178e+01	3.23305e+01	3.75920e+01	4.37265e+01	5.08789e+01	5.92180e+01	6.89408e+01	8.02767e+01	9.34935e+01	1.08903e+02	1.26870e+02	1.47817e+02	1.72240e+02	2.00715e+02	2.33914e+02
0.7925	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00034e+00	1.00054e+00	1.00086e+00	1.00135e+00	1.00214e+00	1.00339e+00	1.00535e+00	1.00842e+00	1.01321e+00	1.02060e+00	1.03187e+00	1.04868e+00	1.07309e+00	1.10726e+00	1.15311e+00	1.21202e+00	1.28500e+00	1.37322e+00	1.47851e+00	1.60338e+00	1.75097e+00	1.92493e+00	2.12949e+00	2.36958e+00	2.65093e+00	2.98023e+00	3.36530e+00	3.81525e+00	4.34072e+00	4.95413e+00	5.66997e+00	6.50516e+00	7.47941e+00	8.61573e+00	9.94096e+00	1.14864e+01	1.32885e+01	1.53898e+01	1.78400e+01	2.06969e+01	2.40279e+01	2.79117e+01	3.24400e+01	3.77198e+01	4.38756e+01	5.10528e+01	5.94208e+01	6.91773e+01	8.05526e+01	9.38153e+01	1.09278e+02	1.27307e+02	1.48327e+02	1.72835e+02	2.01408e+02	2.34723e+02
0.7950	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00034e+00	1.00054e+00	1.00086e+00	1.00136e+00	1.00215e+00	1.00340e+00	1.00537e+00	1.00846e+00	1.01327e+00	1.02069e+00	1.03200e+00	1.04889e+00	1.07340e+00	1.10772e+00	1.15377e+00	1.21294e+00	1.28623e+00	1.37482e+00	1.48053e+00	1.60590e+00	1.75405e+00	1.92866e+00	2.13398e+00	2.37494e+00	2.65730e+00	2.98777e+00	3.37420e+00	3.82573e+00	4.35304e+00	4.96859e+00	5.68693e+00	6.52502e+00	7.50265e+00	8.64292e+00	9.97274e+00	1.15235e+01	1.33319e+01	1.54405e+01	1.78991e+01	2.07659e+01	2.41085e+01	2.80057e+01	3.25497e+01	3.78477e+01	4.40248e+01	5.12269e+01	5.96239e+01	6.94141e+01	8.08288e+01	9.41373e+01	1.09654e+02	1.27745e+02	1.48838e+02	1.73430e+02	2.02103e+02	2.35532e+02
0.7975	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00034e+00	1.00055e+00	1.00086e+00	1.00137e+00	1.00216e+00	1.00342e+00	1.00539e+00	1.00849e+00	1.01332e+00	1.02078e+00	1.03214e+00	1.04910e+00	1.07372e+00	1.10818e+00	1.15443e+00	1.21385e+00	1.28746e+00	1.37642e+00	1.48255e+00	1.60841e+00	1.75713e+00	1.93240e+00	2.13847e+00	2.38030e+00	2.66367e+00	2.99532e+00	3.38311e+00	3.83622e+00	4.36537e+00	4.98307e+00	5.70390e+00	6.54489e+00	7.52592e+00	8.67013e+00	1.00046e+01	1.15607e+01	1.33753e+01	1.54912e+01	1.79583e+01	2.08350e+01	2.41891e+01	2.80998e+01	3.26595e+01	3.79758e+01	4.41742e+01	5.14011e+01	5.98271e+01	6.96512e+01	8.11052e+01	9.44597e+01	1.10030e+02	1.28184e+02	1.49349e+02	1.74026e+02	2.02798e+02	2.36343e+02
0.8000	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00005e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00035e+00	1.00055e+00	1.00087e+00	1.00137e+00	1.00217e+00	1.00343e+00	1.00542e+00	1.00853e+00	1.01338e+00	1.02087e+00	1.03228e+00	1.04931e+00	1.07403e+00	1.10865e+00	1.15509e+00	1.21477e+00	1.28869e+00	1.37801e+00	1.48458e+00	1.61093e+00	1.76022e+00	1.93614e+00	2.14296e+00	2.38567e+00	2.67005e+00	3.00287e+00	3.39203e+00	3.84672e+00	4.37772e+00	4.99755e+00	5.72088e+00	6.56479e+00	7.54920e+00	8.69736e+00	1.00364e+01	1.15979e+01	1.34187e+01	1.55419e+01	1.80176e+01	2.09042e+01	2.42698e+01	2.81940e+01	3.27694e+01	3.81040e+01	4.43238e+01	5.15756e+01	6.00306e+01	6.98885e+01	8.13820e+01	9.47825e+01	1.10406e+02	1.28622e+02	1.49861e+02	1.74623e+02	2.03494e+02	2.37154e+02
0.8025	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00005e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00035e+00	1.00055e+00	1.00087e+00	1.00138e+00	1.00218e+00	1.00345e+00	1.00544e+00	1.00856e+00	1.01343e+00	1.02096e+00	1.03241e+00	1.04951e+00	1.07434e+00	1.10911e+00	1.15575e+00	1.21568e+00	1.28991e+00	1.37961e+00	1.48660e+00	1.61345e+00	1.76331e+00	1.93988e+00	2.14746e+00	2.39104e+00	2.67644e+00	3.01043e+00	3.40095e+00	3.85723e+00	4.39007e+00	5.01206e+00	5.73789e+00	6.58470e+00	7.57251e+00	8.72463e+00	1.00683e+01	1.16351e+01	1.34622e+01	1.55927e+01	1.80769e+01	2.09734e+01	2.43506e+01	2.82883e+01	3.28794e+01	3.82324e+01	4.44735e+01	5.17502e+01	6.02343e+01	7.01261e+01	8.16590e+01	9.51056e+01	1.10783e+02	1.29062e+02	1.50373e+02	1.75220e+02	2.04190e+02	2.37967e+02
0.8050	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00005e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00035e+00	1.00055e+00	1.00087e+00	1.00138e+00	1.00219e+00	1.00346e+00	1.00546e+00	1.00860e+00	1.01349e+00	1.02104e+00	1.03255e+00	1.04972e+00	1.07466e+00	1.10957e+00	1.15641e+00	1.21660e+00	1.29114e+00	1.38121e+00	1.48863e+00	1.61597e+00	1.76640e+00	1.94362e+00	2.15196e+00	2.39642e+00	2.68282e+00	3.01800e+00	3.40988e+00	3.86775e+00	4.40243e+00	5.02657e+00	5.75490e+00	6.60464e+00	7.59584e+00	8.75192e+00	1.01002e+01	1.16724e+01	1.35058e+01	1.56436e+01	1.81363e+01	2.10427e+01	2.44315e+01	2.83827e+01	3.29896e+01	3.83608e+01	4.46234e+01	5.19250e+01	6.04382e+01	7.03639e+01	8.19364e+01	9.54290e+01	1.11160e+02	1.29502e+02	1.50886e+02	1.75819e+02	2.04888e+02	2.38780e+02
0.8075	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00005e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00035e+00	1.00055e+00	1.00088e+00	1.00139e+00	1.00220e+00	1.00347e+00	1.00548e+00	1.00863e+00	1.01354e+00	1.02113e+00	1.03268e+00	1.04993e+00	1.07497e+00	1.11003e+00	1.15707e+00	1.21752e+00	1.29237e+00	1.38281e+00	1.49065e+00	1.61849e+00	1.76949e+00	1.94737e+00	2.15646e+00	2.40179e+00	2.68922e+00	3.02557e+00	3.41881e+00	3.87827e+00	4.41481e+00	5.04110e+00	5.77194e+00	6.62459e+00	7.61919e+00	8.77923e+00	1.01321e+01	1.17097e+01	1.35494e+01	1.56945e+01	1.81957e+01	2.11121e+01	2.45125e+01	2.84772e+01	3.30998e+01	3.84894e+01	4.47734e+01	5.21000e+01	6.06423e+01	7.06019e+01	8.22140e+01	9.57528e+01	1.11538e+02	1.29942e+02	1.51399e+02	1.76417e+02	2.05586e+02	2.39594e+02
0.8100	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00035e+00	1.00056e+00	1.00088e+00	1.00140e+00	1.00221e+00	1.00349e+00	1.00551e+00	1.00867e+00	1.01360e+00	1.02122e+00	1.03282e+00	1.05014e+00	1.07528e+00	1.11049e+00	1.15773e+00	1.21843e+00	1.29360e+00	1.38440e+00	1.49268e+00	1.62101e+00	1.77258e+00	1.95112e+00	2.16097e+00	2.40718e+00	2.69562e+00	3.03314e+00	3.42776e+00	3.88881e+00	4.42719e+00	5.05563e+00	5.78898e+00	6.64456e+00	7.64257e+00	8.80657e+00	1.01641e+01	1.17471e+01	1.35930e+01	1.57455e+01	1.82552e+01	2.11816e+01	2.45936e+01	2.85718e+01	3.32101e+01	3.86182e+01	4.49236e+01	5.22752e+01	6.08466e+01	7.08402e+01	8.24919e+01	9.60769e+01	1.11916e+02	1.30383e+02	1.51913e+02	1.77016e+02	2.06285e+02	2.40409e+02
0.8125	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00035e+00	1.00056e+00	1.00089e+00	1.00140e+00	1.00222e+00	1.00350e+00	1.00553e+00	1.00871e+00	1.01366e+00	1.02130e+00	1.03295e+00	1.05035e+00	1.07560e+00	1.11095e+00	1.15840e+00	1.21935e+00	1.29483e+00	1.38600e+00	1.49471e+00	1.62353e+00	1.77567e+00	1.95487e+00	2.16548e+00	2.41256e+00	2.70202e+00	3.04072e+00	3.43671e+00	3.89935e+00	4.43959e+00	5.07019e+00	5.80605e+00	6.66455e+00	7.66596e+00	8.83394e+00	1.01961e+01	1.17845e+01	1.36367e+01	1.57965e+01	1.83148e+01	2.12511e+01	2.46747e+01	2.86665e+01	3.33206e+01	3.87471e+01	4.50739e+01	5.24506e+01	6.10512e+01	7.10788e+01	8.27701e+01	9.64013e+01	1.12294e+02	1.30824e+02	1.52428e+02	1.77616e+02	2.06984e+02	2.41224e+02
0.8150	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00035e+00	1.00056e+00	1.00089e+00	1.00141e+00	1.00222e+00	1.00352e+00	1.00555e+00	1.00874e+00	1.01371e+00	1.02139e+00	1.03309e+00	1.05055e+00	1.07591e+00	1.11141e+00	1.15906e+00	1.22026e+00	1.29605e+00	1.38760e+00	1.49674e+00	1.62606e+00	1.77876e+00	1.95862e+00	2.16999e+00	2.41795e+00	2.70842e+00	3.04831e+00	3.44567e+00	3.90990e+00	4.45200e+00	5.08475e+00	5.82313e+00	6.68455e+00	7.68938e+00	8.86134e+00	1.02281e+01	1.18219e+01	1.36804e+01	1.58475e+01	1.83744e+01	2.13207e+01	2.47559e+01	2.87612e+01	3.34312e+01	3.88761e+01	4.52244e+01	5.26261e+01	6.12559e+01	7.13176e+01	8.30486e+01	9.67261e+01	1.12673e+02	1.31266e+02	1.52943e+02	1.78217e+02	2.07684e+02	2.42041e+02
0.8175	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00036e+00	1.00056e+00	1.00089e+00	1.00141e+00	1.00223e+00	1.00353e+00	1.00557e+00	1.00878e+00	1.01377e+00	1.02148e+00	1.03323e+00	1.05076e+00	1.07622e+00	1.11187e+00	1.15972e+00	1.22118e+00	1.29728e+00	1.38920e+00	1.49877e+00	1.62858e+00	1.78186e+00	1.96237e+00	2.17450e+00	2.42334e+00	2.71483e+00	3.05590e+00	3.45463e+00	3.92047e+00	4.46441e+00	5.09933e+00	5.84022e+00	6.70458e+00	7.71282e+00	8.88876e+00	1.02601e+01	1.18594e+01	1.37242e+01	1.58987e+01	1.84341e+01	2.13903e+01	2.48372e+01	2.88561e+01	3.35419e+01	3.90052e+01	4.53751e+01	5.28019e+01	6.14609e+01	7.15566e+01	8.33274e+01	9.70512e+01	1.13052e+02	1.31708e+02	1.53458e+02	1.78818e+02	2.08385e+02	2.42858e+02
0.8200	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00014e+00	1.00022e+00	1.00036e+00	1.00056e+00	1.00090e+00	1.00142e+00	1.00224e+00	1.00355e+00	1.00560e+00	1.00881e+00	1.01382e+00	1.02157e+00	1.03336e+00	1.05097e+00	1.07654e+00	1.11234e+00	1.16038e+00	1.22210e+00	1.29851e+00	1.39080e+00	1.50080e+00	1.63111e+00	1.78496e+00	1.96613e+00	2.17902e+00	2.42874e+00	2.72125e+00	3.06350e+00	3.46361e+00	3.93104e+00	4.47684e+00	5.11392e+00	5.85733e+00	6.72463e+00	7.73629e+00	8.91620e+00	1.02922e+01	1.18969e+01	1.37680e+01	1.59498e+01	1.84938e+01	2.14601e+01	2.49186e+01	2.89511e+01	3.36527e+01	3.91345e+01	4.55259e+01	5.29778e+01	6.16661e+01	7.17959e+01	8.36065e+01	9.73767e+01	1.13432e+02	1.32150e+02	1.53975e+02	1.79420e+02	2.09087e+02	2.43677e+02
0.8225	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00014e+00	1.00023e+00	1.00036e+00	1.00057e+00	1.00090e+00	1.00142e+00	1.00225e+00	1.00356e+00	1.00562e+00	1.00885e+00	1.01388e+00	1.02165e+00	1.03350e+00	1.05118e+00	1.07685e+00	1.11280e+00	1.16104e+00	1.22301e+00	1.29974e+00	1.39240e+00	1.50283e+00	1.63364e+00	1.78806e+00	1.96989e+00	2.18354e+00	2.43414e+00	2.72767e+00	3.07111e+00	3.47259e+00	3.94162e+00	4.48928e+00	5.12853e+00	5.87446e+00	6.74469e+00	7.75977e+00	8.94368e+00	1.03244e+01	1.19344e+01	1.38119e+01	1.60010e+01	1.85536e+01	2.15299e+01	2.50001e+01	2.90462e+01	3.37637e+01	3.92639e+01	4.56769e+01	5.31539e+01	6.18715e+01	7.20355e+01	8.38859e+01	9.77026e+01	1.13812e+02	1.32593e+02	1.54491e+02	1.80023e+02	2.09790e+02	2.44496e+02
0.8250	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00014e+00	1.00023e+00	1.00036e+00	1.00057e+00	1.00090e+00	1.00143e+00	1.00226e+00	1.00358e+00	1.00564e+00	1.00888e+00	1.01394e+00	1.02174e+00	1.03363e+00	1.05138e+00	1.07716e+00	1.11326e+00	1.16170e+00	1.22393e+00	1.30097e+00	1.39400e+00	1.50486e+00	1.63617e+00	1.79116e+00	1.97365e+00	2.18806e+00	2.43954e+00	2.73410e+00	3.07872e+00	3.48157e+00	3.95220e+00	4.50173e+00	5.14315e+00	5.89160e+00	6.76477e+00	7.78328e+00	8.97118e+00	1.03565e+01	1.19720e+01	1.38558e+01	1.60523e+01	1.86135e+01	2.15998e+01	2.50816e+01	2.91413e+01	3.38747e+01	3.93935e+01	4.58280e+01	5.33302e+01	6.20771e+01	7.22753e+01	8.41656e+01	9.80287e+01	1.14192e+02	1.33037e+02	1.55008e+02	1.80626e+02	2.10493e+02	2.45316e+02
0.8275	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00014e+00	1.00023e+00	1.00036e+00	1.00057e+00	1.00091e+00	1.00144e+00	1.00227e+00	1.00359e+00	1.00567e+00	1.00892e+00	1.01399e+00	1.02183e+00	1.03377e+00	1.05159e+00	1.07747e+00	1.11372e+00	1.16236e+00	1.22485e+00	1.30220e+00	1.39560e+00	1.50689e+00	1.63870e+00	1.79426e+00	1.97741e+00	2.19259e+00	2.44495e+00	2.74053e+00	3.08633e+00	3.49057e+00	3.96280e+00	4.51419e+00	5.15778e+00	5.90876e+00	6.78488e+00	7.80682e+00	8.99871e+00	1.03887e+01	1.20096e+01	1.38997e+01	1.61036e+01	1.86734e+01	2.16697e+01	2.51633e+01	2.92366e+01	3.39859e+01	3.95232e+01	4.59793e+01	5.35066e+01	6.22829e+01	7.25154e+01	8.44456e+01	9.83552e+01	1.14573e+02	1.33481e+02	1.55526e+02	1.81229e+02	2.11197e+02	2.46137e+02
0.8300	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00014e+00	1.00023e+00	1.00036e+00	1.00057e+00	1.00091e+00	1.00144e+00	1.00228e+00	1.00360e+00	1.00569e+00	1.00896e+00	1.01405e+00	1.02192e+00	1.03390e+00	1.05180e+00	1.07779e+00	1.11418e+00	1.16302e+00	1.22576e+00	1.30343e+00	1.39720e+00	1.50893e+00	1.64123e+00	1.79737e+00	1.98118e+00	2.19712e+00	2.45037e+00	2.74696e+00	3.09396e+00	3.49957e+00	3.97341e+00	4.52667e+00	5.17242e+00	5.92593e+00	6.80500e+00	7.83037e+00	9.02627e+00	1.04209e+01	1.20473e+01	1.39437e+01	1.61550e+01	1.87334e+01	2.17397e+01	2.52450e+01	2.93320e+01	3.40972e+01	3.96530e+01	4.61308e+01	5.36833e+01	6.24890e+01	7.27557e+01	8.47259e+01	9.86821e+01	1.14954e+02	1.33925e+02	1.56045e+02	1.81834e+02	2.11902e+02	2.46958e+02
0.8325	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00023e+00	1.00036e+00	1.00058e+00	1.00091e+00	1.00145e+00	1.00229e+00	1.00362e+00	1.00571e+00	1.00899e+00	1.01411e+00	1.02200e+00	1.03404e+00	1.05201e+00	1.07810e+00	1.11464e+00	1.16368e+00	1.22668e+00	1.30466e+00	1.39881e+00	1.51096e+00	1.64376e+00	1.80047e+00	1.98494e+00	2.20165e+00	2.45578e+00	2.75340e+00	3.10159e+00	3.50858e+00	3.98402e+00	4.53915e+00	5.18708e+00	5.94312e+00	6.82514e+00	7.85395e+00	9.05385e+00	1.04532e+01	1.20850e+01	1.39878e+01	1.62065e+01	1.87934e+01	2.18098e+01	2.53268e+01	2.94275e+01	3.42086e+01	3.97830e+01	4.62824e+01	5.38602e+01	6.26953e+01	7.29963e+01	8.50065e+01	9.90093e+01	1.15335e+02	1.34370e+02	1.56564e+02	1.82439e+02	2.12607e+02	2.47781e+02
0.8350	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00023e+00	1.00037e+00	1.00058e+00	1.00092e+00	1.00145e+00	1.00230e+00	1.00363e+00	1.00573e+00	1.00903e+00	1.01416e+00	1.02209e+00	1.03417e+00	1.05221e+00	1.07841e+00	1.11510e+00	1.16434e+00	1.22760e+00	1.30590e+00	1.40041e+00	1.51300e+00	1.64629e+00	1.80358e+00	1.98871e+00	2.20618e+00	2.46120e+00	2.75985e+00	3.10922e+00	3.51760e+00	3.99464e+00	4.55164e+00	5.20175e+00	5.96033e+00	6.84530e+00	7.87755e+00	9.08146e+00	1.04855e+01	1.21227e+01	1.40318e+01	1.62579e+01	1.88536e+01	2.18800e+01	2.54087e+01	2.95230e+01	3.43201e+01	3.99131e+01	4.64341e+01	5.40372e+01	6.29018e+01	7.32371e+01	8.52874e+01	9.93369e+01	1.15718e+02	1.34816e+02	1.57083e+02	1.83045e+02	2.13314e+02	2.48605e+02
0.8375	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00023e+00	1.00037e+00	1.00058e+00	1.00092e+00	1.00146e+00	1.00231e+00	1.00365e+00	1.00575e+00	1.00906e+00	1.01422e+00	1.02218e+00	1.03431e+00	1.05242e+00	1.07872e+00	1.11556e+00	1.16500e+00	1.22852e+00	1.30713e+00	1.40201e+00	1.51503e+00	1.64883e+00	1.80669e+00	1.99249e+00	2.21072e+00	2.46662e+00	2.76630e+00	3.11686e+00	3.52662e+00	4.00528e+00	4.56415e+00	5.21644e+00	5.97755e+00	6.86547e+00	7.90117e+00	9.10910e+00	1.05178e+01	1.21605e+01	1.40760e+01	1.63095e+01	1.89137e+01	2.19503e+01	2.54907e+01	2.96187e+01	3.44317e+01	4.00433e+01	4.65861e+01	5.42144e+01	6.31085e+01	7.34782e+01	8.55685e+01	9.96648e+01	1.16100e+02	1.35262e+02	1.57603e+02	1.83651e+02	2.14021e+02	2.49429e+02
0.8400	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00023e+00	1.00037e+00	1.00058e+00	1.00092e+00	1.00146e+00	1.00232e+00	1.00366e+00	1.00578e+00	1.00910e+00	1.01427e+00	1.02226e+00	1.03444e+00	1.05263e+00	1.07904e+00	1.11602e+00	1.16566e+00	1.22943e+00	1.30836e+00	1.40362e+00	1.51707e+00	1.65136e+00	1.80980e+00	1.99626e+00	2.21526e+00	2.47205e+00	2.77275e+00	3.12451e+00	3.53565e+00	4.01592e+00	4.57666e+00	5.23113e+00	5.99479e+00	6.88567e+00	7.92482e+00	9.13676e+00	1.05501e+01	1.21983e+01	1.41201e+01	1.63610e+01	1.89740e+01	2.20206e+01	2.55728e+01	2.97145e+01	3.45435e+01	4.01737e+01	4.67382e+01	5.43918e+01	6.33154e+01	7.37196e+01	8.58500e+01	9.99931e+01	1.16483e+02	1.35708e+02	1.58124e+02	1.84258e+02	2.14728e+02	2.50254e+02
0.8425	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00023e+00	1.00037e+00	1.00059e+00	1.00093e+00	1.00147e+00	1.00232e+00	1.00368e+00	1.00580e+00	1.00913e+00	1.01433e+00	1.02235e+00	1.03458e+00	1.05283e+00	1.07935e+00	1.11648e+00	1.16633e+00	1.23035e+00	1.30959e+00	1.40522e+00	1.51910e+00	1.65390e+00	1.81291e+00	2.00004e+00	2.21980e+00	2.47748e+00	2.77921e+00	3.13216e+00	3.54469e+00	4.02657e+00	4.58919e+00	5.24585e+00	6.01205e+00	6.90589e+00	7.94848e+00	9.16445e+00	1.05825e+01	1.22361e+01	1.41643e+01	1.64127e+01	1.90343e+01	2.20910e+01	2.56549e+01	2.98104e+01	3.46553e+01	4.03042e+01	4.68904e+01	5.45695e+01	6.35226e+01	7.39612e+01	8.61318e+01	1.00322e+02	1.16866e+02	1.36155e+02	1.58645e+02	1.84866e+02	2.15437e+02	2.51081e+02
0.8450	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00023e+00	1.00037e+00	1.00059e+00	1.00093e+00	1.00147e+00	1.00233e+00	1.00369e+00	1.00582e+00	1.00917e+00	1.01438e+00	1.02244e+00	1.03471e+00	1.05304e+00	1.07966e+00	1.11695e+00	1.16699e+00	1.23127e+00	1.31082e+00	1.40682e+00	1.52114e+00	1.65644e+00	1.81603e+00	2.00381e+00	2.22435e+00	2.48291e+00	2.78567e+00	3.13982e+00	3.55374e+00	4.03723e+00	4.60173e+00	5.26057e+00	6.02932e+00	6.92613e+00	7.97218e+00	9.19217e+00	1.06149e+01	1.22740e+01	1.42086e+01	1.64644e+01	1.90946e+01	2.21614e+01	2.57372e+01	2.99063e+01	3.47673e+01	4.04349e+01	4.70429e+01	5.47473e+01	6.37300e+01	7.42031e+01	8.64139e+01	1.00651e+02	1.17250e+02	1.36602e+02	1.59166e+02	1.85474e+02	2.16146e+02	2.51908e+02
0.8475	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00023e+00	1.00037e+00	1.00059e+00	1.00093e+00	1.00148e+00	1.00234e+00	1.00370e+00	1.00585e+00	1.00920e+00	1.01444e+00	1.02253e+00	1.03485e+00	1.05325e+00	1.07997e+00	1.11741e+00	1.16765e+00	1.23219e+00	1.31205e+00	1.40843e+00	1.52318e+00	1.65898e+00	1.81914e+00	2.00760e+00	2.22890e+00	2.48835e+00	2.79214e+00	3.14748e+00	3.56279e+00	4.04790e+00	4.61428e+00	5.27531e+00	6.04660e+00	6.94638e+00	7.99589e+00	9.21992e+00	1.06474e+01	1.23119e+01	1.42529e+01	1.65161e+01	1.91551e+01	2.22320e+01	2.58195e+01	3.00024e+01	3.48794e+01	4.05657e+01	4.71954e+01	5.49252e+01	6.39376e+01	7.44452e+01	8.66963e+01	1.00980e+02	1.17634e+02	1.37050e+02	1.59689e+02	1.86083e+02	2.16857e+02	2.52736e+02
0.8500	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00024e+00	1.00037e+00	1.00059e+00	1.00094e+00	1.00149e+00	1.00235e+00	1.00372e+00	1.00587e+00	1.00924e+00	1.01449e+00	1.02261e+00	1.03498e+00	1.05346e+00	1.08029e+00	1.11787e+00	1.16831e+00	1.23310e+00	1.31329e+00	1.41003e+00	1.52522e+00	1.66152e+00	1.82226e+00	2.01138e+00	2.23345e+00	2.49379e+00	2.79862e+00	3.15516e+00	3.57186e+00	4.05858e+00	4.62684e+00	5.29006e+00	6.06391e+00	6.96666e+00	8.01963e+00	9.24769e+00	1.06798e+01	1.23499e+01	1.42973e+01	1.65679e+01	1.92156e+01	2.23026e+01	2.59019e+01	3.00986e+01	3.49916e+01	4.06966e+01	4.73482e+01	5.51034e+01	6.41454e+01	7.46876e+01	8.69790e+01	1.01310e+02	1.18018e+02	1.37499e+02	1.60212e+02	1.86693e+02	2.17567e+02	2.53565e+02
0.8525	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00024e+00	1.00038e+00	1.00059e+00	1.00094e+00	1.00149e+00	1.00236e+00	1.00373e+00	1.00589e+00	1.00927e+00	1.01455e+00	1.02270e+00	1.03512e+00	1.05366e+00	1.08060e+00	1.11833e+00	1.16897e+00	1.23402e+00	1.31452e+00	1.41164e+00	1.52726e+00	1.66406e+00	1.82538e+00	2.01517e+00	2.23801e+00	2.49924e+00	2.80510e+00	3.16283e+00	3.58093e+00	4.06927e+00	4.63941e+00	5.30483e+00	6.08123e+00	6.98695e+00	8.04339e+00	9.27549e+00	1.07124e+01	1.23879e+01	1.43416e+01	1.66198e+01	1.92761e+01	2.23733e+01	2.59844e+01	3.01949e+01	3.51040e+01	4.08277e+01	4.75011e+01	5.52818e+01	6.43534e+01	7.49303e+01	8.72620e+01	1.01640e+02	1.18403e+02	1.37948e+02	1.60735e+02	1.87303e+02	2.18279e+02	2.54395e+02
0.8550	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00024e+00	1.00038e+00	1.00060e+00	1.00095e+00	1.00150e+00	1.00237e+00	1.00375e+00	1.00591e+00	1.00931e+00	1.01461e+00	1.02279e+00	1.03525e+00	1.05387e+00	1.08091e+00	1.11879e+00	1.16963e+00	1.23494e+00	1.31575e+00	1.41325e+00	1.52930e+00	1.66660e+00	1.82850e+00	2.01895e+00	2.24256e+00	2.50469e+00	2.81158e+00	3.17051e+00	3.59000e+00	4.07997e+00	4.65200e+00	5.31961e+00	6.09856e+00	7.00727e+00	8.06718e+00	9.30332e+00	1.07449e+01	1.24259e+01	1.43861e+01	1.66717e+01	1.93367e+01	2.24440e+01	2.60670e+01	3.02913e+01	3.52165e+01	4.09589e+01	4.76542e+01	5.54603e+01	6.45617e+01	7.51732e+01	8.75453e+01	1.01970e+02	1.18788e+02	1.38397e+02	1.61259e+02	1.87914e+02	2.18992e+02	2.55225e+02
0.8575	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00024e+00	1.00038e+00	1.00060e+00	1.00095e+00	1.00150e+00	1.00238e+00	1.00376e+00	1.00594e+00	1.00935e+00	1.01466e+00	1.02288e+00	1.03539e+00	1.05408e+00	1.08122e+00	1.11925e+00	1.17029e+00	1.23586e+00	1.31699e+00	1.41485e+00	1.53134e+00	1.66915e+00	1.83162e+00	2.02274e+00	2.24713e+00	2.51015e+00	2.81807e+00	3.17821e+00	3.59909e+00	4.09068e+00	4.66459e+00	5.33440e+00	6.11592e+00	7.02760e+00	8.09099e+00	9.33118e+00	1.07775e+01	1.24640e+01	1.44306e+01	1.67237e+01	1.93974e+01	2.25149e+01	2.61497e+01	3.03878e+01	3.53291e+01	4.10903e+01	4.78074e+01	5.56391e+01	6.47702e+01	7.54164e+01	8.78289e+01	1.02301e+02	1.19174e+02	1.38847e+02	1.61783e+02	1.88526e+02	2.19705e+02	2.56057e+02
0.8600	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00009e+00	1.00015e+00	1.00024e+00	1.00038e+00	1.00060e+00	1.00095e+00	1.00151e+00	1.00239e+00	1.00378e+00	1.00596e+00	1.00938e+00	1.01472e+00	1.02296e+00	1.03552e+00	1.05429e+00	1.08154e+00	1.11971e+00	1.17095e+00	1.23678e+00	1.31822e+00	1.41646e+00	1.53339e+00	1.67169e+00	1.83475e+00	2.02653e+00	2.25169e+00	2.51560e+00	2.82456e+00	3.18590e+00	3.60818e+00	4.10140e+00	4.67720e+00	5.34921e+00	6.13329e+00	7.04796e+00	8.11482e+00	9.35907e+00	1.08101e+01	1.25021e+01	1.44751e+01	1.67757e+01	1.94581e+01	2.25858e+01	2.62325e+01	3.04843e+01	3.54418e+01	4.12218e+01	4.79608e+01	5.58180e+01	6.49789e+01	7.56598e+01	8.81128e+01	1.02632e+02	1.19560e+02	1.39297e+02	1.62309e+02	1.89138e+02	2.20419e+02	2.56889e+02
0.8625	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00015e+00	1.00024e+00	1.00038e+00	1.00060e+00	1.00096e+00	1.00151e+00	1.00240e+00	1.00379e+00	1.00598e+00	1.00942e+00	1.01477e+00	1.02305e+00	1.03566e+00	1.05449e+00	1.08185e+00	1.12017e+00	1.17161e+00	1.23769e+00	1.31945e+00	1.41807e+00	1.53543e+00	1.67424e+00	1.83787e+00	2.03033e+00	2.25626e+00	2.52107e+00	2.83106e+00	3.19360e+00	3.61728e+00	4.11212e+00	4.68982e+00	5.36403e+00	6.15067e+00	7.06833e+00	8.13868e+00	9.38698e+00	1.08427e+01	1.25403e+01	1.45197e+01	1.68278e+01	1.95189e+01	2.26568e+01	2.63153e+01	3.05811e+01	3.55546e+01	4.13534e+01	4.81144e+01	5.59972e+01	6.51879e+01	7.59035e+01	8.83971e+01	1.02963e+02	1.19947e+02	1.39748e+02	1.62834e+02	1.89751e+02	2.21133e+02	2.57723e+02
0.8650	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00015e+00	1.00024e+00	1.00038e+00	1.00061e+00	1.00096e+00	1.00152e+00	1.00241e+00	1.00380e+00	1.00600e+00	1.00945e+00	1.01483e+00	1.02314e+00	1.03579e+00	1.05470e+00	1.08216e+00	1.12063e+00	1.17227e+00	1.23861e+00	1.32069e+00	1.41968e+00	1.53748e+00	1.67678e+00	1.84100e+00	2.03413e+00	2.26083e+00	2.52653e+00	2.83756e+00	3.20131e+00	3.62639e+00	4.12286e+00	4.70245e+00	5.37886e+00	6.16807e+00	7.08873e+00	8.16255e+00	9.41492e+00	1.08754e+01	1.25785e+01	1.45643e+01	1.68799e+01	1.95798e+01	2.27278e+01	2.63983e+01	3.06778e+01	3.56675e+01	4.14852e+01	4.82681e+01	5.61765e+01	6.53971e+01	7.61475e+01	8.86816e+01	1.03295e+02	1.20334e+02	1.40199e+02	1.63360e+02	1.90364e+02	2.21849e+02	2.58557e+02
0.8675	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00015e+00	1.00024e+00	1.00038e+00	1.00061e+00	1.00096e+00	1.00153e+00	1.00242e+00	1.00382e+00	1.00602e+00	1.00949e+00	1.01489e+00	1.02322e+00	1.03593e+00	1.05491e+00	1.08247e+00	1.12109e+00	1.17294e+00	1.23953e+00	1.32192e+00	1.42129e+00	1.53952e+00	1.67933e+00	1.84413e+00	2.03793e+00	2.26540e+00	2.53200e+00	2.84407e+00	3.20903e+00	3.63551e+00	4.13360e+00	4.71509e+00	5.39371e+00	6.18549e+00	7.10914e+00	8.18646e+00	9.44289e+00	1.09081e+01	1.26167e+01	1.46090e+01	1.69321e+01	1.96407e+01	2.27990e+01	2.64813e+01	3.07748e+01	3.57806e+01	4.16171e+01	4.84220e+01	5.63560e+01	6.56065e+01	7.63917e+01	8.89664e+01	1.03627e+02	1.20721e+02	1.40651e+02	1.63887e+02	1.90979e+02	2.22565e+02	2.59392e+02
0.8700	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00015e+00	1.00024e+00	1.00039e+00	1.00061e+00	1.00097e+00	1.00153e+00	1.00242e+00	1.00383e+00	1.00605e+00	1.00952e+00	1.01494e+00	1.02331e+00	1.03606e+00	1.05511e+00	1.08279e+00	1.12156e+00	1.17360e+00	1.24045e+00	1.32316e+00	1.42290e+00	1.54157e+00	1.68188e+00	1.84726e+00	2.04173e+00	2.26998e+00	2.53748e+00	2.85059e+00	3.21675e+00	3.64463e+00	4.14436e+00	4.72774e+00	5.40857e+00	6.20293e+00	7.12957e+00	8.21039e+00	9.47089e+00	1.09408e+01	1.26550e+01	1.46537e+01	1.69843e+01	1.97017e+01	2.28702e+01	2.65644e+01	3.08717e+01	3.58938e+01	4.17492e+01	4.85761e+01	5.65358e+01	6.58161e+01	7.66362e+01	8.92516e+01	1.03960e+02	1.21109e+02	1.41103e+02	1.64415e+02	1.91594e+02	2.23282e+02	2.60229e+02
0.8725	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00015e+00	1.00024e+00	1.00039e+00	1.00061e+00	1.00097e+00	1.00154e+00	1.00243e+00	1.00385e+00	1.00607e+00	1.00956e+00	1.01500e+00	1.02340e+00	1.03620e+00	1.05532e+00	1.08310e+00	1.12202e+00	1.17426e+00	1.24137e+00	1.32439e+00	1.42451e+00	1.54361e+00	1.68444e+00	1.85040e+00	2.04553e+00	2.27456e+00	2.54295e+00	2.85711e+00	3.22447e+00	3.65376e+00	4.15512e+00	4.74041e+00	5.42345e+00	6.22038e+00	7.15003e+00	8.23434e+00	9.49892e+00	1.09736e+01	1.26933e+01	1.46985e+01	1.70366e+01	1.97628e+01	2.29415e+01	2.66476e+01	3.09689e+01	3.60071e+01	4.18814e+01	4.87303e+01	5.67157e+01	6.60259e+01	7.68810e+01	8.95371e+01	1.04293e+02	1.21497e+02	1.41556e+02	1.64942e+02	1.92209e+02	2.24000e+02	2.61066e+02
0.8750	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00015e+00	1.00025e+00	1.00039e+00	1.00062e+00	1.00097e+00	1.00154e+00	1.00244e+00	1.00386e+00	1.00609e+00	1.00959e+00	1.01505e+00	1.02348e+00	1.03633e+00	1.05553e+00	1.08341e+00	1.12248e+00	1.17492e+00	1.24229e+00	1.32563e+00	1.42612e+00	1.54566e+00	1.68699e+00	1.85353e+00	2.04934e+00	2.27914e+00	2.54844e+00	2.86363e+00	3.23221e+00	3.66290e+00	4.16589e+00	4.75308e+00	5.43834e+00	6.23785e+00	7.17050e+00	8.25831e+00	9.52697e+00	1.10064e+01	1.27316e+01	1.47433e+01	1.70889e+01	1.98239e+01	2.30128e+01	2.67309e+01	3.10661e+01	3.61206e+01	4.20137e+01	4.88847e+01	5.68958e+01	6.62360e+01	7.71260e+01	8.98229e+01	1.04626e+02	1.21886e+02	1.42009e+02	1.65471e+02	1.92826e+02	2.24719e+02	2.61904e+02
0.8775	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00015e+00	1.00025e+00	1.00039e+00	1.00062e+00	1.00098e+00	1.00155e+00	1.00245e+00	1.00387e+00	1.00612e+00	1.00963e+00	1.01511e+00	1.02357e+00	1.03647e+00	1.05574e+00	1.08372e+00	1.12294e+00	1.17558e+00	1.24321e+00	1.32686e+00	1.42773e+00	1.54771e+00	1.68954e+00	1.85667e+00	2.05315e+00	2.28373e+00	2.55392e+00	2.87016e+00	3.23995e+00	3.67205e+00	4.17668e+00	4.76577e+00	5.45324e+00	6.25534e+00	7.19099e+00	8.28231e+00	9.55505e+00	1.10393e+01	1.27700e+01	1.47882e+01	1.71413e+01	1.98851e+01	2.30843e+01	2.68143e+01	3.11634e+01	3.62341e+01	4.21462e+01	4.90393e+01	5.70761e+01	6.64463e+01	7.73713e+01	9.01089e+01	1.04960e+02	1.22275e+02	1.42463e+02	1.66000e+02	1.93443e+02	2.25438e+02	2.62743e+02
0.8800	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00025e+00	1.00039e+00	1.00062e+00	1.00098e+00	1.00155e+00	1.00246e+00	1.00389e+00	1.00614e+00	1.00967e+00	1.01516e+00	1.02366e+00	1.03660e+00	1.05594e+00	1.08404e+00	1.12340e+00	1.17624e+00	1.24413e+00	1.32810e+00	1.42935e+00	1.54976e+00	1.69210e+00	1.85981e+00	2.05696e+00	2.28832e+00	2.55941e+00	2.87669e+00	3.24770e+00	3.68120e+00	4.18747e+00	4.77847e+00	5.46816e+00	6.27284e+00	7.21151e+00	8.30633e+00	9.58316e+00	1.10722e+01	1.28085e+01	1.48331e+01	1.71938e+01	1.99464e+01	2.31558e+01	2.68978e+01	3.12608e+01	3.63478e+01	4.22788e+01	4.91940e+01	5.72566e+01	6.66569e+01	7.76169e+01	9.03953e+01	1.05294e+02	1.22665e+02	1.42917e+02	1.66530e+02	1.94060e+02	2.26159e+02	2.63582e+02
0.8825	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00025e+00	1.00039e+00	1.00062e+00	1.00099e+00	1.00156e+00	1.00247e+00	1.00390e+00	1.00616e+00	1.00970e+00	1.01522e+00	1.02375e+00	1.03674e+00	1.05615e+00	1.08435e+00	1.12386e+00	1.17691e+00	1.24505e+00	1.32934e+00	1.43096e+00	1.55181e+00	1.69466e+00	1.86295e+00	2.06078e+00	2.29291e+00	2.56491e+00	2.88323e+00	3.25545e+00	3.69037e+00	4.19827e+00	4.79118e+00	5.48310e+00	6.29036e+00	7.23204e+00	8.33038e+00	9.61130e+00	1.11051e+01	1.28469e+01	1.48780e+01	1.72463e+01	2.00077e+01	2.32274e+01	2.69814e+01	3.13583e+01	3.64616e+01	4.24116e+01	4.93489e+01	5.74373e+01	6.68677e+01	7.78627e+01	9.06821e+01	1.05628e+02	1.23055e+02	1.43372e+02	1.67060e+02	1.94679e+02	2.26880e+02	2.64423e+02
0.8850	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00025e+00	1.00039e+00	1.00063e+00	1.00099e+00	1.00157e+00	1.00248e+00	1.00392e+00	1.00618e+00	1.00974e+00	1.01527e+00	1.02383e+00	1.03687e+00	1.05635e+00	1.08466e+00	1.12432e+00	1.17757e+00	1.24597e+00	1.33057e+00	1.43257e+00	1.55387e+00	1.69721e+00	1.86609e+00	2.06459e+00	2.29751e+00	2.57041e+00	2.88978e+00	3.26321e+00	3.69954e+00	4.20909e+00	4.80391e+00	5.49804e+00	6.30790e+00	7.25260e+00	8.35445e+00	9.63947e+00	1.11380e+01	1.28854e+01	1.49230e+01	1.72989e+01	2.00691e+01	2.32990e+01	2.70650e+01	3.14560e+01	3.65755e+01	4.25446e+01	4.95040e+01	5.76182e+01	6.70787e+01	7.81088e+01	9.09691e+01	1.05963e+02	1.23445e+02	1.43827e+02	1.67591e+02	1.95298e+02	2.27602e+02	2.65265e+02
0.8875	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00025e+00	1.00040e+00	1.00063e+00	1.00099e+00	1.00157e+00	1.00249e+00	1.00393e+00	1.00621e+00	1.00977e+00	1.01533e+00	1.02392e+00	1.03701e+00	1.05656e+00	1.08497e+00	1.12478e+00	1.17823e+00	1.24689e+00	1.33181e+00	1.43419e+00	1.55592e+00	1.69977e+00	1.86923e+00	2.06841e+00	2.30211e+00	2.57591e+00	2.89633e+00	3.27097e+00	3.70872e+00	4.21991e+00	4.81664e+00	5.51300e+00	6.32545e+00	7.27317e+00	8.37855e+00	9.66767e+00	1.11710e+01	1.29240e+01	1.49681e+01	1.73515e+01	2.01305e+01	2.33708e+01	2.71488e+01	3.15537e+01	3.66896e+01	4.26776e+01	4.96592e+01	5.77993e+01	6.72899e+01	7.83552e+01	9.12565e+01	1.06298e+02	1.23836e+02	1.44283e+02	1.68123e+02	1.95918e+02	2.28324e+02	2.66108e+02
0.8900	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00025e+00	1.00040e+00	1.00063e+00	1.00100e+00	1.00158e+00	1.00250e+00	1.00395e+00	1.00623e+00	1.00981e+00	1.01539e+00	1.02401e+00	1.03714e+00	1.05677e+00	1.08528e+00	1.12524e+00	1.17889e+00	1.24781e+00	1.33305e+00	1.43580e+00	1.55797e+00	1.70233e+00	1.87238e+00	2.07223e+00	2.30671e+00	2.58141e+00	2.90288e+00	3.27875e+00	3.71790e+00	4.23074e+00	4.82939e+00	5.52798e+00	6.34302e+00	7.29377e+00	8.40267e+00	9.69590e+00	1.12040e+01	1.29626e+01	1.50132e+01	1.74042e+01	2.01920e+01	2.34426e+01	2.72326e+01	3.16516e+01	3.68037e+01	4.28108e+01	4.98147e+01	5.79806e+01	6.75014e+01	7.86019e+01	9.15441e+01	1.06634e+02	1.24227e+02	1.44739e+02	1.68655e+02	1.96538e+02	2.29048e+02	2.66951e+02
0.8925	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00025e+00	1.00040e+00	1.00063e+00	1.00100e+00	1.00158e+00	1.00250e+00	1.00396e+00	1.00625e+00	1.00984e+00	1.01544e+00	1.02409e+00	1.03728e+00	1.05698e+00	1.08560e+00	1.12570e+00	1.17955e+00	1.24873e+00	1.33429e+00	1.43742e+00	1.56003e+00	1.70490e+00	1.87553e+00	2.07606e+00	2.31132e+00	2.58692e+00	2.90944e+00	3.28653e+00	3.72710e+00	4.24158e+00	4.84214e+00	5.54297e+00	6.36061e+00	7.31438e+00	8.42681e+00	9.72415e+00	1.12370e+01	1.30012e+01	1.50583e+01	1.74569e+01	2.02536e+01	2.35145e+01	2.73165e+01	3.17495e+01	3.69180e+01	4.29442e+01	4.99702e+01	5.81621e+01	6.77131e+01	7.88488e+01	9.18321e+01	1.06970e+02	1.24619e+02	1.45196e+02	1.69187e+02	1.97159e+02	2.29772e+02	2.67796e+02
0.8950	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00025e+00	1.00040e+00	1.00063e+00	1.00100e+00	1.00159e+00	1.00251e+00	1.00397e+00	1.00627e+00	1.00988e+00	1.01550e+00	1.02418e+00	1.03741e+00	1.05718e+00	1.08591e+00	1.12617e+00	1.18021e+00	1.24965e+00	1.33553e+00	1.43903e+00	1.56208e+00	1.70746e+00	1.87868e+00	2.07988e+00	2.31592e+00	2.59244e+00	2.91601e+00	3.29431e+00	3.73630e+00	4.25244e+00	4.85491e+00	5.55797e+00	6.37822e+00	7.33502e+00	8.45098e+00	9.75244e+00	1.12701e+01	1.30399e+01	1.51035e+01	1.75097e+01	2.03153e+01	2.35865e+01	2.74006e+01	3.18476e+01	3.70325e+01	4.30777e+01	5.01260e+01	5.83438e+01	6.79250e+01	7.90960e+01	9.21204e+01	1.07306e+02	1.25011e+02	1.45653e+02	1.69720e+02	1.97781e+02	2.30497e+02	2.68641e+02
0.8975	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00025e+00	1.00040e+00	1.00064e+00	1.00101e+00	1.00159e+00	1.00252e+00	1.00399e+00	1.00629e+00	1.00991e+00	1.01555e+00	1.02427e+00	1.03755e+00	1.05739e+00	1.08622e+00	1.12663e+00	1.18088e+00	1.25057e+00	1.33676e+00	1.44065e+00	1.56414e+00	1.71002e+00	1.88183e+00	2.08371e+00	2.32054e+00	2.59796e+00	2.92258e+00	3.30210e+00	3.74551e+00	4.26330e+00	4.86770e+00	5.57299e+00	6.39584e+00	7.35568e+00	8.47517e+00	9.78075e+00	1.13033e+01	1.30786e+01	1.51487e+01	1.75625e+01	2.03770e+01	2.36586e+01	2.74847e+01	3.19457e+01	3.71470e+01	4.32114e+01	5.02819e+01	5.85256e+01	6.81372e+01	7.93434e+01	9.24090e+01	1.07642e+02	1.25403e+02	1.46111e+02	1.70254e+02	1.98403e+02	2.31223e+02	2.69488e+02
0.9000	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00002e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00025e+00	1.00040e+00	1.00064e+00	1.00101e+00	1.00160e+00	1.00253e+00	1.00400e+00	1.00632e+00	1.00995e+00	1.01561e+00	1.02435e+00	1.03768e+00	1.05760e+00	1.08653e+00	1.12709e+00	1.18154e+00	1.25149e+00	1.33800e+00	1.44226e+00	1.56620e+00	1.71259e+00	1.88498e+00	2.08754e+00	2.32515e+00	2.60348e+00	2.92916e+00	3.30990e+00	3.75473e+00	4.27417e+00	4.88049e+00	5.58802e+00	6.41348e+00	7.37636e+00	8.49939e+00	9.80909e+00	1.13364e+01	1.31174e+01	1.51940e+01	1.76154e+01	2.04388e+01	2.37307e+01	2.75689e+01	3.20440e+01	3.72617e+01	4.33451e+01	5.04380e+01	5.87077e+01	6.83496e+01	7.95912e+01	9.26980e+01	1.07979e+02	1.25796e+02	1.46569e+02	1.70789e+02	1.99026e+02	2.31950e+02	2.70335e+02
0.9025	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00025e+00	1.00040e+00	1.00064e+00	1.00101e+00	1.00161e+00	1.00254e+00	1.00402e+00	1.00634e+00	1.00998e+00	1.01566e+00	1.02444e+00	1.03782e+00	1.05780e+00	1.08685e+00	1.12755e+00	1.18220e+00	1.25241e+00	1.33924e+00	1.44388e+00	1.56825e+00	1.71516e+00	1.88814e+00	2.09138e+00	2.32977e+00	2.60901e+00	2.93574e+00	3.31771e+00	3.76396e+00	4.28505e+00	4.89330e+00	5.60307e+00	6.43114e+00	7.39705e+00	8.52363e+00	9.83746e+00	1.13696e+01	1.31562e+01	1.52394e+01	1.76684e+01	2.05006e+01	2.38029e+01	2.76532e+01	3.21424e+01	3.73765e+01	4.34791e+01	5.05943e+01	5.88900e+01	6.85622e+01	7.98392e+01	9.29872e+01	1.08317e+02	1.26190e+02	1.47028e+02	1.71324e+02	1.99650e+02	2.32677e+02	2.71183e+02
0.9050	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00026e+00	1.00041e+00	1.00064e+00	1.00102e+00	1.00161e+00	1.00255e+00	1.00403e+00	1.00636e+00	1.01002e+00	1.01572e+00	1.02453e+00	1.03795e+00	1.05801e+00	1.08716e+00	1.12801e+00	1.18286e+00	1.25333e+00	1.34048e+00	1.44550e+00	1.57031e+00	1.71773e+00	1.89129e+00	2.09522e+00	2.33439e+00	2.61454e+00	2.94233e+00	3.32552e+00	3.77319e+00	4.29594e+00	4.90611e+00	5.61813e+00	6.44881e+00	7.41777e+00	8.54790e+00	9.86586e+00	1.14028e+01	1.31950e+01	1.52848e+01	1.77214e+01	2.05625e+01	2.38752e+01	2.77375e+01	3.22409e+01	3.74914e+01	4.36132e+01	5.07507e+01	5.90725e+01	6.87751e+01	8.00875e+01	9.32768e+01	1.08654e+02	1.26584e+02	1.47487e+02	1.71859e+02	2.00275e+02	2.33405e+02	2.72032e+02
0.9075	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00026e+00	1.00041e+00	1.00065e+00	1.00102e+00	1.00162e+00	1.00256e+00	1.00405e+00	1.00639e+00	1.01005e+00	1.01578e+00	1.02462e+00	1.03809e+00	1.05822e+00	1.08747e+00	1.12847e+00	1.18353e+00	1.25425e+00	1.34172e+00	1.44712e+00	1.57237e+00	1.72030e+00	1.89445e+00	2.09905e+00	2.33902e+00	2.62008e+00	2.94892e+00	3.33334e+00	3.78244e+00	4.30684e+00	4.91894e+00	5.63321e+00	6.46651e+00	7.43851e+00	8.57219e+00	9.89429e+00	1.14360e+01	1.32339e+01	1.53302e+01	1.77745e+01	2.06245e+01	2.39475e+01	2.78220e+01	3.23394e+01	3.76065e+01	4.37474e+01	5.09073e+01	5.92552e+01	6.89882e+01	8.03360e+01	9.35667e+01	1.08993e+02	1.26978e+02	1.47947e+02	1.72395e+02	2.00900e+02	2.34134e+02	2.72882e+02
0.9100	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00026e+00	1.00041e+00	1.00065e+00	1.00103e+00	1.00162e+00	1.00257e+00	1.00406e+00	1.00641e+00	1.01009e+00	1.01583e+00	1.02470e+00	1.03822e+00	1.05842e+00	1.08778e+00	1.12893e+00	1.18419e+00	1.25517e+00	1.34296e+00	1.44874e+00	1.57443e+00	1.72287e+00	1.89762e+00	2.10290e+00	2.34365e+00	2.62562e+00	2.95552e+00	3.34116e+00	3.79169e+00	4.31775e+00	4.93179e+00	5.64830e+00	6.48422e+00	7.45927e+00	8.59650e+00	9.92275e+00	1.14693e+01	1.32728e+01	1.53757e+01	1.78276e+01	2.06866e+01	2.40200e+01	2.79066e+01	3.24382e+01	3.77216e+01	4.38818e+01	5.10641e+01	5.94381e+01	6.92015e+01	8.05849e+01	9.38569e+01	1.09331e+02	1.27373e+02	1.48407e+02	1.72932e+02	2.01526e+02	2.34864e+02	2.73734e+02
0.9125	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00026e+00	1.00041e+00	1.00065e+00	1.00103e+00	1.00163e+00	1.00258e+00	1.00407e+00	1.00643e+00	1.01012e+00	1.01589e+00	1.02479e+00	1.03836e+00	1.05863e+00	1.08809e+00	1.12939e+00	1.18485e+00	1.25610e+00	1.34420e+00	1.45036e+00	1.57650e+00	1.72544e+00	1.90078e+00	2.10674e+00	2.34828e+00	2.63116e+00	2.96212e+00	3.34899e+00	3.80095e+00	4.32867e+00	4.94464e+00	5.66341e+00	6.50194e+00	7.48006e+00	8.62084e+00	9.95124e+00	1.15027e+01	1.33117e+01	1.54212e+01	1.78808e+01	2.07487e+01	2.40925e+01	2.79913e+01	3.25369e+01	3.78369e+01	4.40163e+01	5.12211e+01	5.96212e+01	6.94151e+01	8.08340e+01	9.41475e+01	1.09670e+02	1.27768e+02	1.48868e+02	1.73470e+02	2.02153e+02	2.35595e+02	2.74586e+02
0.9150	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00026e+00	1.00041e+00	1.00065e+00	1.00103e+00	1.00163e+00	1.00259e+00	1.00409e+00	1.00645e+00	1.01016e+00	1.01594e+00	1.02487e+00	1.03849e+00	1.05884e+00	1.08841e+00	1.12985e+00	1.18551e+00	1.25702e+00	1.34545e+00	1.45198e+00	1.57856e+00	1.72802e+00	1.90394e+00	2.11059e+00	2.35292e+00	2.63671e+00	2.96873e+00	3.35683e+00	3.81022e+00	4.33961e+00	4.95751e+00	5.67853e+00	6.51969e+00	7.50086e+00	8.64521e+00	9.97976e+00	1.15360e+01	1.33507e+01	1.54668e+01	1.79341e+01	2.08109e+01	2.41651e+01	2.80760e+01	3.26359e+01	3.79524e+01	4.41510e+01	5.13782e+01	5.98045e+01	6.96289e+01	8.10834e+01	9.44383e+01	1.10009e+02	1.28163e+02	1.49330e+02	1.74008e+02	2.02780e+02	2.36327e+02	2.75439e+02
0.9175	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00006e+00	1.00010e+00	1.00016e+00	1.00026e+00	1.00041e+00	1.00065e+00	1.00104e+00	1.00164e+00	1.00259e+00	1.00410e+00	1.00647e+00	1.01020e+00	1.01600e+00	1.02496e+00	1.03863e+00	1.05904e+00	1.08872e+00	1.13031e+00	1.18618e+00	1.25794e+00	1.34669e+00	1.45360e+00	1.58062e+00	1.73059e+00	1.90711e+00	2.11444e+00	2.35756e+00	2.64227e+00	2.97534e+00	3.36468e+00	3.81949e+00	4.35055e+00	4.97039e+00	5.69366e+00	6.53745e+00	7.52168e+00	8.66960e+00	1.00083e+01	1.15694e+01	1.33898e+01	1.55124e+01	1.79874e+01	2.08731e+01	2.42378e+01	2.81608e+01	3.27349e+01	3.80679e+01	4.42859e+01	5.15355e+01	5.99880e+01	6.98430e+01	8.13330e+01	9.47295e+01	1.10349e+02	1.28559e+02	1.49791e+02	1.74546e+02	2.03408e+02	2.37059e+02	2.76293e+02
0.9200	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00010e+00	1.00016e+00	1.00026e+00	1.00041e+00	1.00066e+00	1.00104e+00	1.00165e+00	1.00260e+00	1.00412e+00	1.00650e+00	1.01023e+00	1.01605e+00	1.02505e+00	1.03876e+00	1.05925e+00	1.08903e+00	1.13078e+00	1.18684e+00	1.25886e+00	1.34793e+00	1.45522e+00	1.58269e+00	1.73317e+00	1.91028e+00	2.11829e+00	2.36220e+00	2.64782e+00	2.98196e+00	3.37253e+00	3.82878e+00	4.36150e+00	4.98328e+00	5.70881e+00	6.55523e+00	7.54253e+00	8.69402e+00	1.00369e+01	1.16029e+01	1.34289e+01	1.55581e+01	1.80407e+01	2.09354e+01	2.43106e+01	2.82458e+01	3.28340e+01	3.81836e+01	4.44208e+01	5.16930e+01	6.01717e+01	7.00572e+01	8.15830e+01	9.50210e+01	1.10689e+02	1.28956e+02	1.50254e+02	1.75085e+02	2.04037e+02	2.37792e+02	2.77148e+02
0.9225	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00010e+00	1.00017e+00	1.00026e+00	1.00042e+00	1.00066e+00	1.00104e+00	1.00165e+00	1.00261e+00	1.00413e+00	1.00652e+00	1.01027e+00	1.01611e+00	1.02514e+00	1.03890e+00	1.05946e+00	1.08934e+00	1.13124e+00	1.18750e+00	1.25979e+00	1.34917e+00	1.45685e+00	1.58475e+00	1.73575e+00	1.91345e+00	2.12215e+00	2.36684e+00	2.65339e+00	2.98859e+00	3.38039e+00	3.83807e+00	4.37246e+00	4.99618e+00	5.72398e+00	6.57303e+00	7.56339e+00	8.71846e+00	1.00655e+01	1.16363e+01	1.34680e+01	1.56038e+01	1.80941e+01	2.09978e+01	2.43834e+01	2.83308e+01	3.29333e+01	3.82994e+01	4.45560e+01	5.18506e+01	6.03556e+01	7.02718e+01	8.18332e+01	9.53129e+01	1.11029e+02	1.29353e+02	1.50717e+02	1.75625e+02	2.04666e+02	2.38526e+02	2.78003e+02
0.9250	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00026e+00	1.00042e+00	1.00066e+00	1.00105e+00	1.00166e+00	1.00262e+00	1.00414e+00	1.00654e+00	1.01030e+00	1.01616e+00	1.02522e+00	1.03903e+00	1.05966e+00	1.08965e+00	1.13170e+00	1.18816e+00	1.26071e+00	1.35041e+00	1.45847e+00	1.58682e+00	1.73833e+00	1.91662e+00	2.12600e+00	2.37149e+00	2.65895e+00	2.99522e+00	3.38826e+00	3.84737e+00	4.38343e+00	5.00910e+00	5.73916e+00	6.59084e+00	7.58428e+00	8.74292e+00	1.00941e+01	1.16698e+01	1.35072e+01	1.56496e+01	1.81476e+01	2.10603e+01	2.44563e+01	2.84159e+01	3.30326e+01	3.84154e+01	4.46912e+01	5.20085e+01	6.05397e+01	7.04865e+01	8.20837e+01	9.56050e+01	1.11370e+02	1.29750e+02	1.51180e+02	1.76166e+02	2.05297e+02	2.39261e+02	2.78860e+02
0.9275	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00026e+00	1.00042e+00	1.00066e+00	1.00105e+00	1.00166e+00	1.00263e+00	1.00416e+00	1.00656e+00	1.01034e+00	1.01622e+00	1.02531e+00	1.03916e+00	1.05987e+00	1.08997e+00	1.13216e+00	1.18883e+00	1.26163e+00	1.35166e+00	1.46009e+00	1.58889e+00	1.74091e+00	1.91980e+00	2.12986e+00	2.37615e+00	2.66452e+00	3.00185e+00	3.39613e+00	3.85669e+00	4.39442e+00	5.02203e+00	5.75435e+00	6.60868e+00	7.60519e+00	8.76742e+00	1.01228e+01	1.17034e+01	1.35464e+01	1.56954e+01	1.82011e+01	2.11228e+01	2.45293e+01	2.85012e+01	3.31321e+01	3.85314e+01	4.48267e+01	5.21665e+01	6.07241e+01	7.07016e+01	8.23345e+01	9.58975e+01	1.11711e+02	1.30148e+02	1.51644e+02	1.76707e+02	2.05928e+02	2.39996e+02	2.79718e+02
0.9300	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00026e+00	1.00042e+00	1.00066e+00	1.00105e+00	1.00167e+00	1.00264e+00	1.00417e+00	1.00659e+00	1.01037e+00	1.01628e+00	1.02540e+00	1.03930e+00	1.06008e+00	1.09028e+00	1.13262e+00	1.18949e+00	1.26256e+00	1.35290e+00	1.46172e+00	1.59096e+00	1.74350e+00	1.92298e+00	2.13373e+00	2.38080e+00	2.67010e+00	3.00849e+00	3.40401e+00	3.86600e+00	4.40541e+00	5.03497e+00	5.76956e+00	6.62653e+00	7.62612e+00	8.79193e+00	1.01515e+01	1.17369e+01	1.35856e+01	1.57413e+01	1.82547e+01	2.11854e+01	2.46024e+01	2.85865e+01	3.32317e+01	3.86476e+01	4.49623e+01	5.23246e+01	6.09086e+01	7.09168e+01	8.25856e+01	9.61904e+01	1.12052e+02	1.30546e+02	1.52108e+02	1.77248e+02	2.06559e+02	2.40733e+02	2.80577e+02
0.9325	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00027e+00	1.00042e+00	1.00067e+00	1.00106e+00	1.00167e+00	1.00265e+00	1.00419e+00	1.00661e+00	1.01041e+00	1.01633e+00	1.02548e+00	1.03943e+00	1.06028e+00	1.09059e+00	1.13308e+00	1.19015e+00	1.26348e+00	1.35414e+00	1.46334e+00	1.59303e+00	1.74608e+00	1.92615e+00	2.13759e+00	2.38546e+00	2.67568e+00	3.01514e+00	3.41189e+00	3.87533e+00	4.41641e+00	5.04792e+00	5.78478e+00	6.64440e+00	7.64707e+00	8.81648e+00	1.01802e+01	1.17705e+01	1.36249e+01	1.57872e+01	1.83084e+01	2.12480e+01	2.46756e+01	2.86719e+01	3.33313e+01	3.87640e+01	4.50980e+01	5.24830e+01	6.10933e+01	7.11323e+01	8.28369e+01	9.64835e+01	1.12394e+02	1.30945e+02	1.52573e+02	1.77791e+02	2.07191e+02	2.41470e+02	2.81437e+02
0.9350	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00027e+00	1.00042e+00	1.00067e+00	1.00106e+00	1.00168e+00	1.00266e+00	1.00420e+00	1.00663e+00	1.01044e+00	1.01639e+00	1.02557e+00	1.03957e+00	1.06049e+00	1.09090e+00	1.13354e+00	1.19082e+00	1.26440e+00	1.35539e+00	1.46497e+00	1.59510e+00	1.74867e+00	1.92934e+00	2.14146e+00	2.39012e+00	2.68126e+00	3.02179e+00	3.41979e+00	3.88467e+00	4.42742e+00	5.06089e+00	5.80002e+00	6.66229e+00	7.66804e+00	8.84104e+00	1.02090e+01	1.18042e+01	1.36642e+01	1.58332e+01	1.83621e+01	2.13108e+01	2.47488e+01	2.87574e+01	3.34311e+01	3.88804e+01	4.52339e+01	5.26415e+01	6.12783e+01	7.13480e+01	8.30885e+01	9.67770e+01	1.12737e+02	1.31344e+02	1.53039e+02	1.78333e+02	2.07824e+02	2.42208e+02	2.82297e+02
0.9375	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00027e+00	1.00042e+00	1.00067e+00	1.00106e+00	1.00168e+00	1.00267e+00	1.00422e+00	1.00665e+00	1.01048e+00	1.01644e+00	1.02566e+00	1.03970e+00	1.06070e+00	1.09122e+00	1.13400e+00	1.19148e+00	1.26533e+00	1.35663e+00	1.46660e+00	1.59717e+00	1.75126e+00	1.93252e+00	2.14533e+00	2.39479e+00	2.68685e+00	3.02845e+00	3.42769e+00	3.89401e+00	4.43845e+00	5.07386e+00	5.81528e+00	6.68019e+00	7.68904e+00	8.86564e+00	1.02378e+01	1.18378e+01	1.37036e+01	1.58792e+01	1.84159e+01	2.13736e+01	2.48221e+01	2.88430e+01	3.35310e+01	3.89970e+01	4.53699e+01	5.28002e+01	6.14634e+01	7.15640e+01	8.33405e+01	9.70708e+01	1.13079e+02	1.31744e+02	1.53505e+02	1.78877e+02	2.08458e+02	2.42947e+02	2.83159e+02
0.9400	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00027e+00	1.00043e+00	1.00067e+00	1.00107e+00	1.00169e+00	1.00268e+00	1.00423e+00	1.00668e+00	1.01051e+00	1.01650e+00	1.02574e+00	1.03984e+00	1.06090e+00	1.09153e+00	1.13447e+00	1.19215e+00	1.26625e+00	1.35788e+00	1.46822e+00	1.59925e+00	1.75384e+00	1.93570e+00	2.14920e+00	2.39946e+00	2.69244e+00	3.03511e+00	3.43559e+00	3.90336e+00	4.44948e+00	5.08685e+00	5.83054e+00	6.69811e+00	7.71005e+00	8.89026e+00	1.02666e+01	1.18716e+01	1.37431e+01	1.59253e+01	1.84697e+01	2.14364e+01	2.48955e+01	2.89287e+01	3.36311e+01	3.91137e+01	4.55061e+01	5.29591e+01	6.16488e+01	7.17802e+01	8.35927e+01	9.73650e+01	1.13422e+02	1.32144e+02	1.53972e+02	1.79421e+02	2.09093e+02	2.43687e+02	2.84022e+02
0.9425	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00027e+00	1.00043e+00	1.00068e+00	1.00107e+00	1.00170e+00	1.00269e+00	1.00424e+00	1.00670e+00	1.01055e+00	1.01655e+00	1.02583e+00	1.03997e+00	1.06111e+00	1.09184e+00	1.13493e+00	1.19281e+00	1.26718e+00	1.35912e+00	1.46985e+00	1.60132e+00	1.75643e+00	1.93889e+00	2.15308e+00	2.40413e+00	2.69804e+00	3.04178e+00	3.44351e+00	3.91272e+00	4.46052e+00	5.09986e+00	5.84583e+00	6.71606e+00	7.73109e+00	8.91490e+00	1.02954e+01	1.19053e+01	1.37825e+01	1.59714e+01	1.85236e+01	2.14994e+01	2.49690e+01	2.90145e+01	3.37312e+01	3.92306e+01	4.56424e+01	5.31182e+01	6.18344e+01	7.19967e+01	8.38451e+01	9.76594e+01	1.13766e+02	1.32544e+02	1.54439e+02	1.79966e+02	2.09728e+02	2.44428e+02	2.84885e+02
0.9450	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00027e+00	1.00043e+00	1.00068e+00	1.00107e+00	1.00170e+00	1.00269e+00	1.00426e+00	1.00672e+00	1.01058e+00	1.01661e+00	1.02592e+00	1.04011e+00	1.06132e+00	1.09215e+00	1.13539e+00	1.19347e+00	1.26810e+00	1.36037e+00	1.47148e+00	1.60339e+00	1.75903e+00	1.94208e+00	2.15696e+00	2.40881e+00	2.70364e+00	3.04846e+00	3.45143e+00	3.92209e+00	4.47158e+00	5.11287e+00	5.86113e+00	6.73402e+00	7.75215e+00	8.93957e+00	1.03243e+01	1.19391e+01	1.38220e+01	1.60175e+01	1.85775e+01	2.15624e+01	2.50426e+01	2.91003e+01	3.38314e+01	3.93475e+01	4.57789e+01	5.32775e+01	6.20201e+01	7.22134e+01	8.40979e+01	9.79543e+01	1.14110e+02	1.32945e+02	1.54906e+02	1.80511e+02	2.10364e+02	2.45169e+02	2.85750e+02
0.9475	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00027e+00	1.00043e+00	1.00068e+00	1.00108e+00	1.00171e+00	1.00270e+00	1.00427e+00	1.00674e+00	1.01062e+00	1.01666e+00	1.02600e+00	1.04024e+00	1.06152e+00	1.09246e+00	1.13585e+00	1.19414e+00	1.26903e+00	1.36162e+00	1.47311e+00	1.60547e+00	1.76162e+00	1.94527e+00	2.16084e+00	2.41349e+00	2.70925e+00	3.05514e+00	3.45936e+00	3.93147e+00	4.48264e+00	5.12590e+00	5.87644e+00	6.75199e+00	7.77323e+00	8.96427e+00	1.03532e+01	1.19729e+01	1.38616e+01	1.60638e+01	1.86315e+01	2.16254e+01	2.51162e+01	2.91863e+01	3.39318e+01	3.94646e+01	4.59156e+01	5.34369e+01	6.22061e+01	7.24303e+01	8.43509e+01	9.82494e+01	1.14454e+02	1.33347e+02	1.55375e+02	1.81057e+02	2.11000e+02	2.45912e+02	2.86616e+02
0.9500	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00027e+00	1.00043e+00	1.00068e+00	1.00108e+00	1.00171e+00	1.00271e+00	1.00429e+00	1.00677e+00	1.01066e+00	1.01672e+00	1.02609e+00	1.04038e+00	1.06173e+00	1.09278e+00	1.13631e+00	1.19480e+00	1.26995e+00	1.36286e+00	1.47474e+00	1.60755e+00	1.76422e+00	1.94846e+00	2.16472e+00	2.41818e+00	2.71486e+00	3.06182e+00	3.46729e+00	3.94086e+00	4.49372e+00	5.13894e+00	5.89177e+00	6.76999e+00	7.79433e+00	8.98899e+00	1.03822e+01	1.20068e+01	1.39011e+01	1.61100e+01	1.86856e+01	2.16886e+01	2.51900e+01	2.92724e+01	3.40322e+01	3.95819e+01	4.60524e+01	5.35965e+01	6.23923e+01	7.26475e+01	8.46043e+01	9.85449e+01	1.14798e+02	1.33749e+02	1.55843e+02	1.81603e+02	2.11638e+02	2.46655e+02	2.87482e+02
0.9525	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00027e+00	1.00043e+00	1.00069e+00	1.00109e+00	1.00172e+00	1.00272e+00	1.00430e+00	1.00679e+00	1.01069e+00	1.01677e+00	1.02618e+00	1.04051e+00	1.06194e+00	1.09309e+00	1.13678e+00	1.19546e+00	1.27088e+00	1.36411e+00	1.47637e+00	1.60963e+00	1.76681e+00	1.95166e+00	2.16861e+00	2.42286e+00	2.72048e+00	3.06852e+00	3.47523e+00	3.95025e+00	4.50481e+00	5.15200e+00	5.90712e+00	6.78801e+00	7.81546e+00	9.01374e+00	1.04111e+01	1.20407e+01	1.39408e+01	1.61563e+01	1.87397e+01	2.17518e+01	2.52638e+01	2.93586e+01	3.41328e+01	3.96993e+01	4.61893e+01	5.37563e+01	6.25787e+01	7.28650e+01	8.48579e+01	9.88407e+01	1.15143e+02	1.34151e+02	1.56312e+02	1.82150e+02	2.12276e+02	2.47399e+02	2.88350e+02
0.9550	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00027e+00	1.00043e+00	1.00069e+00	1.00109e+00	1.00172e+00	1.00273e+00	1.00432e+00	1.00681e+00	1.01073e+00	1.01683e+00	1.02626e+00	1.04065e+00	1.06214e+00	1.09340e+00	1.13724e+00	1.19613e+00	1.27180e+00	1.36536e+00	1.47800e+00	1.61171e+00	1.76941e+00	1.95486e+00	2.17250e+00	2.42756e+00	2.72610e+00	3.07521e+00	3.48318e+00	3.95966e+00	4.51590e+00	5.16507e+00	5.92248e+00	6.80604e+00	7.83660e+00	9.03851e+00	1.04401e+01	1.20746e+01	1.39805e+01	1.62027e+01	1.87939e+01	2.18151e+01	2.53377e+01	2.94448e+01	3.42335e+01	3.98168e+01	4.63264e+01	5.39162e+01	6.27653e+01	7.30827e+01	8.51118e+01	9.91368e+01	1.15489e+02	1.34554e+02	1.56782e+02	1.82698e+02	2.12915e+02	2.48144e+02	2.89218e+02
0.9575	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00028e+00	1.00044e+00	1.00069e+00	1.00109e+00	1.00173e+00	1.00274e+00	1.00433e+00	1.00683e+00	1.01076e+00	1.01689e+00	1.02635e+00	1.04078e+00	1.06235e+00	1.09371e+00	1.13770e+00	1.19679e+00	1.27273e+00	1.36661e+00	1.47963e+00	1.61379e+00	1.77201e+00	1.95806e+00	2.17639e+00	2.43225e+00	2.73172e+00	3.08192e+00	3.49114e+00	3.96907e+00	4.52701e+00	5.17814e+00	5.93786e+00	6.82409e+00	7.85777e+00	9.06331e+00	1.04692e+01	1.21086e+01	1.40202e+01	1.62492e+01	1.88481e+01	2.18784e+01	2.54116e+01	2.95312e+01	3.43343e+01	3.99344e+01	4.64637e+01	5.40764e+01	6.29522e+01	7.33006e+01	8.53660e+01	9.94333e+01	1.15835e+02	1.34957e+02	1.57252e+02	1.83247e+02	2.13554e+02	2.48890e+02	2.90088e+02
0.9600	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00017e+00	1.00028e+00	1.00044e+00	1.00069e+00	1.00110e+00	1.00174e+00	1.00275e+00	1.00434e+00	1.00686e+00	1.01080e+00	1.01694e+00	1.02644e+00	1.04092e+00	1.06256e+00	1.09403e+00	1.13816e+00	1.19746e+00	1.27365e+00	1.36786e+00	1.48127e+00	1.61587e+00	1.77461e+00	1.96126e+00	2.18029e+00	2.43695e+00	2.73735e+00	3.08863e+00	3.49910e+00	3.97849e+00	4.53813e+00	5.19124e+00	5.95325e+00	6.84216e+00	7.87896e+00	9.08814e+00	1.04982e+01	1.21426e+01	1.40599e+01	1.62956e+01	1.89024e+01	2.19418e+01	2.54857e+01	2.96176e+01	3.44352e+01	4.00522e+01	4.66011e+01	5.42367e+01	6.31392e+01	7.35188e+01	8.56205e+01	9.97301e+01	1.16181e+02	1.35361e+02	1.57723e+02	1.83796e+02	2.14194e+02	2.49636e+02	2.90959e+02
0.9625	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00028e+00	1.00044e+00	1.00069e+00	1.00110e+00	1.00174e+00	1.00276e+00	1.00436e+00	1.00688e+00	1.01083e+00	1.01700e+00	1.02652e+00	1.04105e+00	1.06276e+00	1.09434e+00	1.13862e+00	1.19812e+00	1.27458e+00	1.36911e+00	1.48290e+00	1.61795e+00	1.77721e+00	1.96446e+00	2.18419e+00	2.44165e+00	2.74298e+00	3.09534e+00	3.50707e+00	3.98792e+00	4.54925e+00	5.20434e+00	5.96866e+00	6.86025e+00	7.90017e+00	9.11299e+00	1.05273e+01	1.21766e+01	1.40997e+01	1.63422e+01	1.89568e+01	2.20053e+01	2.55598e+01	2.97042e+01	3.45362e+01	4.01701e+01	4.67387e+01	5.43972e+01	6.33264e+01	7.37372e+01	8.58753e+01	1.00027e+02	1.16527e+02	1.35765e+02	1.58195e+02	1.84345e+02	2.14835e+02	2.50384e+02	2.91830e+02
0.9650	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00028e+00	1.00044e+00	1.00070e+00	1.00110e+00	1.00175e+00	1.00276e+00	1.00437e+00	1.00690e+00	1.01087e+00	1.01705e+00	1.02661e+00	1.04118e+00	1.06297e+00	1.09465e+00	1.13908e+00	1.19879e+00	1.27551e+00	1.37036e+00	1.48453e+00	1.62003e+00	1.77982e+00	1.96767e+00	2.18809e+00	2.44636e+00	2.74862e+00	3.10206e+00	3.51505e+00	3.99736e+00	4.56039e+00	5.21746e+00	5.98408e+00	6.87835e+00	7.92141e+00	9.13787e+00	1.05565e+01	1.22107e+01	1.41396e+01	1.63887e+01	1.90112e+01	2.20689e+01	2.56341e+01	2.97908e+01	3.46374e+01	4.02881e+01	4.68764e+01	5.45579e+01	6.35139e+01	7.39559e+01	8.61304e+01	1.00325e+02	1.16874e+02	1.36170e+02	1.58667e+02	1.84896e+02	2.15477e+02	2.51132e+02	2.92703e+02
0.9675	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00028e+00	1.00044e+00	1.00070e+00	1.00111e+00	1.00175e+00	1.00277e+00	1.00439e+00	1.00692e+00	1.01090e+00	1.01711e+00	1.02670e+00	1.04132e+00	1.06318e+00	1.09496e+00	1.13955e+00	1.19945e+00	1.27643e+00	1.37161e+00	1.48617e+00	1.62212e+00	1.78242e+00	1.97087e+00	2.19199e+00	2.45107e+00	2.75427e+00	3.10879e+00	3.52304e+00	4.00681e+00	4.57154e+00	5.23059e+00	5.99951e+00	6.89648e+00	7.94266e+00	9.16277e+00	1.05856e+01	1.22448e+01	1.41795e+01	1.64353e+01	1.90657e+01	2.21325e+01	2.57084e+01	2.98776e+01	3.47386e+01	4.04063e+01	4.70143e+01	5.47188e+01	6.37016e+01	7.41748e+01	8.63857e+01	1.00623e+02	1.17222e+02	1.36575e+02	1.59139e+02	1.85447e+02	2.16119e+02	2.51881e+02	2.93576e+02
0.9700	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00028e+00	1.00044e+00	1.00070e+00	1.00111e+00	1.00176e+00	1.00278e+00	1.00440e+00	1.00694e+00	1.01094e+00	1.01716e+00	1.02678e+00	1.04145e+00	1.06338e+00	1.09527e+00	1.14001e+00	1.20012e+00	1.27736e+00	1.37286e+00	1.48781e+00	1.62421e+00	1.78503e+00	1.97409e+00	2.19590e+00	2.45578e+00	2.75991e+00	3.11552e+00	3.53103e+00	4.01626e+00	4.58270e+00	5.24373e+00	6.01497e+00	6.91462e+00	7.96394e+00	9.18771e+00	1.06148e+01	1.22790e+01	1.42194e+01	1.64820e+01	1.91202e+01	2.21962e+01	2.57828e+01	2.99644e+01	3.48400e+01	4.05246e+01	4.71523e+01	5.48798e+01	6.38895e+01	7.43940e+01	8.66414e+01	1.00921e+02	1.17570e+02	1.36980e+02	1.59612e+02	1.85998e+02	2.16762e+02	2.52631e+02	2.94451e+02
0.9725	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00004e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00028e+00	1.00044e+00	1.00070e+00	1.00111e+00	1.00177e+00	1.00279e+00	1.00441e+00	1.00697e+00	1.01097e+00	1.01722e+00	1.02687e+00	1.04159e+00	1.06359e+00	1.09559e+00	1.14047e+00	1.20078e+00	1.27829e+00	1.37411e+00	1.48944e+00	1.62629e+00	1.78764e+00	1.97730e+00	2.19981e+00	2.46050e+00	2.76557e+00	3.12226e+00	3.53903e+00	4.02573e+00	4.59388e+00	5.25689e+00	6.03044e+00	6.93279e+00	7.98524e+00	9.21266e+00	1.06440e+01	1.23131e+01	1.42594e+01	1.65288e+01	1.91748e+01	2.22600e+01	2.58572e+01	3.00514e+01	3.49415e+01	4.06430e+01	4.72905e+01	5.50411e+01	6.40776e+01	7.46134e+01	8.68973e+01	1.01219e+02	1.17918e+02	1.37386e+02	1.60085e+02	1.86550e+02	2.17406e+02	2.53382e+02	2.95326e+02
0.9750	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00028e+00	1.00045e+00	1.00071e+00	1.00112e+00	1.00177e+00	1.00280e+00	1.00443e+00	1.00699e+00	1.01101e+00	1.01727e+00	1.02696e+00	1.04172e+00	1.06380e+00	1.09590e+00	1.14093e+00	1.20145e+00	1.27922e+00	1.37536e+00	1.49108e+00	1.62838e+00	1.79025e+00	1.98051e+00	2.20372e+00	2.46522e+00	2.77122e+00	3.12900e+00	3.54703e+00	4.03520e+00	4.60506e+00	5.27006e+00	6.04592e+00	6.95097e+00	8.00657e+00	9.23765e+00	1.06733e+01	1.23474e+01	1.42994e+01	1.65755e+01	1.92295e+01	2.23239e+01	2.59318e+01	3.01384e+01	3.50431e+01	4.07616e+01	4.74289e+01	5.52025e+01	6.42659e+01	7.48331e+01	8.71536e+01	1.01518e+02	1.18266e+02	1.37793e+02	1.60560e+02	1.87103e+02	2.18051e+02	2.54134e+02	2.96203e+02
0.9775	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00028e+00	1.00045e+00	1.00071e+00	1.00112e+00	1.00178e+00	1.00281e+00	1.00444e+00	1.00701e+00	1.01104e+00	1.01733e+00	1.02704e+00	1.04186e+00	1.06400e+00	1.09621e+00	1.14139e+00	1.20211e+00	1.28015e+00	1.37661e+00	1.49272e+00	1.63047e+00	1.79286e+00	1.98373e+00	2.20764e+00	2.46994e+00	2.77689e+00	3.13575e+00	3.55505e+00	4.04469e+00	4.61625e+00	5.28324e+00	6.06142e+00	6.96917e+00	8.02791e+00	9.26266e+00	1.07026e+01	1.23816e+01	1.43395e+01	1.66224e+01	1.92842e+01	2.23878e+01	2.60064e+01	3.02255e+01	3.51448e+01	4.08803e+01	4.75674e+01	5.53641e+01	6.44544e+01	7.50530e+01	8.74101e+01	1.01817e+02	1.18615e+02	1.38200e+02	1.61034e+02	1.87657e+02	2.18696e+02	2.54886e+02	2.97080e+02
0.9800	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00028e+00	1.00045e+00	1.00071e+00	1.00113e+00	1.00178e+00	1.00282e+00	1.00446e+00	1.00703e+00	1.01108e+00	1.01738e+00	1.02713e+00	1.04199e+00	1.06421e+00	1.09652e+00	1.14186e+00	1.20278e+00	1.28107e+00	1.37786e+00	1.49436e+00	1.63256e+00	1.79548e+00	1.98695e+00	2.21156e+00	2.47467e+00	2.78255e+00	3.14251e+00	3.56307e+00	4.05418e+00	4.62746e+00	5.29644e+00	6.07694e+00	6.98739e+00	8.04928e+00	9.28770e+00	1.07319e+01	1.24159e+01	1.43796e+01	1.66693e+01	1.93390e+01	2.24518e+01	2.60811e+01	3.03128e+01	3.52466e+01	4.09991e+01	4.77061e+01	5.55259e+01	6.46432e+01	7.52732e+01	8.76669e+01	1.02117e+02	1.18965e+02	1.38607e+02	1.61509e+02	1.88211e+02	2.19343e+02	2.55640e+02	2.97959e+02
0.9825	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00028e+00	1.00045e+00	1.00071e+00	1.00113e+00	1.00179e+00	1.00283e+00	1.00447e+00	1.00706e+00	1.01111e+00	1.01744e+00	1.02722e+00	1.04212e+00	1.06442e+00	1.09684e+00	1.14232e+00	1.20345e+00	1.28200e+00	1.37912e+00	1.49600e+00	1.63465e+00	1.79809e+00	1.99017e+00	2.21548e+00	2.47940e+00	2.78822e+00	3.14927e+00	3.57110e+00	4.06368e+00	4.63867e+00	5.30965e+00	6.09247e+00	7.00562e+00	8.07067e+00	9.31276e+00	1.07612e+01	1.24503e+01	1.44198e+01	1.67162e+01	1.93938e+01	2.25158e+01	2.61560e+01	3.04001e+01	3.53486e+01	4.11181e+01	4.78449e+01	5.56879e+01	6.48321e+01	7.54936e+01	8.79240e+01	1.02417e+02	1.19314e+02	1.39015e+02	1.61985e+02	1.88766e+02	2.19990e+02	2.56394e+02	2.98839e+02
0.9850	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00029e+00	1.00045e+00	1.00072e+00	1.00113e+00	1.00179e+00	1.00284e+00	1.00449e+00	1.00708e+00	1.01115e+00	1.01750e+00	1.02730e+00	1.04226e+00	1.06462e+00	1.09715e+00	1.14278e+00	1.20411e+00	1.28293e+00	1.38037e+00	1.49764e+00	1.63675e+00	1.80071e+00	1.99339e+00	2.21940e+00	2.48414e+00	2.79390e+00	3.15604e+00	3.57913e+00	4.07319e+00	4.64989e+00	5.32287e+00	6.10802e+00	7.02388e+00	8.09208e+00	9.33785e+00	1.07906e+01	1.24846e+01	1.44599e+01	1.67632e+01	1.94487e+01	2.25800e+01	2.62308e+01	3.04875e+01	3.54506e+01	4.12372e+01	4.79839e+01	5.58500e+01	6.50213e+01	7.57143e+01	8.81814e+01	1.02717e+02	1.19665e+02	1.39424e+02	1.62461e+02	1.89321e+02	2.20637e+02	2.57149e+02	2.99719e+02
0.9875	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00029e+00	1.00045e+00	1.00072e+00	1.00114e+00	1.00180e+00	1.00285e+00	1.00450e+00	1.00710e+00	1.01118e+00	1.01755e+00	1.02739e+00	1.04239e+00	1.06483e+00	1.09746e+00	1.14324e+00	1.20478e+00	1.28386e+00	1.38162e+00	1.49928e+00	1.63884e+00	1.80333e+00	1.99662e+00	2.22333e+00	2.48888e+00	2.79958e+00	3.16281e+00	3.58717e+00	4.08271e+00	4.66113e+00	5.33611e+00	6.12358e+00	7.04216e+00	8.11352e+00	9.36297e+00	1.08200e+01	1.25191e+01	1.45002e+01	1.68102e+01	1.95037e+01	2.26442e+01	2.63058e+01	3.05751e+01	3.55528e+01	4.13564e+01	4.81230e+01	5.60124e+01	6.52107e+01	7.59352e+01	8.84392e+01	1.03018e+02	1.20015e+02	1.39833e+02	1.62938e+02	1.89877e+02	2.21286e+02	2.57905e+02	3.00601e+02
0.9900	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00029e+00	1.00045e+00	1.00072e+00	1.00114e+00	1.00180e+00	1.00286e+00	1.00451e+00	1.00712e+00	1.01122e+00	1.01761e+00	1.02748e+00	1.04253e+00	1.06504e+00	1.09777e+00	1.14371e+00	1.20544e+00	1.28479e+00	1.38288e+00	1.50092e+00	1.64094e+00	1.80595e+00	1.99984e+00	2.22726e+00	2.49362e+00	2.80526e+00	3.16959e+00	3.59523e+00	4.09224e+00	4.67238e+00	5.34936e+00	6.13916e+00	7.06045e+00	8.13498e+00	9.38812e+00	1.08495e+01	1.25535e+01	1.45405e+01	1.68573e+01	1.95587e+01	2.27084e+01	2.63809e+01	3.06627e+01	3.56551e+01	4.14758e+01	4.82623e+01	5.61749e+01	6.54003e+01	7.61564e+01	8.86972e+01	1.03319e+02	1.20366e+02	1.40242e+02	1.63415e+02	1.90434e+02	2.21935e+02	2.58662e+02	3.01484e+02
0.9925	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00011e+00	1.00018e+00	1.00029e+00	1.00046e+00	1.00072e+00	1.00114e+00	1.00181e+00	1.00286e+00	1.00453e+00	1.00715e+00	1.01125e+00	1.01766e+00	1.02756e+00	1.04266e+00	1.06524e+00	1.09809e+00	1.14417e+00	1.20611e+00	1.28572e+00	1.38413e+00	1.50256e+00	1.64303e+00	1.80857e+00	2.00307e+00	2.23119e+00	2.49837e+00	2.81095e+00	3.17638e+00	3.60328e+00	4.10177e+00	4.68364e+00	5.36262e+00	6.15476e+00	7.07877e+00	8.15646e+00	9.41329e+00	1.08789e+01	1.25880e+01	1.45808e+01	1.69045e+01	1.96138e+01	2.27728e+01	2.64560e+01	3.07505e+01	3.57575e+01	4.15953e+01	4.84018e+01	5.63376e+01	6.55902e+01	7.63779e+01	8.89555e+01	1.03620e+02	1.20717e+02	1.40652e+02	1.63893e+02	1.90991e+02	2.22585e+02	2.59420e+02	3.02367e+02
0.9950	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00012e+00	1.00018e+00	1.00029e+00	1.00046e+00	1.00072e+00	1.00115e+00	1.00181e+00	1.00287e+00	1.00454e+00	1.00717e+00	1.01129e+00	1.01772e+00	1.02765e+00	1.04280e+00	1.06545e+00	1.09840e+00	1.14463e+00	1.20678e+00	1.28665e+00	1.38539e+00	1.50421e+00	1.64513e+00	1.81119e+00	2.00631e+00	2.23513e+00	2.50312e+00	2.81665e+00	3.18317e+00	3.61135e+00	4.11132e+00	4.69491e+00	5.37589e+00	6.17037e+00	7.09710e+00	8.17796e+00	9.43849e+00	1.09084e+01	1.26225e+01	1.46212e+01	1.69517e+01	1.96689e+01	2.28372e+01	2.65312e+01	3.08383e+01	3.58600e+01	4.17150e+01	4.85414e+01	5.65005e+01	6.57802e+01	7.65996e+01	8.92141e+01	1.03921e+02	1.21069e+02	1.41062e+02	1.64372e+02	1.91549e+02	2.23235e+02	2.60179e+02	3.03252e+02
0.9975	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00000e+00	1.00001e+00	1.00001e+00	1.00001e+00	1.00002e+00	1.00003e+00	1.00005e+00	1.00007e+00	1.00012e+00	1.00018e+00	1.00029e+00	1.00046e+00	1.00073e+00	1.00115e+00	1.00182e+00	1.00288e+00	1.00456e+00	1.00719e+00	1.01133e+00	1.01777e+00	1.02774e+00	1.04293e+00	1.06566e+00	1.09871e+00	1.14509e+00	1.20744e+00	1.28758e+00	1.38664e+00	1.50585e+00	1.64723e+00	1.81382e+00	2.00954e+00	2.23907e+00	2.50787e+00	2.82235e+00	3.18996e+00	3.61942e+00	4.12088e+00	4.70619e+00	5.38918e+00	6.18600e+00	7.11545e+00	8.19949e+00	9.46371e+00	1.09380e+01	1.26571e+01	1.46616e+01	1.69989e+01	1.97242e+01	2.29017e+01	2.66066e+01	3.09262e+01	3.59626e+01	4.18348e+01	4.86812e+01	5.66636e+01	6.59705e+01	7.68216e+01	8.94730e+01	1.04224e+02	1.21421e+02	1.41473e+02	1.64851e+02	1.92108e+02	2.23887e+02	2.60938e+02	3.04138e+02

